New lower bounds for six small hypergraph Ramsey numbers

Let $R(k,l;t)$ denote the least $n$ such that every colouring of the $t$-subsets of an $n$-set with two colours has $k$ points all of whose $t$-subsets have the first colour, or $l$ points all of whose $t$-subsets have the second. We give explicit colourings proving $R(4,5;3)\ge 38$, $R(4,6;3)\ge 71$, $R(5,5;3)\ge 99$, $R(5,6;4)\ge 201$, $R(6,6;4)\ge 601$ and $R(6,6;5)\ge 84$. The first three improve the bounds 35, 63 and 88 listed in Radziszowski's dynamic survey. The last three improve the listed bounds 67, 133 and 72, and for the two 4-uniform numbers also the values 159 and 317 of a recent data deposit. The colourings of 3-subsets are invariant under groups of affine maps $x\mapsto ax+b$ of $\mathbb{Z}_n$, for $n=37$, 69 and 97, in the last two cases with one further fixed point. Those of 4-subsets live on the projective line over $\mathbb{F}_q$, for $q=199$ and $q=599$, and are invariant under $\mathrm{PSL}(2,q)$ or $\mathrm{PGL}(2,q)$, so each is given by a table of $q$ entries. For 5-subsets we show that, for every prime $q\ge 5$, invariance under $\mathrm{PGL}(2,q)$ forces six points all of whose 5-subsets have the same colour; our colouring is invariant under all affine maps of $\mathbb{Z}_{83}$. By known constructions the bounds give $R(5,5,5;3)\ge 9605$ and $R_k(5;3)\ge 98^{2^{k-2}}+1$, and $R(6,7;4)\ge 2001$, $R(7,7;4)\ge 12001$ and $R(8,8;4)\ge 588001$. The colourings, and programs that verify them, accompany the paper as ancillary files.

==> anc/R453_37_points.csv <==
p1,p2,p3,colour
0,1,2,0
0,1,3,0
0,1,4,0
0,1,5,0
0,1,6,0
0,1,7,1
0,1,8,1
0,1,9,1
0,1,10,1
0,1,11,1
0,1,12,0
0,1,13,1
0,1,14,0
0,1,15,1
0,1,16,1
0,1,17,1
0,1,18,1
0,1,19,1
0,1,20,0
0,1,21,0
0,1,22,1
0,1,23,1
0,1,24,0
0,1,25,0
0,1,26,1
0,1,27,1
0,1,28,0
0,1,29,1
0,1,30,0
0,1,31,1
0,1,32,1
0,1,33,0
0,1,34,1
0,1,35,1
0,1,36,0
0,2,3,1
0,2,4,1
0,2,5,1
0,2,6,1
0,2,7,1
0,2,8,1
0,2,9,0
0,2,10,1
0,2,11,0
0,2,12,1
0,2,13,1
0,2,14,0
0,2,15,0
0,2,16,1
0,2,17,1
0,2,18,0
0,2,19,1
0,2,20,0
0,2,21,1
0,2,22,0
0,2,23,0
0,2,24,1
0,2,25,1
0,2,26,0
0,2,27,1
0,2,28,1
0,2,29,1
0,2,30,1
0,2,31,0
0,2,32,0
0,2,33,0
0,2,34,1
0,2,35,1
0,2,36,0
0,3,4,1
0,3,5,1
0,3,6,0
0,3,7,1
0,3,8,0
0,3,9,0
0,3,10,0
0,3,11,1
0,3,12,1
0,3,13,0
0,3,14,1
0,3,15,1
0,3,16,0
0,3,17,1
0,3,18,1
0,3,19,0
0,3,20,1
0,3,21,1
0,3,22,0
0,3,23,0
0,3,24,1
0,3,25,0
0,3,26,0
0,3,27,0
0,3,28,1
0,3,29,1
0,3,30,1
0,3,31,1
0,3,32,1
0,3,33,1
0,3,34,0
0,3,35,1
0,3,36,0
0,4,5,0
0,4,6,0
0,4,7,1
0,4,8,0
0,4,9,0
0,4,10,0
0,4,11,0
0,4,12,0
0,4,13,0
0,4,14,1
0,4,15,1
0,4,16,1
0,4,17,0
0,4,18,1
0,4,19,1
0,4,20,1
0,4,21,0
0,4,22,1
0,4,23,0
0,4,24,1
0,4,25,1
0,4,26,0
0,4,27,1
0,4,28,1
0,4,29,1
0,4,30,1
0,4,31,1
0,4,32,1
0,4,33,0
0,4,34,1
0,4,35,1
0,4,36,0
0,5,6,1
0,5,7,0
0,5,8,1
0,5,9,1
0,5,10,1
0,5,11,0
0,5,12,1
0,5,13,1
0,5,14,1
0,5,15,1
0,5,16,0
0,5,17,1
0,5,18,0
0,5,19,1
0,5,20,1
0,5,21,0
0,5,22,0
0,5,23,1
0,5,24,1
0,5,25,0
0,5,26,1
0,5,27,0
0,5,28,1
0,5,29,1
0,5,30,0
0,5,31,0
0,5,32,1
0,5,33,0
0,5,34,0
0,5,35,1
0,5,36,0
0,6,7,1
0,6,8,0
0,6,9,1
0,6,10,1
0,6,11,0
0,6,12,1
0,6,13,1
0,6,14,0
0,6,15,0
0,6,16,1
0,6,17,1
0,6,18,1
0,6,19,1
0,6,20,1
0,6,21,0
0,6,22,1
0,6,23,0
0,6,24,1
0,6,25,1
0,6,26,1
0,6,27,1
0,6,28,1
0,6,29,0
0,6,30,0
0,6,31,1
0,6,32,0
0,6,33,0
0,6,34,0
0,6,35,1
0,6,36,1
0,7,8,0
0,7,9,1
0,7,10,1
0,7,11,1
0,7,12,0
0,7,13,0
0,7,14,0
0,7,15,0
0,7,16,1
0,7,17,0
0,7,18,0
0,7,19,0
0,7,20,1
0,7,21,1
0,7,22,1
0,7,23,0
0,7,24,1
0,7,25,1
0,7,26,0
0,7,27,1
0,7,28,1
0,7,29,1
0,7,30,0
0,7,31,1
0,7,32,1
0,7,33,0
0,7,34,0
0,7,35,0
0,7,36,1
0,8,9,1
0,8,10,1
0,8,11,1
0,8,12,1
0,8,13,1
0,8,14,0
0,8,15,1
0,8,16,1
0,8,17,1
0,8,18,0
0,8,19,1
0,8,20,0
0,8,21,1
0,8,22,1
0,8,23,0
0,8,24,1
0,8,25,1
0,8,26,0
0,8,27,0
0,8,28,0
0,8,29,1
0,8,30,0
0,8,31,0
0,8,32,1
0,8,33,0
0,8,34,1
0,8,35,1
0,8,36,1
0,9,10,0
0,9,11,1
0,9,12,1
0,9,13,1
0,9,14,1
0,9,15,1
0,9,16,1
0,9,17,0
0,9,18,0
0,9,19,0
0,9,20,1
0,9,21,1
0,9,22,0
0,9,23,1
0,9,24,1
0,9,25,0
0,9,26,1
0,9,27,1
0,9,28,0
0,9,29,1
0,9,30,1
0,9,31,0
0,9,32,1
0,9,33,0
0,9,34,1
0,9,35,0
0,9,36,1
0,10,11,1
0,10,12,1
0,10,13,0
0,10,14,1
0,10,15,0
0,10,16,1
0,10,17,1
0,10,18,0
0,10,19,1
0,10,20,0
0,10,21,0
0,10,22,1
0,10,23,0
0,10,24,1
0,10,25,0
0,10,26,1
0,10,27,0
0,10,28,0
0,10,29,0
0,10,30,0
0,10,31,1
0,10,32,1
0,10,33,1
0,10,34,0
0,10,35,1
0,10,36,1
0,11,12,1
0,11,13,0
0,11,14,0
0,11,15,0
0,11,16,1
0,11,17,1
0,11,18,0
0,11,19,0
0,11,20,1
0,11,21,1
0,11,22,0
0,11,23,1
0,11,24,1
0,11,25,1
0,11,26,0
0,11,27,0
0,11,28,1
0,11,29,1
0,11,30,0
0,11,31,1
0,11,32,0
0,11,33,1
0,11,34,1
0,11,35,1
0,11,36,0
0,12,13,0
0,12,14,1
0,12,15,0
0,12,16,1
0,12,17,0
0,12,18,1
0,12,19,1
0,12,20,1
0,12,21,0
0,12,22,0
0,12,23,1
0,12,24,0
0,12,25,0
0,12,26,1
0,12,27,1
0,12,28,1
0,12,29,0
0,12,30,0
0,12,31,1
0,12,32,1
0,12,33,1
0,12,34,1
0,12,35,0
0,12,36,1
0,13,14,0
0,13,15,1
0,13,16,1
0,13,17,1
0,13,18,1
0,13,19,1
0,13,20,1
0,13,21,1
0,13,22,1
0,13,23,1
0,13,24,1
0,13,25,0
0,13,26,1
0,13,27,0
0,13,28,0
0,13,29,1
0,13,30,1
0,13,31,1
0,13,32,0
0,13,33,0
0,13,34,0
0,13,35,0
0,13,36,0
0,14,15,1
0,14,16,0
0,14,17,0
0,14,18,0
0,14,19,1
0,14,20,0
0,14,21,0
0,14,22,0
0,14,23,1
0,14,24,0
0,14,25,1
0,14,26,1
0,14,27,1
0,14,28,1
0,14,29,1
0,14,30,1
0,14,31,1
0,14,32,1
0,14,33,1
0,14,34,1
0,14,35,1
0,14,36,1
0,15,16,1
0,15,17,0
0,15,18,0
0,15,19,1
0,15,20,0
0,15,21,1
0,15,22,1
0,15,23,1
0,15,24,0
0,15,25,1
0,15,26,0
0,15,27,0
0,15,28,1
0,15,29,0
0,15,30,1
0,15,31,0
0,15,32,1
0,15,33,1
0,15,34,1
0,15,35,1
0,15,36,1
0,16,17,0
0,16,18,1
0,16,19,1
0,16,20,0
0,16,21,0
0,16,22,0
0,16,23,1
0,16,24,1
0,16,25,1
0,16,26,0
0,16,27,1
0,16,28,0
0,16,29,1
0,16,30,0
0,16,31,1
0,16,32,0
0,16,33,1
0,16,34,0
0,16,35,0
0,16,36,1
0,17,18,0
0,17,19,0
0,17,20,1
0,17,21,1
0,17,22,1
0,17,23,1
0,17,24,1
0,17,25,0
0,17,26,1
0,17,27,0
0,17,28,1
0,17,29,1
0,17,30,1
0,17,31,0
0,17,32,0
0,17,33,0
0,17,34,1
0,17,35,1
0,17,36,1
0,18,19,1
0,18,20,1
0,18,21,0
0,18,22,1
0,18,23,1
0,18,24,1
0,18,25,0
0,18,26,1
0,18,27,0
0,18,28,1
0,18,29,0
0,18,30,1
0,18,31,1
0,18,32,1
0,18,33,1
0,18,34,1
0,18,35,0
0,18,36,1
0,19,20,1
0,19,21,0
0,19,22,1
0,19,23,1
0,19,24,0
0,19,25,1
0,19,26,0
0,19,27,0
0,19,28,0
0,19,29,0
0,19,30,0
0,19,31,1
0,19,32,1
0,19,33,0
0,19,34,0
0,19,35,1
0,19,36,0
0,20,21,1
0,20,22,1
0,20,23,1
0,20,24,0
0,20,25,1
0,20,26,1
0,20,27,0
0,20,28,1
0,20,29,0
0,20,30,1
0,20,31,1
0,20,32,0
0,20,33,1
0,20,34,0
0,20,35,0
0,20,36,0
0,21,22,1
0,21,23,1
0,21,24,0
0,21,25,1
0,21,26,0
0,21,27,1
0,21,28,1
0,21,29,1
0,21,30,1
0,21,31,1
0,21,32,1
0,21,33,1
0,21,34,1
0,21,35,0
0,21,36,1
0,22,23,1
0,22,24,0
0,22,25,1
0,22,26,1
0,22,27,1
0,22,28,0
0,22,29,0
0,22,30,1
0,22,31,1
0,22,32,0
0,22,33,0
0,22,34,0
0,22,35,1
0,22,36,1
0,23,24,0
0,23,25,0
0,23,26,1
0,23,27,1
0,23,28,1
0,23,29,0
0,23,30,0
0,23,31,0
0,23,32,1
0,23,33,1
0,23,34,0
0,23,35,1
0,23,36,0
0,24,25,1
0,24,26,1
0,24,27,0
0,24,28,0
0,24,29,1
0,24,30,1
0,24,31,0
0,24,32,1
0,24,33,1
0,24,34,0
0,24,35,0
0,24,36,0
0,25,26,0
0,25,27,1
0,25,28,1
0,25,29,0
0,25,30,1
0,25,31,1
0,25,32,0
0,25,33,1
0,25,34,1
0,25,35,1
0,25,36,1
0,26,27,1
0,26,28,0
0,26,29,1
0,26,30,0
0,26,31,0
0,26,32,0
0,26,33,1
0,26,34,1
0,26,35,1
0,26,36,1
0,27,28,1
0,27,29,1
0,27,30,0
0,27,31,0
0,27,32,1
0,27,33,1
0,27,34,1
0,27,35,1
0,27,36,0
0,28,29,1
0,28,30,0
0,28,31,0
0,28,32,0
0,28,33,1
0,28,34,1
0,28,35,1
0,28,36,1
0,29,30,1
0,29,31,1
0,29,32,0
0,29,33,0
0,29,34,1
0,29,35,0
0,29,36,0
0,30,31,1
0,30,32,1
0,30,33,1
0,30,34,1
0,30,35,0
0,30,36,1
0,31,32,0
0,31,33,1
0,31,34,0
0,31,35,0
0,31,36,1
0,32,33,0
0,32,34,1
0,32,35,1
0,32,36,0
0,33,34,0
0,33,35,1
0,33,36,1
0,34,35,0
0,34,36,1
0,35,36,0
1,2,3,0
1,2,4,0
1,2,5,0
1,2,6,0
1,2,7,0
1,2,8,1
1,2,9,1
1,2,10,1
1,2,11,1
1,2,12,1
1,2,13,0
1,2,14,1
1,2,15,0
1,2,16,1
1,2,17,1
1,2,18,1
1,2,19,1
1,2,20,1
1,2,21,0
1,2,22,0
1,2,23,1
1,2,24,1
1,2,25,0
1,2,26,0
1,2,27,1
1,2,28,1
1,2,29,0
1,2,30,1
1,2,31,0
1,2,32,1
1,2,33,1
1,2,34,0
1,2,35,1
1,2,36,1
1,3,4,1
1,3,5,1
1,3,6,1
1,3,7,1
1,3,8,1
1,3,9,1
1,3,10,0
1,3,11,1
1,3,12,0
1,3,13,1
1,3,14,1
1,3,15,0
1,3,16,0
1,3,17,1
1,3,18,1
1,3,19,0
1,3,20,1
1,3,21,0
1,3,22,1
1,3,23,0
1,3,24,0
1,3,25,1
1,3,26,1
1,3,27,0
1,3,28,1
1,3,29,1
1,3,30,1
1,3,31,1
1,3,32,0
1,3,33,0
1,3,34,0
1,3,35,1
1,3,36,1
1,4,5,1
1,4,6,1
1,4,7,0
1,4,8,1
1,4,9,0
1,4,10,0
1,4,11,0
1,4,12,1
1,4,13,1
1,4,14,0
1,4,15,1
1,4,16,1
1,4,17,0
1,4,18,1
1,4,19,1
1,4,20,0
1,4,21,1
1,4,22,1
1,4,23,0
1,4,24,0
1,4,25,1
1,4,26,0
1,4,27,0
1,4,28,0
1,4,29,1
1,4,30,1
1,4,31,1
1,4,32,1
1,4,33,1
1,4,34,1
1,4,35,0
1,4,36,1
1,5,6,0
1,5,7,0
1,5,8,1
1,5,9,0
1,5,10,0
1,5,11,0
1,5,12,0
1,5,13,0
1,5,14,0
1,5,15,1
1,5,16,1
1,5,17,1
1,5,18,0
1,5,19,1
1,5,20,1
1,5,21,1
1,5,22,0
1,5,23,1
1,5,24,0
1,5,25,1
1,5,26,1
1,5,27,0
1,5,28,1
1,5,29,1
1,5,30,1
1,5,31,1
1,5,32,1
1,5,33,1
1,5,34,0
1,5,35,1
1,5,36,1
1,6,7,1
1,6,8,0
1,6,9,1
1,6,10,1
1,6,11,1
1,6,12,0
1,6,13,1
1,6,14,1
1,6,15,1
1,6,16,1
1,6,17,0
1,6,18,1
1,6,19,0
1,6,20,1
1,6,21,1
1,6,22,0
1,6,23,0
1,6,24,1
1,6,25,1
1,6,26,0
1,6,27,1
1,6,28,0
1,6,29,1
1,6,30,1
1,6,31,0
1,6,32,0
1,6,33,1
1,6,34,0
1,6,35,0
1,6,36,1
1,7,8,1
1,7,9,0
1,7,10,1
1,7,11,1
1,7,12,0
1,7,13,1
1,7,14,1
1,7,15,0
1,7,16,0
1,7,17,1
1,7,18,1
1,7,19,1
1,7,20,1
1,7,21,1
1,7,22,0
1,7,23,1
1,7,24,0
1,7,25,1
1,7,26,1
1,7,27,1
1,7,28,1
1,7,29,1
1,7,30,0
1,7,31,0
1,7,32,1
1,7,33,0
1,7,34,0
1,7,35,0
1,7,36,1
1,8,9,0
1,8,10,1
1,8,11,1
1,8,12,1
1,8,13,0
1,8,14,0
1,8,15,0
1,8,16,0
1,8,17,1
1,8,18,0
1,8,19,0
1,8,20,0
1,8,21,1
1,8,22,1
1,8,23,1
1,8,24,0
1,8,25,1
1,8,26,1
1,8,27,0
1,8,28,1
1,8,29,1
1,8,30,1
1,8,31,0
1,8,32,1
1,8,33,1
1,8,34,0
1,8,35,0
1,8,36,0
1,9,10,1
1,9,11,1
1,9,12,1
1,9,13,1
1,9,14,1
1,9,15,0
1,9,16,1
1,9,17,1
1,9,18,1
1,9,19,0
1,9,20,1
1,9,21,0
1,9,22,1
1,9,23,1
1,9,24,0
1,9,25,1
1,9,26,1
1,9,27,0
1,9,28,0
1,9,29,0
1,9,30,1
1,9,31,0
1,9,32,0
1,9,33,1
1,9,34,0
1,9,35,1
1,9,36,1
1,10,11,0
1,10,12,1
1,10,13,1
1,10,14,1
1,10,15,1
1,10,16,1
1,10,17,1
1,10,18,0
1,10,19,0
1,10,20,0
1,10,21,1
1,10,22,1
1,10,23,0
1,10,24,1
1,10,25,1
1,10,26,0
1,10,27,1
1,10,28,1
1,10,29,0
1,10,30,1
1,10,31,1
1,10,32,0
1,10,33,1
1,10,34,0
1,10,35,1
1,10,36,0
1,11,12,1
1,11,13,1
1,11,14,0
1,11,15,1
1,11,16,0
1,11,17,1
1,11,18,1
1,11,19,0
1,11,20,1
1,11,21,0
1,11,22,0
1,11,23,1
1,11,24,0
1,11,25,1
1,11,26,0
1,11,27,1
1,11,28,0
1,11,29,0
1,11,30,0
1,11,31,0
1,11,32,1
1,11,33,1
1,11,34,1
1,11,35,0
1,11,36,1
1,12,13,1
1,12,14,0
1,12,15,0
1,12,16,0
1,12,17,1
1,12,18,1
1,12,19,0
1,12,20,0
1,12,21,1
1,12,22,1
1,12,23,0
1,12,24,1
1,12,25,1
1,12,26,1
1,12,27,0
1,12,28,0
1,12,29,1
1,12,30,1
1,12,31,0
1,12,32,1
1,12,33,0
1,12,34,1
1,12,35,1
1,12,36,1
1,13,14,0
1,13,15,1
1,13,16,0
1,13,17,1
1,13,18,0
1,13,19,1
1,13,20,1
1,13,21,1
1,13,22,0
1,13,23,0
1,13,24,1
1,13,25,0
1,13,26,0
1,13,27,1
1,13,28,1
1,13,29,1
1,13,30,0
1,13,31,0
1,13,32,1
1,13,33,1
1,13,34,1
1,13,35,1
1,13,36,0
1,14,15,0
1,14,16,1
1,14,17,1
1,14,18,1
1,14,19,1
1,14,20,1
1,14,21,1
1,14,22,1
1,14,23,1
1,14,24,1
1,14,25,1
1,14,26,0
1,14,27,1
1,14,28,0
1,14,29,0
1,14,30,1
1,14,31,1
1,14,32,1
1,14,33,0
1,14,34,0
1,14,35,0
1,14,36,0
1,15,16,1
1,15,17,0
1,15,18,0
1,15,19,0
1,15,20,1
1,15,21,0
1,15,22,0
1,15,23,0
1,15,24,1
1,15,25,0
1,15,26,1
1,15,27,1
1,15,28,1
1,15,29,1
1,15,30,1
1,15,31,1
1,15,32,1
1,15,33,1
1,15,34,1
1,15,35,1
1,15,36,1
1,16,17,1
1,16,18,0
1,16,19,0
1,16,20,1
1,16,21,0
1,16,22,1
1,16,23,1
1,16,24,1
1,16,25,0
1,16,26,1
1,16,27,0
1,16,28,0
1,16,29,1
1,16,30,0
1,16,31,1
1,16,32,0
1,16,33,1
1,16,34,1
1,16,35,1
1,16,36,1
1,17,18,0
1,17,19,1
1,17,20,1
1,17,21,0
1,17,22,0
1,17,23,0
1,17,24,1
1,17,25,1
1,17,26,1
1,17,27,0
1,17,28,1
1,17,29,0
1,17,30,1
1,17,31,0
1,17,32,1
1,17,33,0
1,17,34,1
1,17,35,0
1,17,36,0
1,18,19,0
1,18,20,0
1,18,21,1
1,18,22,1
1,18,23,1
1,18,24,1
1,18,25,1
1,18,26,0
1,18,27,1
1,18,28,0
1,18,29,1
1,18,30,1
1,18,31,1
1,18,32,0
1,18,33,0
1,18,34,0
1,18,35,1
1,18,36,1
1,19,20,1
1,19,21,1
1,19,22,0
1,19,23,1
1,19,24,1
1,19,25,1
1,19,26,0
1,19,27,1
1,19,28,0
1,19,29,1
1,19,30,0
1,19,31,1
1,19,32,1
1,19,33,1
1,19,34,1
1,19,35,1
1,19,36,0
1,20,21,1
1,20,22,0
1,20,23,1
1,20,24,1
1,20,25,0
1,20,26,1
1,20,27,0
1,20,28,0
1,20,29,0
1,20,30,0
1,20,31,0
1,20,32,1
1,20,33,1
1,20,34,0
1,20,35,0
1,20,36,1
1,21,22,1
1,21,23,1
1,21,24,1
1,21,25,0
1,21,26,1
1,21,27,1
1,21,28,0
1,21,29,1
1,21,30,0
1,21,31,1
1,21,32,1
1,21,33,0
1,21,34,1
1,21,35,0
1,21,36,0
1,22,23,1
1,22,24,1
1,22,25,0
1,22,26,1
1,22,27,0
1,22,28,1
1,22,29,1
1,22,30,1
1,22,31,1
1,22,32,1
1,22,33,1
1,22,34,1
1,22,35,1
1,22,36,0
1,23,24,1
1,23,25,0
1,23,26,1
1,23,27,1
1,23,28,1
1,23,29,0
1,23,30,0
1,23,31,1
1,23,32,1
1,23,33,0
1,23,34,0
1,23,35,0
1,23,36,1
1,24,25,0
1,24,26,0
1,24,27,1
1,24,28,1
1,24,29,1
1,24,30,0
1,24,31,0
1,24,32,0
1,24,33,1
1,24,34,1
1,24,35,0
1,24,36,1
1,25,26,1
1,25,27,1
1,25,28,0
1,25,29,0
1,25,30,1
1,25,31,1
1,25,32,0
1,25,33,1
1,25,34,1
1,25,35,0
1,25,36,0
1,26,27,0
1,26,28,1
1,26,29,1
1,26,30,0
1,26,31,1
1,26,32,1
1,26,33,0
1,26,34,1
1,26,35,1
1,26,36,1
1,27,28,1
1,27,29,0
1,27,30,1
1,27,31,0
1,27,32,0
1,27,33,0
1,27,34,1
1,27,35,1
1,27,36,1
1,28,29,1
1,28,30,1
1,28,31,0
1,28,32,0
1,28,33,1
1,28,34,1
1,28,35,1
1,28,36,1
1,29,30,1
1,29,31,0
1,29,32,0
1,29,33,0
1,29,34,1
1,29,35,1
1,29,36,1
1,30,31,1
1,30,32,1
1,30,33,0
1,30,34,0
1,30,35,1
1,30,36,0
1,31,32,1
1,31,33,1
1,31,34,1
1,31,35,1
1,31,36,0
1,32,33,0
1,32,34,1
1,32,35,0
1,32,36,0
1,33,34,0
1,33,35,1
1,33,36,1
1,34,35,0
1,34,36,1
1,35,36,0
2,3,4,0
2,3,5,0
2,3,6,0
2,3,7,0
2,3,8,0
2,3,9,1
2,3,10,1
2,3,11,1
2,3,12,1
2,3,13,1
2,3,14,0
2,3,15,1
2,3,16,0
2,3,17,1
2,3,18,1
2,3,19,1
2,3,20,1
2,3,21,1
2,3,22,0
2,3,23,0
2,3,24,1
2,3,25,1
2,3,26,0
2,3,27,0
2,3,28,1
2,3,29,1
2,3,30,0
2,3,31,1
2,3,32,0
2,3,33,1
2,3,34,1
2,3,35,0
2,3,36,1
2,4,5,1
2,4,6,1
2,4,7,1
2,4,8,1
2,4,9,1
2,4,10,1
2,4,11,0
2,4,12,1
2,4,13,0
2,4,14,1
2,4,15,1
2,4,16,0
2,4,17,0
2,4,18,1
2,4,19,1
2,4,20,0
2,4,21,1
2,4,22,0
2,4,23,1
2,4,24,0
2,4,25,0
2,4,26,1
2,4,27,1
2,4,28,0
2,4,29,1
2,4,30,1
2,4,31,1
2,4,32,1
2,4,33,0
2,4,34,0
2,4,35,0
2,4,36,1
2,5,6,1
2,5,7,1
2,5,8,0
2,5,9,1
2,5,10,0
2,5,11,0
2,5,12,0
2,5,13,1
2,5,14,1
2,5,15,0
2,5,16,1
2,5,17,1
2,5,18,0
2,5,19,1
2,5,20,1
2,5,21,0
2,5,22,1
2,5,23,1
2,5,24,0
2,5,25,0
2,5,26,1
2,5,27,0
2,5,28,0
2,5,29,0
2,5,30,1
2,5,31,1
2,5,32,1
2,5,33,1
2,5,34,1
2,5,35,1
2,5,36,0
2,6,7,0
2,6,8,0
2,6,9,1
2,6,10,0
2,6,11,0
2,6,12,0
2,6,13,0
2,6,14,0
2,6,15,0
2,6,16,1
2,6,17,1
2,6,18,1
2,6,19,0
2,6,20,1
2,6,21,1
2,6,22,1
2,6,23,0
2,6,24,1
2,6,25,0
2,6,26,1
2,6,27,1
2,6,28,0
2,6,29,1
2,6,30,1
2,6,31,1
2,6,32,1
2,6,33,1
2,6,34,1
2,6,35,0
2,6,36,1
2,7,8,1
2,7,9,0
2,7,10,1
2,7,11,1
2,7,12,1
2,7,13,0
2,7,14,1
2,7,15,1
2,7,16,1
2,7,17,1
2,7,18,0
2,7,19,1
2,7,20,0
2,7,21,1
2,7,22,1
2,7,23,0
2,7,24,0
2,7,25,1
2,7,26,1
2,7,27,0
2,7,28,1
2,7,29,0
2,7,30,1
2,7,31,1
2,7,32,0
2,7,33,0
2,7,34,1
2,7,35,0
2,7,36,0
2,8,9,1
2,8,10,0
2,8,11,1
2,8,12,1
2,8,13,0
2,8,14,1
2,8,15,1
2,8,16,0
2,8,17,0
2,8,18,1
2,8,19,1
2,8,20,1
2,8,21,1
2,8,22,1
2,8,23,0
2,8,24,1
2,8,25,0
2,8,26,1
2,8,27,1
2,8,28,1
2,8,29,1
2,8,30,1
2,8,31,0
2,8,32,0
2,8,33,1
2,8,34,0
2,8,35,0
2,8,36,0
2,9,10,0
2,9,11,1
2,9,12,1
2,9,13,1
2,9,14,0
2,9,15,0
2,9,16,0
2,9,17,0
2,9,18,1
2,9,19,0
2,9,20,0
2,9,21,0
2,9,22,1
2,9,23,1
2,9,24,1
2,9,25,0
2,9,26,1
2,9,27,1
2,9,28,0
2,9,29,1
2,9,30,1
2,9,31,1
2,9,32,0
2,9,33,1
2,9,34,1
2,9,35,0
2,9,36,0
2,10,11,1
2,10,12,1
2,10,13,1
2,10,14,1
2,10,15,1
2,10,16,0
2,10,17,1
2,10,18,1
2,10,19,1
2,10,20,0
2,10,21,1
2,10,22,0
2,10,23,1
2,10,24,1
2,10,25,0
2,10,26,1
2,10,27,1
2,10,28,0
2,10,29,0
2,10,30,0
2,10,31,1
2,10,32,0
2,10,33,0
2,10,34,1
2,10,35,0
2,10,36,1
2,11,12,0
2,11,13,1
2,11,14,1
2,11,15,1
2,11,16,1
2,11,17,1
2,11,18,1
2,11,19,0
2,11,20,0
2,11,21,0
2,11,22,1
2,11,23,1
2,11,24,0
2,11,25,1
2,11,26,1
2,11,27,0
2,11,28,1
2,11,29,1
2,11,30,0
2,11,31,1
2,11,32,1
2,11,33,0
2,11,34,1
2,11,35,0
2,11,36,1
2,12,13,1
2,12,14,1
2,12,15,0
2,12,16,1
2,12,17,0
2,12,18,1
2,12,19,1
2,12,20,0
2,12,21,1
2,12,22,0
2,12,23,0
2,12,24,1
2,12,25,0
2,12,26,1
2,12,27,0
2,12,28,1
2,12,29,0
2,12,30,0
2,12,31,0
2,12,32,0
2,12,33,1
2,12,34,1
2,12,35,1
2,12,36,0
2,13,14,1
2,13,15,0
2,13,16,0
2,13,17,0
2,13,18,1
2,13,19,1
2,13,20,0
2,13,21,0
2,13,22,1
2,13,23,1
2,13,24,0
2,13,25,1
2,13,26,1
2,13,27,1
2,13,28,0
2,13,29,0
2,13,30,1
2,13,31,1
2,13,32,0
2,13,33,1
2,13,34,0
2,13,35,1
2,13,36,1
2,14,15,0
2,14,16,1
2,14,17,0
2,14,18,1
2,14,19,0
2,14,20,1
2,14,21,1
2,14,22,1
2,14,23,0
2,14,24,0
2,14,25,1
2,14,26,0
2,14,27,0
2,14,28,1
2,14,29,1
2,14,30,1
2,14,31,0
2,14,32,0
2,14,33,1
2,14,34,1
2,14,35,1
2,14,36,1
2,15,16,0
2,15,17,1
2,15,18,1
2,15,19,1
2,15,20,1
2,15,21,1
2,15,22,1
2,15,23,1
2,15,24,1
2,15,25,1
2,15,26,1
2,15,27,0
2,15,28,1
2,15,29,0
2,15,30,0
2,15,31,1
2,15,32,1
2,15,33,1
2,15,34,0
2,15,35,0
2,15,36,0
2,16,17,1
2,16,18,0
2,16,19,0
2,16,20,0
2,16,21,1
2,16,22,0
2,16,23,0
2,16,24,0
2,16,25,1
2,16,26,0
2,16,27,1
2,16,28,1
2,16,29,1
2,16,30,1
2,16,31,1
2,16,32,1
2,16,33,1
2,16,34,1
2,16,35,1
2,16,36,1
2,17,18,1
2,17,19,0
2,17,20,0
2,17,21,1
2,17,22,0
2,17,23,1
2,17,24,1
2,17,25,1
2,17,26,0
2,17,27,1
2,17,28,0
2,17,29,0
2,17,30,1
2,17,31,0
2,17,32,1
2,17,33,0
2,17,34,1
2,17,35,1
2,17,36,1
2,18,19,0
2,18,20,1
2,18,21,1
2,18,22,0
2,18,23,0
2,18,24,0
2,18,25,1
2,18,26,1
2,18,27,1
2,18,28,0
2,18,29,1
2,18,30,0
2,18,31,1
2,18,32,0
2,18,33,1
2,18,34,0
2,18,35,1
2,18,36,0
2,19,20,0
2,19,21,0
2,19,22,1
2,19,23,1
2,19,24,1
2,19,25,1
2,19,26,1
2,19,27,0
2,19,28,1
2,19,29,0
2,19,30,1
2,19,31,1
2,19,32,1
2,19,33,0
2,19,34,0
2,19,35,0
2,19,36,1
2,20,21,1
2,20,22,1
2,20,23,0
2,20,24,1
2,20,25,1
2,20,26,1
2,20,27,0
2,20,28,1
2,20,29,0
2,20,30,1
2,20,31,0
2,20,32,1
2,20,33,1
2,20,34,1
2,20,35,1
2,20,36,1
2,21,22,1
2,21,23,0
2,21,24,1
2,21,25,1
2,21,26,0
2,21,27,1
2,21,28,0
2,21,29,0
2,21,30,0
2,21,31,0
2,21,32,0
2,21,33,1
2,21,34,1
2,21,35,0
2,21,36,0
2,22,23,1
2,22,24,1
2,22,25,1
2,22,26,0
2,22,27,1
2,22,28,1
2,22,29,0
2,22,30,1
2,22,31,0
2,22,32,1
2,22,33,1
2,22,34,0
2,22,35,1
2,22,36,0
2,23,24,1
2,23,25,1
2,23,26,0
2,23,27,1
2,23,28,0
2,23,29,1
2,23,30,1
2,23,31,1
2,23,32,1
2,23,33,1
2,23,34,1
2,23,35,1
2,23,36,1
2,24,25,1
2,24,26,0
2,24,27,1
2,24,28,1
2,24,29,1
2,24,30,0
2,24,31,0
2,24,32,1
2,24,33,1
2,24,34,0
2,24,35,0
2,24,36,0
2,25,26,0
2,25,27,0
2,25,28,1
2,25,29,1
2,25,30,1
2,25,31,0
2,25,32,0
2,25,33,0
2,25,34,1
2,25,35,1
2,25,36,0
2,26,27,1
2,26,28,1
2,26,29,0
2,26,30,0
2,26,31,1
2,26,32,1
2,26,33,0
2,26,34,1
2,26,35,1
2,26,36,0
2,27,28,0
2,27,29,1
2,27,30,1
2,27,31,0
2,27,32,1
2,27,33,1
2,27,34,0
2,27,35,1
2,27,36,1
2,28,29,1
2,28,30,0
2,28,31,1
2,28,32,0
2,28,33,0
2,28,34,0
2,28,35,1
2,28,36,1
2,29,30,1
2,29,31,1
2,29,32,0
2,29,33,0
2,29,34,1
2,29,35,1
2,29,36,1
2,30,31,1
2,30,32,0
2,30,33,0
2,30,34,0
2,30,35,1
2,30,36,1
2,31,32,1
2,31,33,1
2,31,34,0
2,31,35,0
2,31,36,1
2,32,33,1
2,32,34,1
2,32,35,1
2,32,36,1
2,33,34,0
2,33,35,1
2,33,36,0
2,34,35,0
2,34,36,1
2,35,36,0
3,4,5,0
3,4,6,0
3,4,7,0
3,4,8,0
3,4,9,0
3,4,10,1
3,4,11,1
3,4,12,1
3,4,13,1
3,4,14,1
3,4,15,0
3,4,16,1
3,4,17,0
3,4,18,1
3,4,19,1
3,4,20,1
3,4,21,1
3,4,22,1
3,4,23,0
3,4,24,0
3,4,25,1
3,4,26,1
3,4,27,0
3,4,28,0
3,4,29,1
3,4,30,1
3,4,31,0
3,4,32,1
3,4,33,0
3,4,34,1
3,4,35,1
3,4,36,0
3,5,6,1
3,5,7,1
3,5,8,1
3,5,9,1
3,5,10,1
3,5,11,1
3,5,12,0
3,5,13,1
3,5,14,0
3,5,15,1
3,5,16,1
3,5,17,0
3,5,18,0
3,5,19,1
3,5,20,1
3,5,21,0
3,5,22,1
3,5,23,0
3,5,24,1
3,5,25,0
3,5,26,0
3,5,27,1
3,5,28,1
3,5,29,0
3,5,30,1
3,5,31,1
3,5,32,1
3,5,33,1
3,5,34,0
3,5,35,0
3,5,36,0
3,6,7,1
3,6,8,1
3,6,9,0
3,6,10,1
3,6,11,0
3,6,12,0
3,6,13,0
3,6,14,1
3,6,15,1
3,6,16,0
3,6,17,1
3,6,18,1
3,6,19,0
3,6,20,1
3,6,21,1
3,6,22,0
3,6,23,1
3,6,24,1
3,6,25,0
3,6,26,0
3,6,27,1
3,6,28,0
3,6,29,0
3,6,30,0
3,6,31,1
3,6,32,1
3,6,33,1
3,6,34,1
3,6,35,1
3,6,36,1
3,7,8,0
3,7,9,0
3,7,10,1
3,7,11,0
3,7,12,0
3,7,13,0
3,7,14,0
3,7,15,0
3,7,16,0
3,7,17,1
3,7,18,1
3,7,19,1
3,7,20,0
3,7,21,1
3,7,22,1
3,7,23,1
3,7,24,0
3,7,25,1
3,7,26,0
3,7,27,1
3,7,28,1
3,7,29,0
3,7,30,1
3,7,31,1
3,7,32,1
3,7,33,1
3,7,34,1
3,7,35,1
3,7,36,0
3,8,9,1
3,8,10,0
3,8,11,1
3,8,12,1
3,8,13,1
3,8,14,0
3,8,15,1
3,8,16,1
3,8,17,1
3,8,18,1
3,8,19,0
3,8,20,1
3,8,21,0
3,8,22,1
3,8,23,1
3,8,24,0
3,8,25,0
3,8,26,1
3,8,27,1
3,8,28,0
3,8,29,1
3,8,30,0
3,8,31,1
3,8,32,1
3,8,33,0
3,8,34,0
3,8,35,1
3,8,36,0
3,9,10,1
3,9,11,0
3,9,12,1
3,9,13,1
3,9,14,0
3,9,15,1
3,9,16,1
3,9,17,0
3,9,18,0
3,9,19,1
3,9,20,1
3,9,21,1
3,9,22,1
3,9,23,1
3,9,24,0
3,9,25,1
3,9,26,0
3,9,27,1
3,9,28,1
3,9,29,1
3,9,30,1
3,9,31,1
3,9,32,0
3,9,33,0
3,9,34,1
3,9,35,0
3,9,36,0
3,10,11,0
3,10,12,1
3,10,13,1
3,10,14,1
3,10,15,0
3,10,16,0
3,10,17,0
3,10,18,0
3,10,19,1
3,10,20,0
3,10,21,0
3,10,22,0
3,10,23,1
3,10,24,1
3,10,25,1
3,10,26,0
3,10,27,1
3,10,28,1
3,10,29,0
3,10,30,1
3,10,31,1
3,10,32,1
3,10,33,0
3,10,34,1
3,10,35,1
3,10,36,0
3,11,12,1
3,11,13,1
3,11,14,1
3,11,15,1
3,11,16,1
3,11,17,0
3,11,18,1
3,11,19,1
3,11,20,1
3,11,21,0
3,11,22,1
3,11,23,0
3,11,24,1
3,11,25,1
3,11,26,0
3,11,27,1
3,11,28,1
3,11,29,0
3,11,30,0
3,11,31,0
3,11,32,1
3,11,33,0
3,11,34,0
3,11,35,1
3,11,36,0
3,12,13,0
3,12,14,1
3,12,15,1
3,12,16,1
3,12,17,1
3,12,18,1
3,12,19,1
3,12,20,0
3,12,21,0
3,12,22,0
3,12,23,1
3,12,24,1
3,12,25,0
3,12,26,1
3,12,27,1
3,12,28,0
3,12,29,1
3,12,30,1
3,12,31,0
3,12,32,1
3,12,33,1
3,12,34,0
3,12,35,1
3,12,36,0
3,13,14,1
3,13,15,1
3,13,16,0
3,13,17,1
3,13,18,0
3,13,19,1
3,13,20,1
3,13,21,0
3,13,22,1
3,13,23,0
3,13,24,0
3,13,25,1
3,13,26,0
3,13,27,1
3,13,28,0
3,13,29,1
3,13,30,0
3,13,31,0
3,13,32,0
3,13,33,0
3,13,34,1
3,13,35,1
3,13,36,1
3,14,15,1
3,14,16,0
3,14,17,0
3,14,18,0
3,14,19,1
3,14,20,1
3,14,21,0
3,14,22,0
3,14,23,1
3,14,24,1
3,14,25,0
3,14,26,1
3,14,27,1
3,14,28,1
3,14,29,0
3,14,30,0
3,14,31,1
3,14,32,1
3,14,33,0
3,14,34,1
3,14,35,0
3,14,36,1
3,15,16,0
3,15,17,1
3,15,18,0
3,15,19,1
3,15,20,0
3,15,21,1
3,15,22,1
3,15,23,1
3,15,24,0
3,15,25,0
3,15,26,1
3,15,27,0
3,15,28,0
3,15,29,1
3,15,30,1
3,15,31,1
3,15,32,0
3,15,33,0
3,15,34,1
3,15,35,1
3,15,36,1
3,16,17,0
3,16,18,1
3,16,19,1
3,16,20,1
3,16,21,1
3,16,22,1
3,16,23,1
3,16,24,1
3,16,25,1
3,16,26,1
3,16,27,1
3,16,28,0
3,16,29,1
3,16,30,0
3,16,31,0
3,16,32,1
3,16,33,1
3,16,34,1
3,16,35,0
3,16,36,0
3,17,18,1
3,17,19,0
3,17,20,0
3,17,21,0
3,17,22,1
3,17,23,0
3,17,24,0
3,17,25,0
3,17,26,1
3,17,27,0
3,17,28,1
3,17,29,1
3,17,30,1
3,17,31,1
3,17,32,1
3,17,33,1
3,17,34,1
3,17,35,1
3,17,36,1
3,18,19,1
3,18,20,0
3,18,21,0
3,18,22,1
3,18,23,0
3,18,24,1
3,18,25,1
3,18,26,1
3,18,27,0
3,18,28,1
3,18,29,0
3,18,30,0
3,18,31,1
3,18,32,0
3,18,33,1
3,18,34,0
3,18,35,1
3,18,36,1
3,19,20,0
3,19,21,1
3,19,22,1
3,19,23,0
3,19,24,0
3,19,25,0
3,19,26,1
3,19,27,1
3,19,28,1
3,19,29,0
3,19,30,1
3,19,31,0
3,19,32,1
3,19,33,0
3,19,34,1
3,19,35,0
3,19,36,1
3,20,21,0
3,20,22,0
3,20,23,1
3,20,24,1
3,20,25,1
3,20,26,1
3,20,27,1
3,20,28,0
3,20,29,1
3,20,30,0
3,20,31,1
3,20,32,1
3,20,33,1
3,20,34,0
3,20,35,0
3,20,36,0
3,21,22,1
3,21,23,1
3,21,24,0
3,21,25,1
3,21,26,1
3,21,27,1
3,21,28,0
3,21,29,1
3,21,30,0
3,21,31,1
3,21,32,0
3,21,33,1
3,21,34,1
3,21,35,1
3,21,36,1
3,22,23,1
3,22,24,0
3,22,25,1
3,22,26,1
3,22,27,0
3,22,28,1
3,22,29,0
3,22,30,0
3,22,31,0
3,22,32,0
3,22,33,0
3,22,34,1
3,22,35,1
3,22,36,0
3,23,24,1
3,23,25,1
3,23,26,1
3,23,27,0
3,23,28,1
3,23,29,1
3,23,30,0
3,23,31,1
3,23,32,0
3,23,33,1
3,23,34,1
3,23,35,0
3,23,36,1
3,24,25,1
3,24,26,1
3,24,27,0
3,24,28,1
3,24,29,0
3,24,30,1
3,24,31,1
3,24,32,1
3,24,33,1
3,24,34,1
3,24,35,1
3,24,36,1
3,25,26,1
3,25,27,0
3,25,28,1
3,25,29,1
3,25,30,1
3,25,31,0
3,25,32,0
3,25,33,1
3,25,34,1
3,25,35,0
3,25,36,0
3,26,27,0
3,26,28,0
3,26,29,1
3,26,30,1
3,26,31,1
3,26,32,0
3,26,33,0
3,26,34,0
3,26,35,1
3,26,36,1
3,27,28,1
3,27,29,1
3,27,30,0
3,27,31,0
3,27,32,1
3,27,33,1
3,27,34,0
3,27,35,1
3,27,36,1
3,28,29,0
3,28,30,1
3,28,31,1
3,28,32,0
3,28,33,1
3,28,34,1
3,28,35,0
3,28,36,1
3,29,30,1
3,29,31,0
3,29,32,1
3,29,33,0
3,29,34,0
3,29,35,0
3,29,36,1
3,30,31,1
3,30,32,1
3,30,33,0
3,30,34,0
3,30,35,1
3,30,36,1
3,31,32,1
3,31,33,0
3,31,34,0
3,31,35,0
3,31,36,1
3,32,33,1
3,32,34,1
3,32,35,0
3,32,36,0
3,33,34,1
3,33,35,1
3,33,36,1
3,34,35,0
3,34,36,1
3,35,36,0
4,5,6,0
4,5,7,0
4,5,8,0
4,5,9,0
4,5,10,0
4,5,11,1
4,5,12,1
4,5,13,1
4,5,14,1
4,5,15,1
4,5,16,0
4,5,17,1
4,5,18,0
4,5,19,1
4,5,20,1
4,5,21,1
4,5,22,1
4,5,23,1
4,5,24,0
4,5,25,0
4,5,26,1
4,5,27,1
4,5,28,0
4,5,29,0
4,5,30,1
4,5,31,1
4,5,32,0
4,5,33,1
4,5,34,0
4,5,35,1
4,5,36,1
4,6,7,1
4,6,8,1
4,6,9,1
4,6,10,1
4,6,11,1
4,6,12,1
4,6,13,0
4,6,14,1
4,6,15,0
4,6,16,1
4,6,17,1
4,6,18,0
4,6,19,0
4,6,20,1
4,6,21,1
4,6,22,0
4,6,23,1
4,6,24,0
4,6,25,1
4,6,26,0
4,6,27,0
4,6,28,1
4,6,29,1
4,6,30,0
4,6,31,1
4,6,32,1
4,6,33,1
4,6,34,1
4,6,35,0
4,6,36,0
4,7,8,1
4,7,9,1
4,7,10,0
4,7,11,1
4,7,12,0
4,7,13,0
4,7,14,0
4,7,15,1
4,7,16,1
4,7,17,0
4,7,18,1
4,7,19,1
4,7,20,0
4,7,21,1
4,7,22,1
4,7,23,0
4,7,24,1
4,7,25,1
4,7,26,0
4,7,27,0
4,7,28,1
4,7,29,0
4,7,30,0
4,7,31,0
4,7,32,1
4,7,33,1
4,7,34,1
4,7,35,1
4,7,36,1
4,8,9,0
4,8,10,0
4,8,11,1
4,8,12,0
4,8,13,0
4,8,14,0
4,8,15,0
4,8,16,0
4,8,17,0
4,8,18,1
4,8,19,1
4,8,20,1
4,8,21,0
4,8,22,1
4,8,23,1
4,8,24,1
4,8,25,0
4,8,26,1
4,8,27,0
4,8,28,1
4,8,29,1
4,8,30,0
4,8,31,1
4,8,32,1
4,8,33,1
4,8,34,1
4,8,35,1
4,8,36,1
4,9,10,1
4,9,11,0
4,9,12,1
4,9,13,1
4,9,14,1
4,9,15,0
4,9,16,1
4,9,17,1
4,9,18,1
4,9,19,1
4,9,20,0
4,9,21,1
4,9,22,0
4,9,23,1
4,9,24,1
4,9,25,0
4,9,26,0
4,9,27,1
4,9,28,1
4,9,29,0
4,9,30,1
4,9,31,0
4,9,32,1
4,9,33,1
4,9,34,0
4,9,35,0
4,9,36,1
4,10,11,1
4,10,12,0
4,10,13,1
4,10,14,1
4,10,15,0
4,10,16,1
4,10,17,1
4,10,18,0
4,10,19,0
4,10,20,1
4,10,21,1
4,10,22,1
4,10,23,1
4,10,24,1
4,10,25,0
4,10,26,1
4,10,27,0
4,10,28,1
4,10,29,1
4,10,30,1
4,10,31,1
4,10,32,1
4,10,33,0
4,10,34,0
4,10,35,1
4,10,36,0
4,11,12,0
4,11,13,1
4,11,14,1
4,11,15,1
4,11,16,0
4,11,17,0
4,11,18,0
4,11,19,0
4,11,20,1
4,11,21,0
4,11,22,0
4,11,23,0
4,11,24,1
4,11,25,1
4,11,26,1
4,11,27,0
4,11,28,1
4,11,29,1
4,11,30,0
4,11,31,1
4,11,32,1
4,11,33,1
4,11,34,0
4,11,35,1
4,11,36,1
4,12,13,1
4,12,14,1
4,12,15,1
4,12,16,1
4,12,17,1
4,12,18,0
4,12,19,1
4,12,20,1
4,12,21,1
4,12,22,0
4,12,23,1
4,12,24,0
4,12,25,1
4,12,26,1
4,12,27,0
4,12,28,1
4,12,29,1
4,12,30,0
4,12,31,0
4,12,32,0
4,12,33,1
4,12,34,0
4,12,35,0
4,12,36,1
4,13,14,0
4,13,15,1
4,13,16,1
4,13,17,1
4,13,18,1
4,13,19,1
4,13,20,1
4,13,21,0
4,13,22,0
4,13,23,0
4,13,24,1
4,13,25,1
4,13,26,0
4,13,27,1
4,13,28,1
4,13,29,0
4,13,30,1
4,13,31,1
4,13,32,0
4,13,33,1
4,13,34,1
4,13,35,0
4,13,36,1
4,14,15,1
4,14,16,1
4,14,17,0
4,14,18,1
4,14,19,0
4,14,20,1
4,14,21,1
4,14,22,0
4,14,23,1
4,14,24,0
4,14,25,0
4,14,26,1
4,14,27,0
4,14,28,1
4,14,29,0
4,14,30,1
4,14,31,0
4,14,32,0
4,14,33,0
4,14,34,0
4,14,35,1
4,14,36,1
4,15,16,1
4,15,17,0
4,15,18,0
4,15,19,0
4,15,20,1
4,15,21,1
4,15,22,0
4,15,23,0
4,15,24,1
4,15,25,1
4,15,26,0
4,15,27,1
4,15,28,1
4,15,29,1
4,15,30,0
4,15,31,0
4,15,32,1
4,15,33,1
4,15,34,0
4,15,35,1
4,15,36,0
4,16,17,0
4,16,18,1
4,16,19,0
4,16,20,1
4,16,21,0
4,16,22,1
4,16,23,1
4,16,24,1
4,16,25,0
4,16,26,0
4,16,27,1
4,16,28,0
4,16,29,0
4,16,30,1
4,16,31,1
4,16,32,1
4,16,33,0
4,16,34,0
4,16,35,1
4,16,36,1
4,17,18,0
4,17,19,1
4,17,20,1
4,17,21,1
4,17,22,1
4,17,23,1
4,17,24,1
4,17,25,1
4,17,26,1
4,17,27,1
4,17,28,1
4,17,29,0
4,17,30,1
4,17,31,0
4,17,32,0
4,17,33,1
4,17,34,1
4,17,35,1
4,17,36,0
4,18,19,1
4,18,20,0
4,18,21,0
4,18,22,0
4,18,23,1
4,18,24,0
4,18,25,0
4,18,26,0
4,18,27,1
4,18,28,0
4,18,29,1
4,18,30,1
4,18,31,1
4,18,32,1
4,18,33,1
4,18,34,1
4,18,35,1
4,18,36,1
4,19,20,1
4,19,21,0
4,19,22,0
4,19,23,1
4,19,24,0
4,19,25,1
4,19,26,1
4,19,27,1
4,19,28,0
4,19,29,1
4,19,30,0
4,19,31,0
4,19,32,1
4,19,33,0
4,19,34,1
4,19,35,0
4,19,36,1
4,20,21,0
4,20,22,1
4,20,23,1
4,20,24,0
4,20,25,0
4,20,26,0
4,20,27,1
4,20,28,1
4,20,29,1
4,20,30,0
4,20,31,1
4,20,32,0
4,20,33,1
4,20,34,0
4,20,35,1
4,20,36,0
4,21,22,0
4,21,23,0
4,21,24,1
4,21,25,1
4,21,26,1
4,21,27,1
4,21,28,1
4,21,29,0
4,21,30,1
4,21,31,0
4,21,32,1
4,21,33,1
4,21,34,1
4,21,35,0
4,21,36,0
4,22,23,1
4,22,24,1
4,22,25,0
4,22,26,1
4,22,27,1
4,22,28,1
4,22,29,0
4,22,30,1
4,22,31,0
4,22,32,1
4,22,33,0
4,22,34,1
4,22,35,1
4,22,36,1
4,23,24,1
4,23,25,0
4,23,26,1
4,23,27,1
4,23,28,0
4,23,29,1
4,23,30,0
4,23,31,0
4,23,32,0
4,23,33,0
4,23,34,0
4,23,35,1
4,23,36,1
4,24,25,1
4,24,26,1
4,24,27,1
4,24,28,0
4,24,29,1
4,24,30,1
4,24,31,0
4,24,32,1
4,24,33,0
4,24,34,1
4,24,35,1
4,24,36,0
4,25,26,1
4,25,27,1
4,25,28,0
4,25,29,1
4,25,30,0
4,25,31,1
4,25,32,1
4,25,33,1
4,25,34,1
4,25,35,1
4,25,36,1
4,26,27,1
4,26,28,0
4,26,29,1
4,26,30,1
4,26,31,1
4,26,32,0
4,26,33,0
4,26,34,1
4,26,35,1
4,26,36,0
4,27,28,0
4,27,29,0
4,27,30,1
4,27,31,1
4,27,32,1
4,27,33,0
4,27,34,0
4,27,35,0
4,27,36,1
4,28,29,1
4,28,30,1
4,28,31,0
4,28,32,0
4,28,33,1
4,28,34,1
4,28,35,0
4,28,36,1
4,29,30,0
4,29,31,1
4,29,32,1
4,29,33,0
4,29,34,1
4,29,35,1
4,29,36,0
4,30,31,1
4,30,32,0
4,30,33,1
4,30,34,0
4,30,35,0
4,30,36,0
4,31,32,1
4,31,33,1
4,31,34,0
4,31,35,0
4,31,36,1
4,32,33,1
4,32,34,0
4,32,35,0
4,32,36,0
4,33,34,1
4,33,35,1
4,33,36,0
4,34,35,1
4,34,36,1
4,35,36,0
5,6,7,0
5,6,8,0
5,6,9,0
5,6,10,0
5,6,11,0
5,6,12,1
5,6,13,1
5,6,14,1
5,6,15,1
5,6,16,1
5,6,17,0
5,6,18,1
5,6,19,0
5,6,20,1
5,6,21,1
5,6,22,1
5,6,23,1
5,6,24,1
5,6,25,0
5,6,26,0
5,6,27,1
5,6,28,1
5,6,29,0
5,6,30,0
5,6,31,1
5,6,32,1
5,6,33,0
5,6,34,1
5,6,35,0
5,6,36,1
5,7,8,1
5,7,9,1
5,7,10,1
5,7,11,1
5,7,12,1
5,7,13,1
5,7,14,0
5,7,15,1
5,7,16,0
5,7,17,1
5,7,18,1
5,7,19,0
5,7,20,0
5,7,21,1
5,7,22,1
5,7,23,0
5,7,24,1
5,7,25,0
5,7,26,1
5,7,27,0
5,7,28,0
5,7,29,1
5,7,30,1
5,7,31,0
5,7,32,1
5,7,33,1
5,7,34,1
5,7,35,1
5,7,36,0
5,8,9,1
5,8,10,1
5,8,11,0
5,8,12,1
5,8,13,0
5,8,14,0
5,8,15,0
5,8,16,1
5,8,17,1
5,8,18,0
5,8,19,1
5,8,20,1
5,8,21,0
5,8,22,1
5,8,23,1
5,8,24,0
5,8,25,1
5,8,26,1
5,8,27,0
5,8,28,0
5,8,29,1
5,8,30,0
5,8,31,0
5,8,32,0
5,8,33,1
5,8,34,1
5,8,35,1
5,8,36,1
5,9,10,0
5,9,11,0
5,9,12,1
5,9,13,0
5,9,14,0
5,9,15,0
5,9,16,0
5,9,17,0
5,9,18,0
5,9,19,1
5,9,20,1
5,9,21,1
5,9,22,0
5,9,23,1
5,9,24,1
5,9,25,1
5,9,26,0
5,9,27,1
5,9,28,0
5,9,29,1
5,9,30,1
5,9,31,0
5,9,32,1
5,9,33,1
5,9,34,1
5,9,35,1
5,9,36,1
5,10,11,1
5,10,12,0
5,10,13,1
5,10,14,1
5,10,15,1
5,10,16,0
5,10,17,1
5,10,18,1
5,10,19,1
5,10,20,1
5,10,21,0
5,10,22,1
5,10,23,0
5,10,24,1
5,10,25,1
5,10,26,0
5,10,27,0
5,10,28,1
5,10,29,1
5,10,30,0
5,10,31,1
5,10,32,0
5,10,33,1
5,10,34,1
5,10,35,0
5,10,36,0
5,11,12,1
5,11,13,0
5,11,14,1
5,11,15,1
5,11,16,0
5,11,17,1
5,11,18,1
5,11,19,0
5,11,20,0
5,11,21,1
5,11,22,1
5,11,23,1
5,11,24,1
5,11,25,1
5,11,26,0
5,11,27,1
5,11,28,0
5,11,29,1
5,11,30,1
5,11,31,1
5,11,32,1
5,11,33,1
5,11,34,0
5,11,35,0
5,11,36,1
5,12,13,0
5,12,14,1
5,12,15,1
5,12,16,1
5,12,17,0
5,12,18,0
5,12,19,0
5,12,20,0
5,12,21,1
5,12,22,0
5,12,23,0
5,12,24,0
5,12,25,1
5,12,26,1
5,12,27,1
5,12,28,0
5,12,29,1
5,12,30,1
5,12,31,0
5,12,32,1
5,12,33,1
5,12,34,1
5,12,35,0
5,12,36,1
5,13,14,1
5,13,15,1
5,13,16,1
5,13,17,1
5,13,18,1
5,13,19,0
5,13,20,1
5,13,21,1
5,13,22,1
5,13,23,0
5,13,24,1
5,13,25,0
5,13,26,1
5,13,27,1
5,13,28,0
5,13,29,1
5,13,30,1
5,13,31,0
5,13,32,0
5,13,33,0
5,13,34,1
5,13,35,0
5,13,36,0
5,14,15,0
5,14,16,1
5,14,17,1
5,14,18,1
5,14,19,1
5,14,20,1
5,14,21,1
5,14,22,0
5,14,23,0
5,14,24,0
5,14,25,1
5,14,26,1
5,14,27,0
5,14,28,1
5,14,29,1
5,14,30,0
5,14,31,1
5,14,32,1
5,14,33,0
5,14,34,1
5,14,35,1
5,14,36,0
5,15,16,1
5,15,17,1
5,15,18,0
5,15,19,1
5,15,20,0
5,15,21,1
5,15,22,1
5,15,23,0
5,15,24,1
5,15,25,0
5,15,26,0
5,15,27,1
5,15,28,0
5,15,29,1
5,15,30,0
5,15,31,1
5,15,32,0
5,15,33,0
5,15,34,0
5,15,35,0
5,15,36,1
5,16,17,1
5,16,18,0
5,16,19,0
5,16,20,0
5,16,21,1
5,16,22,1
5,16,23,0
5,16,24,0
5,16,25,1
5,16,26,1
5,16,27,0
5,16,28,1
5,16,29,1
5,16,30,1
5,16,31,0
5,16,32,0
5,16,33,1
5,16,34,1
5,16,35,0
5,16,36,1
5,17,18,0
5,17,19,1
5,17,20,0
5,17,21,1
5,17,22,0
5,17,23,1
5,17,24,1
5,17,25,1
5,17,26,0
5,17,27,0
5,17,28,1
5,17,29,0
5,17,30,0
5,17,31,1
5,17,32,1
5,17,33,1
5,17,34,0
5,17,35,0
5,17,36,1
5,18,19,0
5,18,20,1
5,18,21,1
5,18,22,1
5,18,23,1
5,18,24,1
5,18,25,1
5,18,26,1
5,18,27,1
5,18,28,1
5,18,29,1
5,18,30,0
5,18,31,1
5,18,32,0
5,18,33,0
5,18,34,1
5,18,35,1
5,18,36,1
5,19,20,1
5,19,21,0
5,19,22,0
5,19,23,0
5,19,24,1
5,19,25,0
5,19,26,0
5,19,27,0
5,19,28,1
5,19,29,0
5,19,30,1
5,19,31,1
5,19,32,1
5,19,33,1
5,19,34,1
5,19,35,1
5,19,36,1
5,20,21,1
5,20,22,0
5,20,23,0
5,20,24,1
5,20,25,0
5,20,26,1
5,20,27,1
5,20,28,1
5,20,29,0
5,20,30,1
5,20,31,0
5,20,32,0
5,20,33,1
5,20,34,0
5,20,35,1
5,20,36,0
5,21,22,0
5,21,23,1
5,21,24,1
5,21,25,0
5,21,26,0
5,21,27,0
5,21,28,1
5,21,29,1
5,21,30,1
5,21,31,0
5,21,32,1
5,21,33,0
5,21,34,1
5,21,35,0
5,21,36,1
5,22,23,0
5,22,24,0
5,22,25,1
5,22,26,1
5,22,27,1
5,22,28,1
5,22,29,1
5,22,30,0
5,22,31,1
5,22,32,0
5,22,33,1
5,22,34,1
5,22,35,1
5,22,36,0
5,23,24,1
5,23,25,1
5,23,26,0
5,23,27,1
5,23,28,1
5,23,29,1
5,23,30,0
5,23,31,1
5,23,32,0
5,23,33,1
5,23,34,0
5,23,35,1
5,23,36,1
5,24,25,1
5,24,26,0
5,24,27,1
5,24,28,1
5,24,29,0
5,24,30,1
5,24,31,0
5,24,32,0
5,24,33,0
5,24,34,0
5,24,35,0
5,24,36,1
5,25,26,1
5,25,27,1
5,25,28,1
5,25,29,0
5,25,30,1
5,25,31,1
5,25,32,0
5,25,33,1
5,25,34,0
5,25,35,1
5,25,36,1
5,26,27,1
5,26,28,1
5,26,29,0
5,26,30,1
5,26,31,0
5,26,32,1
5,26,33,1
5,26,34,1
5,26,35,1
5,26,36,1
5,27,28,1
5,27,29,0
5,27,30,1
5,27,31,1
5,27,32,1
5,27,33,0
5,27,34,0
5,27,35,1
5,27,36,1
5,28,29,0
5,28,30,0
5,28,31,1
5,28,32,1
5,28,33,1
5,28,34,0
5,28,35,0
5,28,36,0
5,29,30,1
5,29,31,1
5,29,32,0
5,29,33,0
5,29,34,1
5,29,35,1
5,29,36,0
5,30,31,0
5,30,32,1
5,30,33,1
5,30,34,0
5,30,35,1
5,30,36,1
5,31,32,1
5,31,33,0
5,31,34,1
5,31,35,0
5,31,36,0
5,32,33,1
5,32,34,1
5,32,35,0
5,32,36,0
5,33,34,1
5,33,35,0
5,33,36,0
5,34,35,1
5,34,36,1
5,35,36,1
6,7,8,0
6,7,9,0
6,7,10,0
6,7,11,0
6,7,12,0
6,7,13,1
6,7,14,1
6,7,15,1
6,7,16,1
6,7,17,1
6,7,18,0
6,7,19,1
6,7,20,0
6,7,21,1
6,7,22,1
6,7,23,1
6,7,24,1
6,7,25,1
6,7,26,0
6,7,27,0
6,7,28,1
6,7,29,1
6,7,30,0
6,7,31,0
6,7,32,1
6,7,33,1
6,7,34,0
6,7,35,1
6,7,36,0
6,8,9,1
6,8,10,1
6,8,11,1
6,8,12,1
6,8,13,1
6,8,14,1
6,8,15,0
6,8,16,1
6,8,17,0
6,8,18,1
6,8,19,1
6,8,20,0
6,8,21,0
6,8,22,1
6,8,23,1
6,8,24,0
6,8,25,1
6,8,26,0
6,8,27,1
6,8,28,0
6,8,29,0
6,8,30,1
6,8,31,1
6,8,32,0
6,8,33,1
6,8,34,1
6,8,35,1
6,8,36,1
6,9,10,1
6,9,11,1
6,9,12,0
6,9,13,1
6,9,14,0
6,9,15,0
6,9,16,0
6,9,17,1
6,9,18,1
6,9,19,0
6,9,20,1
6,9,21,1
6,9,22,0
6,9,23,1
6,9,24,1
6,9,25,0
6,9,26,1
6,9,27,1
6,9,28,0
6,9,29,0
6,9,30,1
6,9,31,0
6,9,32,0
6,9,33,0
6,9,34,1
6,9,35,1
6,9,36,1
6,10,11,0
6,10,12,0
6,10,13,1
6,10,14,0
6,10,15,0
6,10,16,0
6,10,17,0
6,10,18,0
6,10,19,0
6,10,20,1
6,10,21,1
6,10,22,1
6,10,23,0
6,10,24,1
6,10,25,1
6,10,26,1
6,10,27,0
6,10,28,1
6,10,29,0
6,10,30,1
6,10,31,1
6,10,32,0
6,10,33,1
6,10,34,1
6,10,35,1
6,10,36,1
6,11,12,1
6,11,13,0
6,11,14,1
6,11,15,1
6,11,16,1
6,11,17,0
6,11,18,1
6,11,19,1
6,11,20,1
6,11,21,1
6,11,22,0
6,11,23,1
6,11,24,0
6,11,25,1
6,11,26,1
6,11,27,0
6,11,28,0
6,11,29,1
6,11,30,1
6,11,31,0
6,11,32,1
6,11,33,0
6,11,34,1
6,11,35,1
6,11,36,0
6,12,13,1
6,12,14,0
6,12,15,1
6,12,16,1
6,12,17,0
6,12,18,1
6,12,19,1
6,12,20,0
6,12,21,0
6,12,22,1
6,12,23,1
6,12,24,1
6,12,25,1
6,12,26,1
6,12,27,0
6,12,28,1
6,12,29,0
6,12,30,1
6,12,31,1
6,12,32,1
6,12,33,1
6,12,34,1
6,12,35,0
6,12,36,0
6,13,14,0
6,13,15,1
6,13,16,1
6,13,17,1
6,13,18,0
6,13,19,0
6,13,20,0
6,13,21,0
6,13,22,1
6,13,23,0
6,13,24,0
6,13,25,0
6,13,26,1
6,13,27,1
6,13,28,1
6,13,29,0
6,13,30,1
6,13,31,1
6,13,32,0
6,13,33,1
6,13,34,1
6,13,35,1
6,13,36,0
6,14,15,1
6,14,16,1
6,14,17,1
6,14,18,1
6,14,19,1
6,14,20,0
6,14,21,1
6,14,22,1
6,14,23,1
6,14,24,0
6,14,25,1
6,14,26,0
6,14,27,1
6,14,28,1
6,14,29,0
6,14,30,1
6,14,31,1
6,14,32,0
6,14,33,0
6,14,34,0
6,14,35,1
6,14,36,0
6,15,16,0
6,15,17,1
6,15,18,1
6,15,19,1
6,15,20,1
6,15,21,1
6,15,22,1
6,15,23,0
6,15,24,0
6,15,25,0
6,15,26,1
6,15,27,1
6,15,28,0
6,15,29,1
6,15,30,1
6,15,31,0
6,15,32,1
6,15,33,1
6,15,34,0
6,15,35,1
6,15,36,1
6,16,17,1
6,16,18,1
6,16,19,0
6,16,20,1
6,16,21,0
6,16,22,1
6,16,23,1
6,16,24,0
6,16,25,1
6,16,26,0
6,16,27,0
6,16,28,1
6,16,29,0
6,16,30,1
6,16,31,0
6,16,32,1
6,16,33,0
6,16,34,0
6,16,35,0
6,16,36,0
6,17,18,1
6,17,19,0
6,17,20,0
6,17,21,0
6,17,22,1
6,17,23,1
6,17,24,0
6,17,25,0
6,17,26,1
6,17,27,1
6,17,28,0
6,17,29,1
6,17,30,1
6,17,31,1
6,17,32,0
6,17,33,0
6,17,34,1
6,17,35,1
6,17,36,0
6,18,19,0
6,18,20,1
6,18,21,0
6,18,22,1
6,18,23,0
6,18,24,1
6,18,25,1
6,18,26,1
6,18,27,0
6,18,28,0
6,18,29,1
6,18,30,0
6,18,31,0
6,18,32,1
6,18,33,1
6,18,34,1
6,18,35,0
6,18,36,0
6,19,20,0
6,19,21,1
6,19,22,1
6,19,23,1
6,19,24,1
6,19,25,1
6,19,26,1
6,19,27,1
6,19,28,1
6,19,29,1
6,19,30,1
6,19,31,0
6,19,32,1
6,19,33,0
6,19,34,0
6,19,35,1
6,19,36,1
6,20,21,1
6,20,22,0
6,20,23,0
6,20,24,0
6,20,25,1
6,20,26,0
6,20,27,0
6,20,28,0
6,20,29,1
6,20,30,0
6,20,31,1
6,20,32,1
6,20,33,1
6,20,34,1
6,20,35,1
6,20,36,1
6,21,22,1
6,21,23,0
6,21,24,0
6,21,25,1
6,21,26,0
6,21,27,1
6,21,28,1
6,21,29,1
6,21,30,0
6,21,31,1
6,21,32,0
6,21,33,0
6,21,34,1
6,21,35,0
6,21,36,1
6,22,23,0
6,22,24,1
6,22,25,1
6,22,26,0
6,22,27,0
6,22,28,0
6,22,29,1
6,22,30,1
6,22,31,1
6,22,32,0
6,22,33,1
6,22,34,0
6,22,35,1
6,22,36,0
6,23,24,0
6,23,25,0
6,23,26,1
6,23,27,1
6,23,28,1
6,23,29,1
6,23,30,1
6,23,31,0
6,23,32,1
6,23,33,0
6,23,34,1
6,23,35,1
6,23,36,1
6,24,25,1
6,24,26,1
6,24,27,0
6,24,28,1
6,24,29,1
6,24,30,1
6,24,31,0
6,24,32,1
6,24,33,0
6,24,34,1
6,24,35,0
6,24,36,1
6,25,26,1
6,25,27,0
6,25,28,1
6,25,29,1
6,25,30,0
6,25,31,1
6,25,32,0
6,25,33,0
6,25,34,0
6,25,35,0
6,25,36,0
6,26,27,1
6,26,28,1
6,26,29,1
6,26,30,0
6,26,31,1
6,26,32,1
6,26,33,0
6,26,34,1
6,26,35,0
6,26,36,1
6,27,28,1
6,27,29,1
6,27,30,0
6,27,31,1
6,27,32,0
6,27,33,1
6,27,34,1
6,27,35,1
6,27,36,1
6,28,29,1
6,28,30,0
6,28,31,1
6,28,32,1
6,28,33,1
6,28,34,0
6,28,35,0
6,28,36,1
6,29,30,0
6,29,31,0
6,29,32,1
6,29,33,1
6,29,34,1
6,29,35,0
6,29,36,0
6,30,31,1
6,30,32,1
6,30,33,0
6,30,34,0
6,30,35,1
6,30,36,1
6,31,32,0
6,31,33,1
6,31,34,1
6,31,35,0
6,31,36,1
6,32,33,1
6,32,34,0
6,32,35,1
6,32,36,0
6,33,34,1
6,33,35,1
6,33,36,0
6,34,35,1
6,34,36,0
6,35,36,1
7,8,9,0
7,8,10,0
7,8,11,0
7,8,12,0
7,8,13,0
7,8,14,1
7,8,15,1
7,8,16,1
7,8,17,1
7,8,18,1
7,8,19,0
7,8,20,1
7,8,21,0
7,8,22,1
7,8,23,1
7,8,24,1
7,8,25,1
7,8,26,1
7,8,27,0
7,8,28,0
7,8,29,1
7,8,30,1
7,8,31,0
7,8,32,0
7,8,33,1
7,8,34,1
7,8,35,0
7,8,36,1
7,9,10,1
7,9,11,1
7,9,12,1
7,9,13,1
7,9,14,1
7,9,15,1
7,9,16,0
7,9,17,1
7,9,18,0
7,9,19,1
7,9,20,1
7,9,21,0
7,9,22,0
7,9,23,1
7,9,24,1
7,9,25,0
7,9,26,1
7,9,27,0
7,9,28,1
7,9,29,0
7,9,30,0
7,9,31,1
7,9,32,1
7,9,33,0
7,9,34,1
7,9,35,1
7,9,36,1
7,10,11,1
7,10,12,1
7,10,13,0
7,10,14,1
7,10,15,0
7,10,16,0
7,10,17,0
7,10,18,1
7,10,19,1
7,10,20,0
7,10,21,1
7,10,22,1
7,10,23,0
7,10,24,1
7,10,25,1
7,10,26,0
7,10,27,1
7,10,28,1
7,10,29,0
7,10,30,0
7,10,31,1
7,10,32,0
7,10,33,0
7,10,34,0
7,10,35,1
7,10,36,1
7,11,12,0
7,11,13,0
7,11,14,1
7,11,15,0
7,11,16,0
7,11,17,0
7,11,18,0
7,11,19,0
7,11,20,0
7,11,21,1
7,11,22,1
7,11,23,1
7,11,24,0
7,11,25,1
7,11,26,1
7,11,27,1
7,11,28,0
7,11,29,1
7,11,30,0
7,11,31,1
7,11,32,1
7,11,33,0
7,11,34,1
7,11,35,1
7,11,36,1
7,12,13,1
7,12,14,0
7,12,15,1
7,12,16,1
7,12,17,1
7,12,18,0
7,12,19,1
7,12,20,1
7,12,21,1
7,12,22,1
7,12,23,0
7,12,24,1
7,12,25,0
7,12,26,1
7,12,27,1
7,12,28,0
7,12,29,0
7,12,30,1
7,12,31,1
7,12,32,0
7,12,33,1
7,12,34,0
7,12,35,1
7,12,36,1
7,13,14,1
7,13,15,0
7,13,16,1
7,13,17,1
7,13,18,0
7,13,19,1
7,13,20,1
7,13,21,0
7,13,22,0
7,13,23,1
7,13,24,1
7,13,25,1
7,13,26,1
7,13,27,1
7,13,28,0
7,13,29,1
7,13,30,0
7,13,31,1
7,13,32,1
7,13,33,1
7,13,34,1
7,13,35,1
7,13,36,0
7,14,15,0
7,14,16,1
7,14,17,1
7,14,18,1
7,14,19,0
7,14,20,0
7,14,21,0
7,14,22,0
7,14,23,1
7,14,24,0
7,14,25,0
7,14,26,0
7,14,27,1
7,14,28,1
7,14,29,1
7,14,30,0
7,14,31,1
7,14,32,1
7,14,33,0
7,14,34,1
7,14,35,1
7,14,36,1
7,15,16,1
7,15,17,1
7,15,18,1
7,15,19,1
7,15,20,1
7,15,21,0
7,15,22,1
7,15,23,1
7,15,24,1
7,15,25,0
7,15,26,1
7,15,27,0
7,15,28,1
7,15,29,1
7,15,30,0
7,15,31,1
7,15,32,1
7,15,33,0
7,15,34,0
7,15,35,0
7,15,36,1
7,16,17,0
7,16,18,1
7,16,19,1
7,16,20,1
7,16,21,1
7,16,22,1
7,16,23,1
7,16,24,0
7,16,25,0
7,16,26,0
7,16,27,1
7,16,28,1
7,16,29,0
7,16,30,1
7,16,31,1
7,16,32,0
7,16,33,1
7,16,34,1
7,16,35,0
7,16,36,1
7,17,18,1
7,17,19,1
7,17,20,0
7,17,21,1
7,17,22,0
7,17,23,1
7,17,24,1
7,17,25,0
7,17,26,1
7,17,27,0
7,17,28,0
7,17,29,1
7,17,30,0
7,17,31,1
7,17,32,0
7,17,33,1
7,17,34,0
7,17,35,0
7,17,36,0
7,18,19,1
7,18,20,0
7,18,21,0
7,18,22,0
7,18,23,1
7,18,24,1
7,18,25,0
7,18,26,0
7,18,27,1
7,18,28,1
7,18,29,0
7,18,30,1
7,18,31,1
7,18,32,1
7,18,33,0
7,18,34,0
7,18,35,1
7,18,36,1
7,19,20,0
7,19,21,1
7,19,22,0
7,19,23,1
7,19,24,0
7,19,25,1
7,19,26,1
7,19,27,1
7,19,28,0
7,19,29,0
7,19,30,1
7,19,31,0
7,19,32,0
7,19,33,1
7,19,34,1
7,19,35,1
7,19,36,0
7,20,21,0
7,20,22,1
7,20,23,1
7,20,24,1
7,20,25,1
7,20,26,1
7,20,27,1
7,20,28,1
7,20,29,1
7,20,30,1
7,20,31,1
7,20,32,0
7,20,33,1
7,20,34,0
7,20,35,0
7,20,36,1
7,21,22,1
7,21,23,0
7,21,24,0
7,21,25,0
7,21,26,1
7,21,27,0
7,21,28,0
7,21,29,0
7,21,30,1
7,21,31,0
7,21,32,1
7,21,33,1
7,21,34,1
7,21,35,1
7,21,36,1
7,22,23,1
7,22,24,0
7,22,25,0
7,22,26,1
7,22,27,0
7,22,28,1
7,22,29,1
7,22,30,1
7,22,31,0
7,22,32,1
7,22,33,0
7,22,34,0
7,22,35,1
7,22,36,0
7,23,24,0
7,23,25,1
7,23,26,1
7,23,27,0
7,23,28,0
7,23,29,0
7,23,30,1
7,23,31,1
7,23,32,1
7,23,33,0
7,23,34,1
7,23,35,0
7,23,36,1
7,24,25,0
7,24,26,0
7,24,27,1
7,24,28,1
7,24,29,1
7,24,30,1
7,24,31,1
7,24,32,0
7,24,33,1
7,24,34,0
7,24,35,1
7,24,36,1
7,25,26,1
7,25,27,1
7,25,28,0
7,25,29,1
7,25,30,1
7,25,31,1
7,25,32,0
7,25,33,1
7,25,34,0
7,25,35,1
7,25,36,0
7,26,27,1
7,26,28,0
7,26,29,1
7,26,30,1
7,26,31,0
7,26,32,1
7,26,33,0
7,26,34,0
7,26,35,0
7,26,36,0
7,27,28,1
7,27,29,1
7,27,30,1
7,27,31,0
7,27,32,1
7,27,33,1
7,27,34,0
7,27,35,1
7,27,36,0
7,28,29,1
7,28,30,1
7,28,31,0
7,28,32,1
7,28,33,0
7,28,34,1
7,28,35,1
7,28,36,1
7,29,30,1
7,29,31,0
7,29,32,1
7,29,33,1
7,29,34,1
7,29,35,0
7,29,36,0
7,30,31,0
7,30,32,0
7,30,33,1
7,30,34,1
7,30,35,1
7,30,36,0
7,31,32,1
7,31,33,1
7,31,34,0
7,31,35,0
7,31,36,1
7,32,33,0
7,32,34,1
7,32,35,1
7,32,36,0
7,33,34,1
7,33,35,0
7,33,36,1
7,34,35,1
7,34,36,1
7,35,36,1
8,9,10,0
8,9,11,0
8,9,12,0
8,9,13,0
8,9,14,0
8,9,15,1
8,9,16,1
8,9,17,1
8,9,18,1
8,9,19,1
8,9,20,0
8,9,21,1
8,9,22,0
8,9,23,1
8,9,24,1
8,9,25,1
8,9,26,1
8,9,27,1
8,9,28,0
8,9,29,0
8,9,30,1
8,9,31,1
8,9,32,0
8,9,33,0
8,9,34,1
8,9,35,1
8,9,36,0
8,10,11,1
8,10,12,1
8,10,13,1
8,10,14,1
8,10,15,1
8,10,16,1
8,10,17,0
8,10,18,1
8,10,19,0
8,10,20,1
8,10,21,1
8,10,22,0
8,10,23,0
8,10,24,1
8,10,25,1
8,10,26,0
8,10,27,1
8,10,28,0
8,10,29,1
8,10,30,0
8,10,31,0
8,10,32,1
8,10,33,1
8,10,34,0
8,10,35,1
8,10,36,1
8,11,12,1
8,11,13,1
8,11,14,0
8,11,15,1
8,11,16,0
8,11,17,0
8,11,18,0
8,11,19,1
8,11,20,1
8,11,21,0
8,11,22,1
8,11,23,1
8,11,24,0
8,11,25,1
8,11,26,1
8,11,27,0
8,11,28,1
8,11,29,1
8,11,30,0
8,11,31,0
8,11,32,1
8,11,33,0
8,11,34,0
8,11,35,0
8,11,36,1
8,12,13,0
8,12,14,0
8,12,15,1
8,12,16,0
8,12,17,0
8,12,18,0
8,12,19,0
8,12,20,0
8,12,21,0
8,12,22,1
8,12,23,1
8,12,24,1
8,12,25,0
8,12,26,1
8,12,27,1
8,12,28,1
8,12,29,0
8,12,30,1
8,12,31,0
8,12,32,1
8,12,33,1
8,12,34,0
8,12,35,1
8,12,36,1
8,13,14,1
8,13,15,0
8,13,16,1
8,13,17,1
8,13,18,1
8,13,19,0
8,13,20,1
8,13,21,1
8,13,22,1
8,13,23,1
8,13,24,0
8,13,25,1
8,13,26,0
8,13,27,1
8,13,28,1
8,13,29,0
8,13,30,0
8,13,31,1
8,13,32,1
8,13,33,0
8,13,34,1
8,13,35,0
8,13,36,1
8,14,15,1
8,14,16,0
8,14,17,1
8,14,18,1
8,14,19,0
8,14,20,1
8,14,21,1
8,14,22,0
8,14,23,0
8,14,24,1
8,14,25,1
8,14,26,1
8,14,27,1
8,14,28,1
8,14,29,0
8,14,30,1
8,14,31,0
8,14,32,1
8,14,33,1
8,14,34,1
8,14,35,1
8,14,36,1
8,15,16,0
8,15,17,1
8,15,18,1
8,15,19,1
8,15,20,0
8,15,21,0
8,15,22,0
8,15,23,0
8,15,24,1
8,15,25,0
8,15,26,0
8,15,27,0
8,15,28,1
8,15,29,1
8,15,30,1
8,15,31,0
8,15,32,1
8,15,33,1
8,15,34,0
8,15,35,1
8,15,36,1
8,16,17,1
8,16,18,1
8,16,19,1
8,16,20,1
8,16,21,1
8,16,22,0
8,16,23,1
8,16,24,1
8,16,25,1
8,16,26,0
8,16,27,1
8,16,28,0
8,16,29,1
8,16,30,1
8,16,31,0
8,16,32,1
8,16,33,1
8,16,34,0
8,16,35,0
8,16,36,0
8,17,18,0
8,17,19,1
8,17,20,1
8,17,21,1
8,17,22,1
8,17,23,1
8,17,24,1
8,17,25,0
8,17,26,0
8,17,27,0
8,17,28,1
8,17,29,1
8,17,30,0
8,17,31,1
8,17,32,1
8,17,33,0
8,17,34,1
8,17,35,1
8,17,36,0
8,18,19,1
8,18,20,1
8,18,21,0
8,18,22,1
8,18,23,0
8,18,24,1
8,18,25,1
8,18,26,0
8,18,27,1
8,18,28,0
8,18,29,0
8,18,30,1
8,18,31,0
8,18,32,1
8,18,33,0
8,18,34,1
8,18,35,0
8,18,36,0
8,19,20,1
8,19,21,0
8,19,22,0
8,19,23,0
8,19,24,1
8,19,25,1
8,19,26,0
8,19,27,0
8,19,28,1
8,19,29,1
8,19,30,0
8,19,31,1
8,19,32,1
8,19,33,1
8,19,34,0
8,19,35,0
8,19,36,1
8,20,21,0
8,20,22,1
8,20,23,0
8,20,24,1
8,20,25,0
8,20,26,1
8,20,27,1
8,20,28,1
8,20,29,0
8,20,30,0
8,20,31,1
8,20,32,0
8,20,33,0
8,20,34,1
8,20,35,1
8,20,36,1
8,21,22,0
8,21,23,1
8,21,24,1
8,21,25,1
8,21,26,1
8,21,27,1
8,21,28,1
8,21,29,1
8,21,30,1
8,21,31,1
8,21,32,1
8,21,33,0
8,21,34,1
8,21,35,0
8,21,36,0
8,22,23,1
8,22,24,0
8,22,25,0
8,22,26,0
8,22,27,1
8,22,28,0
8,22,29,0
8,22,30,0
8,22,31,1
8,22,32,0
8,22,33,1
8,22,34,1
8,22,35,1
8,22,36,1
8,23,24,1
8,23,25,0
8,23,26,0
8,23,27,1
8,23,28,0
8,23,29,1
8,23,30,1
8,23,31,1
8,23,32,0
8,23,33,1
8,23,34,0
8,23,35,0
8,23,36,1
8,24,25,0
8,24,26,1
8,24,27,1
8,24,28,0
8,24,29,0
8,24,30,0
8,24,31,1
8,24,32,1
8,24,33,1
8,24,34,0
8,24,35,1
8,24,36,0
8,25,26,0
8,25,27,0
8,25,28,1
8,25,29,1
8,25,30,1
8,25,31,1
8,25,32,1
8,25,33,0
8,25,34,1
8,25,35,0
8,25,36,1
8,26,27,1
8,26,28,1
8,26,29,0
8,26,30,1
8,26,31,1
8,26,32,1
8,26,33,0
8,26,34,1
8,26,35,0
8,26,36,1
8,27,28,1
8,27,29,0
8,27,30,1
8,27,31,1
8,27,32,0
8,27,33,1
8,27,34,0
8,27,35,0
8,27,36,0
8,28,29,1
8,28,30,1
8,28,31,1
8,28,32,0
8,28,33,1
8,28,34,1
8,28,35,0
8,28,36,1
8,29,30,1
8,29,31,1
8,29,32,0
8,29,33,1
8,29,34,0
8,29,35,1
8,29,36,1
8,30,31,1
8,30,32,0
8,30,33,1
8,30,34,1
8,30,35,1
8,30,36,0
8,31,32,0
8,31,33,0
8,31,34,1
8,31,35,1
8,31,36,1
8,32,33,1
8,32,34,1
8,32,35,0
8,32,36,0
8,33,34,0
8,33,35,1
8,33,36,1
8,34,35,1
8,34,36,0
8,35,36,1
9,10,11,0
9,10,12,0
9,10,13,0
9,10,14,0
9,10,15,0
9,10,16,1
9,10,17,1
9,10,18,1
9,10,19,1
9,10,20,1
9,10,21,0
9,10,22,1
9,10,23,0
9,10,24,1
9,10,25,1
9,10,26,1
9,10,27,1
9,10,28,1
9,10,29,0
9,10,30,0
9,10,31,1
9,10,32,1
9,10,33,0
9,10,34,0
9,10,35,1
9,10,36,1
9,11,12,1
9,11,13,1
9,11,14,1
9,11,15,1
9,11,16,1
9,11,17,1
9,11,18,0
9,11,19,1
9,11,20,0
9,11,21,1
9,11,22,1
9,11,23,0
9,11,24,0
9,11,25,1
9,11,26,1
9,11,27,0
9,11,28,1
9,11,29,0
9,11,30,1
9,11,31,0
9,11,32,0
9,11,33,1
9,11,34,1
9,11,35,0
9,11,36,1
9,12,13,1
9,12,14,1
9,12,15,0
9,12,16,1
9,12,17,0
9,12,18,0
9,12,19,0
9,12,20,1
9,12,21,1
9,12,22,0
9,12,23,1
9,12,24,1
9,12,25,0
9,12,26,1
9,12,27,1
9,12,28,0
9,12,29,1
9,12,30,1
9,12,31,0
9,12,32,0
9,12,33,1
9,12,34,0
9,12,35,0
9,12,36,0
9,13,14,0
9,13,15,0
9,13,16,1
9,13,17,0
9,13,18,0
9,13,19,0
9,13,20,0
9,13,21,0
9,13,22,0
9,13,23,1
9,13,24,1
9,13,25,1
9,13,26,0
9,13,27,1
9,13,28,1
9,13,29,1
9,13,30,0
9,13,31,1
9,13,32,0
9,13,33,1
9,13,34,1
9,13,35,0
9,13,36,1
9,14,15,1
9,14,16,0
9,14,17,1
9,14,18,1
9,14,19,1
9,14,20,0
9,14,21,1
9,14,22,1
9,14,23,1
9,14,24,1
9,14,25,0
9,14,26,1
9,14,27,0
9,14,28,1
9,14,29,1
9,14,30,0
9,14,31,0
9,14,32,1
9,14,33,1
9,14,34,0
9,14,35,1
9,14,36,0
9,15,16,1
9,15,17,0
9,15,18,1
9,15,19,1
9,15,20,0
9,15,21,1
9,15,22,1
9,15,23,0
9,15,24,0
9,15,25,1
9,15,26,1
9,15,27,1
9,15,28,1
9,15,29,1
9,15,30,0
9,15,31,1
9,15,32,0
9,15,33,1
9,15,34,1
9,15,35,1
9,15,36,1
9,16,17,0
9,16,18,1
9,16,19,1
9,16,20,1
9,16,21,0
9,16,22,0
9,16,23,0
9,16,24,0
9,16,25,1
9,16,26,0
9,16,27,0
9,16,28,0
9,16,29,1
9,16,30,1
9,16,31,1
9,16,32,0
9,16,33,1
9,16,34,1
9,16,35,0
9,16,36,1
9,17,18,1
9,17,19,1
9,17,20,1
9,17,21,1
9,17,22,1
9,17,23,0
9,17,24,1
9,17,25,1
9,17,26,1
9,17,27,0
9,17,28,1
9,17,29,0
9,17,30,1
9,17,31,1
9,17,32,0
9,17,33,1
9,17,34,1
9,17,35,0
9,17,36,0
9,18,19,0
9,18,20,1
9,18,21,1
9,18,22,1
9,18,23,1
9,18,24,1
9,18,25,1
9,18,26,0
9,18,27,0
9,18,28,0
9,18,29,1
9,18,30,1
9,18,31,0
9,18,32,1
9,18,33,1
9,18,34,0
9,18,35,1
9,18,36,1
9,19,20,1
9,19,21,1
9,19,22,0
9,19,23,1
9,19,24,0
9,19,25,1
9,19,26,1
9,19,27,0
9,19,28,1
9,19,29,0
9,19,30,0
9,19,31,1
9,19,32,0
9,19,33,1
9,19,34,0
9,19,35,1
9,19,36,0
9,20,21,1
9,20,22,0
9,20,23,0
9,20,24,0
9,20,25,1
9,20,26,1
9,20,27,0
9,20,28,0
9,20,29,1
9,20,30,1
9,20,31,0
9,20,32,1
9,20,33,1
9,20,34,1
9,20,35,0
9,20,36,0
9,21,22,0
9,21,23,1
9,21,24,0
9,21,25,1
9,21,26,0
9,21,27,1
9,21,28,1
9,21,29,1
9,21,30,0
9,21,31,0
9,21,32,1
9,21,33,0
9,21,34,0
9,21,35,1
9,21,36,1
9,22,23,0
9,22,24,1
9,22,25,1
9,22,26,1
9,22,27,1
9,22,28,1
9,22,29,1
9,22,30,1
9,22,31,1
9,22,32,1
9,22,33,1
9,22,34,0
9,22,35,1
9,22,36,0
9,23,24,1
9,23,25,0
9,23,26,0
9,23,27,0
9,23,28,1
9,23,29,0
9,23,30,0
9,23,31,0
9,23,32,1
9,23,33,0
9,23,34,1
9,23,35,1
9,23,36,1
9,24,25,1
9,24,26,0
9,24,27,0
9,24,28,1
9,24,29,0
9,24,30,1
9,24,31,1
9,24,32,1
9,24,33,0
9,24,34,1
9,24,35,0
9,24,36,0
9,25,26,0
9,25,27,1
9,25,28,1
9,25,29,0
9,25,30,0
9,25,31,0
9,25,32,1
9,25,33,1
9,25,34,1
9,25,35,0
9,25,36,1
9,26,27,0
9,26,28,0
9,26,29,1
9,26,30,1
9,26,31,1
9,26,32,1
9,26,33,1
9,26,34,0
9,26,35,1
9,26,36,0
9,27,28,1
9,27,29,1
9,27,30,0
9,27,31,1
9,27,32,1
9,27,33,1
9,27,34,0
9,27,35,1
9,27,36,0
9,28,29,1
9,28,30,0
9,28,31,1
9,28,32,1
9,28,33,0
9,28,34,1
9,28,35,0
9,28,36,0
9,29,30,1
9,29,31,1
9,29,32,1
9,29,33,0
9,29,34,1
9,29,35,1
9,29,36,0
9,30,31,1
9,30,32,1
9,30,33,0
9,30,34,1
9,30,35,0
9,30,36,1
9,31,32,1
9,31,33,0
9,31,34,1
9,31,35,1
9,31,36,1
9,32,33,0
9,32,34,0
9,32,35,1
9,32,36,1
9,33,34,1
9,33,35,1
9,33,36,0
9,34,35,0
9,34,36,1
9,35,36,1
10,11,12,0
10,11,13,0
10,11,14,0
10,11,15,0
10,11,16,0
10,11,17,1
10,11,18,1
10,11,19,1
10,11,20,1
10,11,21,1
10,11,22,0
10,11,23,1
10,11,24,0
10,11,25,1
10,11,26,1
10,11,27,1
10,11,28,1
10,11,29,1
10,11,30,0
10,11,31,0
10,11,32,1
10,11,33,1
10,11,34,0
10,11,35,0
10,11,36,1
10,12,13,1
10,12,14,1
10,12,15,1
10,12,16,1
10,12,17,1
10,12,18,1
10,12,19,0
10,12,20,1
10,12,21,0
10,12,22,1
10,12,23,1
10,12,24,0
10,12,25,0
10,12,26,1
10,12,27,1
10,12,28,0
10,12,29,1
10,12,30,0
10,12,31,1
10,12,32,0
10,12,33,0
10,12,34,1
10,12,35,1
10,12,36,0
10,13,14,1
10,13,15,1
10,13,16,0
10,13,17,1
10,13,18,0
10,13,19,0
10,13,20,0
10,13,21,1
10,13,22,1
10,13,23,0
10,13,24,1
10,13,25,1
10,13,26,0
10,13,27,1
10,13,28,1
10,13,29,0
10,13,30,1
10,13,31,1
10,13,32,0
10,13,33,0
10,13,34,1
10,13,35,0
10,13,36,0
10,14,15,0
10,14,16,0
10,14,17,1
10,14,18,0
10,14,19,0
10,14,20,0
10,14,21,0
10,14,22,0
10,14,23,0
10,14,24,1
10,14,25,1
10,14,26,1
10,14,27,0
10,14,28,1
10,14,29,1
10,14,30,1
10,14,31,0
10,14,32,1
10,14,33,0
10,14,34,1
10,14,35,1
10,14,36,0
10,15,16,1
10,15,17,0
10,15,18,1
10,15,19,1
10,15,20,1
10,15,21,0
10,15,22,1
10,15,23,1
10,15,24,1
10,15,25,1
10,15,26,0
10,15,27,1
10,15,28,0
10,15,29,1
10,15,30,1
10,15,31,0
10,15,32,0
10,15,33,1
10,15,34,1
10,15,35,0
10,15,36,1
10,16,17,1
10,16,18,0
10,16,19,1
10,16,20,1
10,16,21,0
10,16,22,1
10,16,23,1
10,16,24,0
10,16,25,0
10,16,26,1
10,16,27,1
10,16,28,1
10,16,29,1
10,16,30,1
10,16,31,0
10,16,32,1
10,16,33,0
10,16,34,1
10,16,35,1
10,16,36,1
10,17,18,0
10,17,19,1
10,17,20,1
10,17,21,1
10,17,22,0
10,17,23,0
10,17,24,0
10,17,25,0
10,17,26,1
10,17,27,0
10,17,28,0
10,17,29,0
10,17,30,1
10,17,31,1
10,17,32,1
10,17,33,0
10,17,34,1
10,17,35,1
10,17,36,0
10,18,19,1
10,18,20,1
10,18,21,1
10,18,22,1
10,18,23,1
10,18,24,0
10,18,25,1
10,18,26,1
10,18,27,1
10,18,28,0
10,18,29,1
10,18,30,0
10,18,31,1
10,18,32,1
10,18,33,0
10,18,34,1
10,18,35,1
10,18,36,0
10,19,20,0
10,19,21,1
10,19,22,1
10,19,23,1
10,19,24,1
10,19,25,1
10,19,26,1
10,19,27,0
10,19,28,0
10,19,29,0
10,19,30,1
10,19,31,1
10,19,32,0
10,19,33,1
10,19,34,1
10,19,35,0
10,19,36,1
10,20,21,1
10,20,22,1
10,20,23,0
10,20,24,1
10,20,25,0
10,20,26,1
10,20,27,1
10,20,28,0
10,20,29,1
10,20,30,0
10,20,31,0
10,20,32,1
10,20,33,0
10,20,34,1
10,20,35,0
10,20,36,1
10,21,22,1
10,21,23,0
10,21,24,0
10,21,25,0
10,21,26,1
10,21,27,1
10,21,28,0
10,21,29,0
10,21,30,1
10,21,31,1
10,21,32,0
10,21,33,1
10,21,34,1
10,21,35,1
10,21,36,0
10,22,23,0
10,22,24,1
10,22,25,0
10,22,26,1
10,22,27,0
10,22,28,1
10,22,29,1
10,22,30,1
10,22,31,0
10,22,32,0
10,22,33,1
10,22,34,0
10,22,35,0
10,22,36,1
10,23,24,0
10,23,25,1
10,23,26,1
10,23,27,1
10,23,28,1
10,23,29,1
10,23,30,1
10,23,31,1
10,23,32,1
10,23,33,1
10,23,34,1
10,23,35,0
10,23,36,1
10,24,25,1
10,24,26,0
10,24,27,0
10,24,28,0
10,24,29,1
10,24,30,0
10,24,31,0
10,24,32,0
10,24,33,1
10,24,34,0
10,24,35,1
10,24,36,1
10,25,26,1
10,25,27,0
10,25,28,0
10,25,29,1
10,25,30,0
10,25,31,1
10,25,32,1
10,25,33,1
10,25,34,0
10,25,35,1
10,25,36,0
10,26,27,0
10,26,28,1
10,26,29,1
10,26,30,0
10,26,31,0
10,26,32,0
10,26,33,1
10,26,34,1
10,26,35,1
10,26,36,0
10,27,28,0
10,27,29,0
10,27,30,1
10,27,31,1
10,27,32,1
10,27,33,1
10,27,34,1
10,27,35,0
10,27,36,1
10,28,29,1
10,28,30,1
10,28,31,0
10,28,32,1
10,28,33,1
10,28,34,1
10,28,35,0
10,28,36,1
10,29,30,1
10,29,31,0
10,29,32,1
10,29,33,1
10,29,34,0
10,29,35,1
10,29,36,0
10,30,31,1
10,30,32,1
10,30,33,1
10,30,34,0
10,30,35,1
10,30,36,1
10,31,32,1
10,31,33,1
10,31,34,0
10,31,35,1
10,31,36,0
10,32,33,1
10,32,34,0
10,32,35,1
10,32,36,1
10,33,34,0
10,33,35,0
10,33,36,1
10,34,35,1
10,34,36,1
10,35,36,0
11,12,13,0
11,12,14,0
11,12,15,0
11,12,16,0
11,12,17,0
11,12,18,1
11,12,19,1
11,12,20,1
11,12,21,1
11,12,22,1
11,12,23,0
11,12,24,1
11,12,25,0
11,12,26,1
11,12,27,1
11,12,28,1
11,12,29,1
11,12,30,1
11,12,31,0
11,12,32,0
11,12,33,1
11,12,34,1
11,12,35,0
11,12,36,0
11,13,14,1
11,13,15,1
11,13,16,1
11,13,17,1
11,13,18,1
11,13,19,1
11,13,20,0
11,13,21,1
11,13,22,0
11,13,23,1
11,13,24,1
11,13,25,0
11,13,26,0
11,13,27,1
11,13,28,1
11,13,29,0
11,13,30,1
11,13,31,0
11,13,32,1
11,13,33,0
11,13,34,0
11,13,35,1
11,13,36,1
11,14,15,1
11,14,16,1
11,14,17,0
11,14,18,1
11,14,19,0
11,14,20,0
11,14,21,0
11,14,22,1
11,14,23,1
11,14,24,0
11,14,25,1
11,14,26,1
11,14,27,0
11,14,28,1
11,14,29,1
11,14,30,0
11,14,31,1
11,14,32,1
11,14,33,0
11,14,34,0
11,14,35,1
11,14,36,0
11,15,16,0
11,15,17,0
11,15,18,1
11,15,19,0
11,15,20,0
11,15,21,0
11,15,22,0
11,15,23,0
11,15,24,0
11,15,25,1
11,15,26,1
11,15,27,1
11,15,28,0
11,15,29,1
11,15,30,1
11,15,31,1
11,15,32,0
11,15,33,1
11,15,34,0
11,15,35,1
11,15,36,1
11,16,17,1
11,16,18,0
11,16,19,1
11,16,20,1
11,16,21,1
11,16,22,0
11,16,23,1
11,16,24,1
11,16,25,1
11,16,26,1
11,16,27,0
11,16,28,1
11,16,29,0
11,16,30,1
11,16,31,1
11,16,32,0
11,16,33,0
11,16,34,1
11,16,35,1
11,16,36,0
11,17,18,1
11,17,19,0
11,17,20,1
11,17,21,1
11,17,22,0
11,17,23,1
11,17,24,1
11,17,25,0
11,17,26,0
11,17,27,1
11,17,28,1
11,17,29,1
11,17,30,1
11,17,31,1
11,17,32,0
11,17,33,1
11,17,34,0
11,17,35,1
11,17,36,1
11,18,19,0
11,18,20,1
11,18,21,1
11,18,22,1
11,18,23,0
11,18,24,0
11,18,25,0
11,18,26,0
11,18,27,1
11,18,28,0
11,18,29,0
11,18,30,0
11,18,31,1
11,18,32,1
11,18,33,1
11,18,34,0
11,18,35,1
11,18,36,1
11,19,20,1
11,19,21,1
11,19,22,1
11,19,23,1
11,19,24,1
11,19,25,0
11,19,26,1
11,19,27,1
11,19,28,1
11,19,29,0
11,19,30,1
11,19,31,0
11,19,32,1
11,19,33,1
11,19,34,0
11,19,35,1
11,19,36,1
11,20,21,0
11,20,22,1
11,20,23,1
11,20,24,1
11,20,25,1
11,20,26,1
11,20,27,1
11,20,28,0
11,20,29,0
11,20,30,0
11,20,31,1
11,20,32,1
11,20,33,0
11,20,34,1
11,20,35,1
11,20,36,0
11,21,22,1
11,21,23,1
11,21,24,0
11,21,25,1
11,21,26,0
11,21,27,1
11,21,28,1
11,21,29,0
11,21,30,1
11,21,31,0
11,21,32,0
11,21,33,1
11,21,34,0
11,21,35,1
11,21,36,0
11,22,23,1
11,22,24,0
11,22,25,0
11,22,26,0
11,22,27,1
11,22,28,1
11,22,29,0
11,22,30,0
11,22,31,1
11,22,32,1
11,22,33,0
11,22,34,1
11,22,35,1
11,22,36,1
11,23,24,0
11,23,25,1
11,23,26,0
11,23,27,1
11,23,28,0
11,23,29,1
11,23,30,1
11,23,31,1
11,23,32,0
11,23,33,0
11,23,34,1
11,23,35,0
11,23,36,0
11,24,25,0
11,24,26,1
11,24,27,1
11,24,28,1
11,24,29,1
11,24,30,1
11,24,31,1
11,24,32,1
11,24,33,1
11,24,34,1
11,24,35,1
11,24,36,0
11,25,26,1
11,25,27,0
11,25,28,0
11,25,29,0
11,25,30,1
11,25,31,0
11,25,32,0
11,25,33,0
11,25,34,1
11,25,35,0
11,25,36,1
11,26,27,1
11,26,28,0
11,26,29,0
11,26,30,1
11,26,31,0
11,26,32,1
11,26,33,1
11,26,34,1
11,26,35,0
11,26,36,1
11,27,28,0
11,27,29,1
11,27,30,1
11,27,31,0
11,27,32,0
11,27,33,0
11,27,34,1
11,27,35,1
11,27,36,1
11,28,29,0
11,28,30,0
11,28,31,1
11,28,32,1
11,28,33,1
11,28,34,1
11,28,35,1
11,28,36,0
11,29,30,1
11,29,31,1
11,29,32,0
11,29,33,1
11,29,34,1
11,29,35,1
11,29,36,0
11,30,31,1
11,30,32,0
11,30,33,1
11,30,34,1
11,30,35,0
11,30,36,1
11,31,32,1
11,31,33,1
11,31,34,1
11,31,35,0
11,31,36,1
11,32,33,1
11,32,34,1
11,32,35,0
11,32,36,1
11,33,34,1
11,33,35,0
11,33,36,1
11,34,35,0
11,34,36,0
11,35,36,1
12,13,14,0
12,13,15,0
12,13,16,0
12,13,17,0
12,13,18,0
12,13,19,1
12,13,20,1
12,13,21,1
12,13,22,1
12,13,23,1
12,13,24,0
12,13,25,1
12,13,26,0
12,13,27,1
12,13,28,1
12,13,29,1
12,13,30,1
12,13,31,1
12,13,32,0
12,13,33,0
12,13,34,1
12,13,35,1
12,13,36,0
12,14,15,1
12,14,16,1
12,14,17,1
12,14,18,1
12,14,19,1
12,14,20,1
12,14,21,0
12,14,22,1
12,14,23,0
12,14,24,1
12,14,25,1
12,14,26,0
12,14,27,0
12,14,28,1
12,14,29,1
12,14,30,0
12,14,31,1
12,14,32,0
12,14,33,1
12,14,34,0
12,14,35,0
12,14,36,1
12,15,16,1
12,15,17,1
12,15,18,0
12,15,19,1
12,15,20,0
12,15,21,0
12,15,22,0
12,15,23,1
12,15,24,1
12,15,25,0
12,15,26,1
12,15,27,1
12,15,28,0
12,15,29,1
12,15,30,1
12,15,31,0
12,15,32,1
12,15,33,1
12,15,34,0
12,15,35,0
12,15,36,1
12,16,17,0
12,16,18,0
12,16,19,1
12,16,20,0
12,16,21,0
12,16,22,0
12,16,23,0
12,16,24,0
12,16,25,0
12,16,26,1
12,16,27,1
12,16,28,1
12,16,29,0
12,16,30,1
12,16,31,1
12,16,32,1
12,16,33,0
12,16,34,1
12,16,35,0
12,16,36,1
12,17,18,1
12,17,19,0
12,17,20,1
12,17,21,1
12,17,22,1
12,17,23,0
12,17,24,1
12,17,25,1
12,17,26,1
12,17,27,1
12,17,28,0
12,17,29,1
12,17,30,0
12,17,31,1
12,17,32,1
12,17,33,0
12,17,34,0
12,17,35,1
12,17,36,1
12,18,19,1
12,18,20,0
12,18,21,1
12,18,22,1
12,18,23,0
12,18,24,1
12,18,25,1
12,18,26,0
12,18,27,0
12,18,28,1
12,18,29,1
12,18,30,1
12,18,31,1
12,18,32,1
12,18,33,0
12,18,34,1
12,18,35,0
12,18,36,1
12,19,20,0
12,19,21,1
12,19,22,1
12,19,23,1
12,19,24,0
12,19,25,0
12,19,26,0
12,19,27,0
12,19,28,1
12,19,29,0
12,19,30,0
12,19,31,0
12,19,32,1
12,19,33,1
12,19,34,1
12,19,35,0
12,19,36,1
12,20,21,1
12,20,22,1
12,20,23,1
12,20,24,1
12,20,25,1
12,20,26,0
12,20,27,1
12,20,28,1
12,20,29,1
12,20,30,0
12,20,31,1
12,20,32,0
12,20,33,1
12,20,34,1
12,20,35,0
12,20,36,1
12,21,22,0
12,21,23,1
12,21,24,1
12,21,25,1
12,21,26,1
12,21,27,1
12,21,28,1
12,21,29,0
12,21,30,0
12,21,31,0
12,21,32,1
12,21,33,1
12,21,34,0
12,21,35,1
12,21,36,1
12,22,23,1
12,22,24,1
12,22,25,0
12,22,26,1
12,22,27,0
12,22,28,1
12,22,29,1
12,22,30,0
12,22,31,1
12,22,32,0
12,22,33,0
12,22,34,1
12,22,35,0
12,22,36,1
12,23,24,1
12,23,25,0
12,23,26,0
12,23,27,0
12,23,28,1
12,23,29,1
12,23,30,0
12,23,31,0
12,23,32,1
12,23,33,1
12,23,34,0
12,23,35,1
12,23,36,1
12,24,25,0
12,24,26,1
12,24,27,0
12,24,28,1
12,24,29,0
12,24,30,1
12,24,31,1
12,24,32,1
12,24,33,0
12,24,34,0
12,24,35,1
12,24,36,0
12,25,26,0
12,25,27,1
12,25,28,1
12,25,29,1
12,25,30,1
12,25,31,1
12,25,32,1
12,25,33,1
12,25,34,1
12,25,35,1
12,25,36,1
12,26,27,1
12,26,28,0
12,26,29,0
12,26,30,0
12,26,31,1
12,26,32,0
12,26,33,0
12,26,34,0
12,26,35,1
12,26,36,0
12,27,28,1
12,27,29,0
12,27,30,0
12,27,31,1
12,27,32,0
12,27,33,1
12,27,34,1
12,27,35,1
12,27,36,0
12,28,29,0
12,28,30,1
12,28,31,1
12,28,32,0
12,28,33,0
12,28,34,0
12,28,35,1
12,28,36,1
12,29,30,0
12,29,31,0
12,29,32,1
12,29,33,1
12,29,34,1
12,29,35,1
12,29,36,1
12,30,31,1
12,30,32,1
12,30,33,0
12,30,34,1
12,30,35,1
12,30,36,1
12,31,32,1
12,31,33,0
12,31,34,1
12,31,35,1
12,31,36,0
12,32,33,1
12,32,34,1
12,32,35,1
12,32,36,0
12,33,34,1
12,33,35,1
12,33,36,0
12,34,35,1
12,34,36,0
12,35,36,0
13,14,15,0
13,14,16,0
13,14,17,0
13,14,18,0
13,14,19,0
13,14,20,1
13,14,21,1
13,14,22,1
13,14,23,1
13,14,24,1
13,14,25,0
13,14,26,1
13,14,27,0
13,14,28,1
13,14,29,1
13,14,30,1
13,14,31,1
13,14,32,1
13,14,33,0
13,14,34,0
13,14,35,1
13,14,36,1
13,15,16,1
13,15,17,1
13,15,18,1
13,15,19,1
13,15,20,1
13,15,21,1
13,15,22,0
13,15,23,1
13,15,24,0
13,15,25,1
13,15,26,1
13,15,27,0
13,15,28,0
13,15,29,1
13,15,30,1
13,15,31,0
13,15,32,1
13,15,33,0
13,15,34,1
13,15,35,0
13,15,36,0
13,16,17,1
13,16,18,1
13,16,19,0
13,16,20,1
13,16,21,0
13,16,22,0
13,16,23,0
13,16,24,1
13,16,25,1
13,16,26,0
13,16,27,1
13,16,28,1
13,16,29,0
13,16,30,1
13,16,31,1
13,16,32,0
13,16,33,1
13,16,34,1
13,16,35,0
13,16,36,0
13,17,18,0
13,17,19,0
13,17,20,1
13,17,21,0
13,17,22,0
13,17,23,0
13,17,24,0
13,17,25,0
13,17,26,0
13,17,27,1
13,17,28,1
13,17,29,1
13,17,30,0
13,17,31,1
13,17,32,1
13,17,33,1
13,17,34,0
13,17,35,1
13,17,36,0
13,18,19,1
13,18,20,0
13,18,21,1
13,18,22,1
13,18,23,1
13,18,24,0
13,18,25,1
13,18,26,1
13,18,27,1
13,18,28,1
13,18,29,0
13,18,30,1
13,18,31,0
13,18,32,1
13,18,33,1
13,18,34,0
13,18,35,0
13,18,36,1
13,19,20,1
13,19,21,0
13,19,22,1
13,19,23,1
13,19,24,0
13,19,25,1
13,19,26,1
13,19,27,0
13,19,28,0
13,19,29,1
13,19,30,1
13,19,31,1
13,19,32,1
13,19,33,1
13,19,34,0
13,19,35,1
13,19,36,0
13,20,21,0
13,20,22,1
13,20,23,1
13,20,24,1
13,20,25,0
13,20,26,0
13,20,27,0
13,20,28,0
13,20,29,1
13,20,30,0
13,20,31,0
13,20,32,0
13,20,33,1
13,20,34,1
13,20,35,1
13,20,36,0
13,21,22,1
13,21,23,1
13,21,24,1
13,21,25,1
13,21,26,1
13,21,27,0
13,21,28,1
13,21,29,1
13,21,30,1
13,21,31,0
13,21,32,1
13,21,33,0
13,21,34,1
13,21,35,1
13,21,36,0
13,22,23,0
13,22,24,1
13,22,25,1
13,22,26,1
13,22,27,1
13,22,28,1
13,22,29,1
13,22,30,0
13,22,31,0
13,22,32,0
13,22,33,1
13,22,34,1
13,22,35,0
13,22,36,1
13,23,24,1
13,23,25,1
13,23,26,0
13,23,27,1
13,23,28,0
13,23,29,1
13,23,30,1
13,23,31,0
13,23,32,1
13,23,33,0
13,23,34,0
13,23,35,1
13,23,36,0
13,24,25,1
13,24,26,0
13,24,27,0
13,24,28,0
13,24,29,1
13,24,30,1
13,24,31,0
13,24,32,0
13,24,33,1
13,24,34,1
13,24,35,0
13,24,36,1
13,25,26,0
13,25,27,1
13,25,28,0
13,25,29,1
13,25,30,0
13,25,31,1
13,25,32,1
13,25,33,1
13,25,34,0
13,25,35,0
13,25,36,1
13,26,27,0
13,26,28,1
13,26,29,1
13,26,30,1
13,26,31,1
13,26,32,1
13,26,33,1
13,26,34,1
13,26,35,1
13,26,36,1
13,27,28,1
13,27,29,0
13,27,30,0
13,27,31,0
13,27,32,1
13,27,33,0
13,27,34,0
13,27,35,0
13,27,36,1
13,28,29,1
13,28,30,0
13,28,31,0
13,28,32,1
13,28,33,0
13,28,34,1
13,28,35,1
13,28,36,1
13,29,30,0
13,29,31,1
13,29,32,1
13,29,33,0
13,29,34,0
13,29,35,0
13,29,36,1
13,30,31,0
13,30,32,0
13,30,33,1
13,30,34,1
13,30,35,1
13,30,36,1
13,31,32,1
13,31,33,1
13,31,34,0
13,31,35,1
13,31,36,1
13,32,33,1
13,32,34,0
13,32,35,1
13,32,36,1
13,33,34,1
13,33,35,1
13,33,36,1
13,34,35,1
13,34,36,1
13,35,36,1
14,15,16,0
14,15,17,0
14,15,18,0
14,15,19,0
14,15,20,0
14,15,21,1
14,15,22,1
14,15,23,1
14,15,24,1
14,15,25,1
14,15,26,0
14,15,27,1
14,15,28,0
14,15,29,1
14,15,30,1
14,15,31,1
14,15,32,1
14,15,33,1
14,15,34,0
14,15,35,0
14,15,36,1
14,16,17,1
14,16,18,1
14,16,19,1
14,16,20,1
14,16,21,1
14,16,22,1
14,16,23,0
14,16,24,1
14,16,25,0
14,16,26,1
14,16,27,1
14,16,28,0
14,16,29,0
14,16,30,1
14,16,31,1
14,16,32,0
14,16,33,1
14,16,34,0
14,16,35,1
14,16,36,0
14,17,18,1
14,17,19,1
14,17,20,0
14,17,21,1
14,17,22,0
14,17,23,0
14,17,24,0
14,17,25,1
14,17,26,1
14,17,27,0
14,17,28,1
14,17,29,1
14,17,30,0
14,17,31,1
14,17,32,1
14,17,33,0
14,17,34,1
14,17,35,1
14,17,36,0
14,18,19,0
14,18,20,0
14,18,21,1
14,18,22,0
14,18,23,0
14,18,24,0
14,18,25,0
14,18,26,0
14,18,27,0
14,18,28,1
14,18,29,1
14,18,30,1
14,18,31,0
14,18,32,1
14,18,33,1
14,18,34,1
14,18,35,0
14,18,36,1
14,19,20,1
14,19,21,0
14,19,22,1
14,19,23,1
14,19,24,1
14,19,25,0
14,19,26,1
14,19,27,1
14,19,28,1
14,19,29,1
14,19,30,0
14,19,31,1
14,19,32,0
14,19,33,1
14,19,34,1
14,19,35,0
14,19,36,0
14,20,21,1
14,20,22,0
14,20,23,1
14,20,24,1
14,20,25,0
14,20,26,1
14,20,27,1
14,20,28,0
14,20,29,0
14,20,30,1
14,20,31,1
14,20,32,1
14,20,33,1
14,20,34,1
14,20,35,0
14,20,36,1
14,21,22,0
14,21,23,1
14,21,24,1
14,21,25,1
14,21,26,0
14,21,27,0
14,21,28,0
14,21,29,0
14,21,30,1
14,21,31,0
14,21,32,0
14,21,33,0
14,21,34,1
14,21,35,1
14,21,36,1
14,22,23,1
14,22,24,1
14,22,25,1
14,22,26,1
14,22,27,1
14,22,28,0
14,22,29,1
14,22,30,1
14,22,31,1
14,22,32,0
14,22,33,1
14,22,34,0
14,22,35,1
14,22,36,1
14,23,24,0
14,23,25,1
14,23,26,1
14,23,27,1
14,23,28,1
14,23,29,1
14,23,30,1
14,23,31,0
14,23,32,0
14,23,33,0
14,23,34,1
14,23,35,1
14,23,36,0
14,24,25,1
14,24,26,1
14,24,27,0
14,24,28,1
14,24,29,0
14,24,30,1
14,24,31,1
14,24,32,0
14,24,33,1
14,24,34,0
14,24,35,0
14,24,36,1
14,25,26,1
14,25,27,0
14,25,28,0
14,25,29,0
14,25,30,1
14,25,31,1
14,25,32,0
14,25,33,0
14,25,34,1
14,25,35,1
14,25,36,0
14,26,27,0
14,26,28,1
14,26,29,0
14,26,30,1
14,26,31,0
14,26,32,1
14,26,33,1
14,26,34,1
14,26,35,0
14,26,36,0
14,27,28,0
14,27,29,1
14,27,30,1
14,27,31,1
14,27,32,1
14,27,33,1
14,27,34,1
14,27,35,1
14,27,36,1
14,28,29,1
14,28,30,0
14,28,31,0
14,28,32,0
14,28,33,1
14,28,34,0
14,28,35,0
14,28,36,0
14,29,30,1
14,29,31,0
14,29,32,0
14,29,33,1
14,29,34,0
14,29,35,1
14,29,36,1
14,30,31,0
14,30,32,1
14,30,33,1
14,30,34,0
14,30,35,0
14,30,36,0
14,31,32,0
14,31,33,0
14,31,34,1
14,31,35,1
14,31,36,1
14,32,33,1
14,32,34,1
14,32,35,0
14,32,36,1
14,33,34,1
14,33,35,0
14,33,36,1
14,34,35,1
14,34,36,1
14,35,36,1
15,16,17,0
15,16,18,0
15,16,19,0
15,16,20,0
15,16,21,0
15,16,22,1
15,16,23,1
15,16,24,1
15,16,25,1
15,16,26,1
15,16,27,0
15,16,28,1
15,16,29,0
15,16,30,1
15,16,31,1
15,16,32,1
15,16,33,1
15,16,34,1
15,16,35,0
15,16,36,0
15,17,18,1
15,17,19,1
15,17,20,1
15,17,21,1
15,17,22,1
15,17,23,1
15,17,24,0
15,17,25,1
15,17,26,0
15,17,27,1
15,17,28,1
15,17,29,0
15,17,30,0
15,17,31,1
15,17,32,1
15,17,33,0
15,17,34,1
15,17,35,0
15,17,36,1
15,18,19,1
15,18,20,1
15,18,21,0
15,18,22,1
15,18,23,0
15,18,24,0
15,18,25,0
15,18,26,1
15,18,27,1
15,18,28,0
15,18,29,1
15,18,30,1
15,18,31,0
15,18,32,1
15,18,33,1
15,18,34,0
15,18,35,1
15,18,36,1
15,19,20,0
15,19,21,0
15,19,22,1
15,19,23,0
15,19,24,0
15,19,25,0
15,19,26,0
15,19,27,0
15,19,28,0
15,19,29,1
15,19,30,1
15,19,31,1
15,19,32,0
15,19,33,1
15,19,34,1
15,19,35,1
15,19,36,0
15,20,21,1
15,20,22,0
15,20,23,1
15,20,24,1
15,20,25,1
15,20,26,0
15,20,27,1
15,20,28,1
15,20,29,1
15,20,30,1
15,20,31,0
15,20,32,1
15,20,33,0
15,20,34,1
15,20,35,1
15,20,36,0
15,21,22,1
15,21,23,0
15,21,24,1
15,21,25,1
15,21,26,0
15,21,27,1
15,21,28,1
15,21,29,0
15,21,30,0
15,21,31,1
15,21,32,1
15,21,33,1
15,21,34,1
15,21,35,1
15,21,36,0
15,22,23,0
15,22,24,1
15,22,25,1
15,22,26,1
15,22,27,0
15,22,28,0
15,22,29,0
15,22,30,0
15,22,31,1
15,22,32,0
15,22,33,0
15,22,34,0
15,22,35,1
15,22,36,1
15,23,24,1
15,23,25,1
15,23,26,1
15,23,27,1
15,23,28,1
15,23,29,0
15,23,30,1
15,23,31,1
15,23,32,1
15,23,33,0
15,23,34,1
15,23,35,0
15,23,36,1
15,24,25,0
15,24,26,1
15,24,27,1
15,24,28,1
15,24,29,1
15,24,30,1
15,24,31,1
15,24,32,0
15,24,33,0
15,24,34,0
15,24,35,1
15,24,36,1
15,25,26,1
15,25,27,1
15,25,28,0
15,25,29,1
15,25,30,0
15,25,31,1
15,25,32,1
15,25,33,0
15,25,34,1
15,25,35,0
15,25,36,0
15,26,27,1
15,26,28,0
15,26,29,0
15,26,30,0
15,26,31,1
15,26,32,1
15,26,33,0
15,26,34,0
15,26,35,1
15,26,36,1
15,27,28,0
15,27,29,1
15,27,30,0
15,27,31,1
15,27,32,0
15,27,33,1
15,27,34,1
15,27,35,1
15,27,36,0
15,28,29,0
15,28,30,1
15,28,31,1
15,28,32,1
15,28,33,1
15,28,34,1
15,28,35,1
15,28,36,1
15,29,30,1
15,29,31,0
15,29,32,0
15,29,33,0
15,29,34,1
15,29,35,0
15,29,36,0
15,30,31,1
15,30,32,0
15,30,33,0
15,30,34,1
15,30,35,0
15,30,36,1
15,31,32,0
15,31,33,1
15,31,34,1
15,31,35,0
15,31,36,0
15,32,33,0
15,32,34,0
15,32,35,1
15,32,36,1
15,33,34,1
15,33,35,1
15,33,36,0
15,34,35,1
15,34,36,0
15,35,36,1
16,17,18,0
16,17,19,0
16,17,20,0
16,17,21,0
16,17,22,0
16,17,23,1
16,17,24,1
16,17,25,1
16,17,26,1
16,17,27,1
16,17,28,0
16,17,29,1
16,17,30,0
16,17,31,1
16,17,32,1
16,17,33,1
16,17,34,1
16,17,35,1
16,17,36,0
16,18,19,1
16,18,20,1
16,18,21,1
16,18,22,1
16,18,23,1
16,18,24,1
16,18,25,0
16,18,26,1
16,18,27,0
16,18,28,1
16,18,29,1
16,18,30,0
16,18,31,0
16,18,32,1
16,18,33,1
16,18,34,0
16,18,35,1
16,18,36,0
16,19,20,1
16,19,21,1
16,19,22,0
16,19,23,1
16,19,24,0
16,19,25,0
16,19,26,0
16,19,27,1
16,19,28,1
16,19,29,0
16,19,30,1
16,19,31,1
16,19,32,0
16,19,33,1
16,19,34,1
16,19,35,0
16,19,36,1
16,20,21,0
16,20,22,0
16,20,23,1
16,20,24,0
16,20,25,0
16,20,26,0
16,20,27,0
16,20,28,0
16,20,29,0
16,20,30,1
16,20,31,1
16,20,32,1
16,20,33,0
16,20,34,1
16,20,35,1
16,20,36,1
16,21,22,1
16,21,23,0
16,21,24,1
16,21,25,1
16,21,26,1
16,21,27,0
16,21,28,1
16,21,29,1
16,21,30,1
16,21,31,1
16,21,32,0
16,21,33,1
16,21,34,0
16,21,35,1
16,21,36,1
16,22,23,1
16,22,24,0
16,22,25,1
16,22,26,1
16,22,27,0
16,22,28,1
16,22,29,1
16,22,30,0
16,22,31,0
16,22,32,1
16,22,33,1
16,22,34,1
16,22,35,1
16,22,36,1
16,23,24,0
16,23,25,1
16,23,26,1
16,23,27,1
16,23,28,0
16,23,29,0
16,23,30,0
16,23,31,0
16,23,32,1
16,23,33,0
16,23,34,0
16,23,35,0
16,23,36,1
16,24,25,1
16,24,26,1
16,24,27,1
16,24,28,1
16,24,29,1
16,24,30,0
16,24,31,1
16,24,32,1
16,24,33,1
16,24,34,0
16,24,35,1
16,24,36,0
16,25,26,0
16,25,27,1
16,25,28,1
16,25,29,1
16,25,30,1
16,25,31,1
16,25,32,1
16,25,33,0
16,25,34,0
16,25,35,0
16,25,36,1
16,26,27,1
16,26,28,1
16,26,29,0
16,26,30,1
16,26,31,0
16,26,32,1
16,26,33,1
16,26,34,0
16,26,35,1
16,26,36,0
16,27,28,1
16,27,29,0
16,27,30,0
16,27,31,0
16,27,32,1
16,27,33,1
16,27,34,0
16,27,35,0
16,27,36,1
16,28,29,0
16,28,30,1
16,28,31,0
16,28,32,1
16,28,33,0
16,28,34,1
16,28,35,1
16,28,36,1
16,29,30,0
16,29,31,1
16,29,32,1
16,29,33,1
16,29,34,1
16,29,35,1
16,29,36,1
16,30,31,1
16,30,32,0
16,30,33,0
16,30,34,0
16,30,35,1
16,30,36,0
16,31,32,1
16,31,33,0
16,31,34,0
16,31,35,1
16,31,36,0
16,32,33,0
16,32,34,1
16,32,35,1
16,32,36,0
16,33,34,0
16,33,35,0
16,33,36,1
16,34,35,1
16,34,36,1
16,35,36,1
17,18,19,0
17,18,20,0
17,18,21,0
17,18,22,0
17,18,23,0
17,18,24,1
17,18,25,1
17,18,26,1
17,18,27,1
17,18,28,1
17,18,29,0
17,18,30,1
17,18,31,0
17,18,32,1
17,18,33,1
17,18,34,1
17,18,35,1
17,18,36,1
17,19,20,1
17,19,21,1
17,19,22,1
17,19,23,1
17,19,24,1
17,19,25,1
17,19,26,0
17,19,27,1
17,19,28,0
17,19,29,1
17,19,30,1
17,19,31,0
17,19,32,0
17,19,33,1
17,19,34,1
17,19,35,0
17,19,36,1
17,20,21,1
17,20,22,1
17,20,23,0
17,20,24,1
17,20,25,0
17,20,26,0
17,20,27,0
17,20,28,1
17,20,29,1
17,20,30,0
17,20,31,1
17,20,32,1
17,20,33,0
17,20,34,1
17,20,35,1
17,20,36,0
17,21,22,0
17,21,23,0
17,21,24,1
17,21,25,0
17,21,26,0
17,21,27,0
17,21,28,0
17,21,29,0
17,21,30,0
17,21,31,1
17,21,32,1
17,21,33,1
17,21,34,0
17,21,35,1
17,21,36,1
17,22,23,1
17,22,24,0
17,22,25,1
17,22,26,1
17,22,27,1
17,22,28,0
17,22,29,1
17,22,30,1
17,22,31,1
17,22,32,1
17,22,33,0
17,22,34,1
17,22,35,0
17,22,36,1
17,23,24,1
17,23,25,0
17,23,26,1
17,23,27,1
17,23,28,0
17,23,29,1
17,23,30,1
17,23,31,0
17,23,32,0
17,23,33,1
17,23,34,1
17,23,35,1
17,23,36,1
17,24,25,0
17,24,26,1
17,24,27,1
17,24,28,1
17,24,29,0
17,24,30,0
17,24,31,0
17,24,32,0
17,24,33,1
17,24,34,0
17,24,35,0
17,24,36,0
17,25,26,1
17,25,27,1
17,25,28,1
17,25,29,1
17,25,30,1
17,25,31,0
17,25,32,1
17,25,33,1
17,25,34,1
17,25,35,0
17,25,36,1
17,26,27,0
17,26,28,1
17,26,29,1
17,26,30,1
17,26,31,1
17,26,32,1
17,26,33,1
17,26,34,0
17,26,35,0
17,26,36,0
17,27,28,1
17,27,29,1
17,27,30,0
17,27,31,1
17,27,32,0
17,27,33,1
17,27,34,1
17,27,35,0
17,27,36,1
17,28,29,1
17,28,30,0
17,28,31,0
17,28,32,0
17,28,33,1
17,28,34,1
17,28,35,0
17,28,36,0
17,29,30,0
17,29,31,1
17,29,32,0
17,29,33,1
17,29,34,0
17,29,35,1
17,29,36,1
17,30,31,0
17,30,32,1
17,30,33,1
17,30,34,1
17,30,35,1
17,30,36,1
17,31,32,1
17,31,33,0
17,31,34,0
17,31,35,0
17,31,36,1
17,32,33,1
17,32,34,0
17,32,35,0
17,32,36,1
17,33,34,0
17,33,35,1
17,33,36,1
17,34,35,0
17,34,36,0
17,35,36,1
18,19,20,0
18,19,21,0
18,19,22,0
18,19,23,0
18,19,24,0
18,19,25,1
18,19,26,1
18,19,27,1
18,19,28,1
18,19,29,1
18,19,30,0
18,19,31,1
18,19,32,0
18,19,33,1
18,19,34,1
18,19,35,1
18,19,36,1
18,20,21,1
18,20,22,1
18,20,23,1
18,20,24,1
18,20,25,1
18,20,26,1
18,20,27,0
18,20,28,1
18,20,29,0
18,20,30,1
18,20,31,1
18,20,32,0
18,20,33,0
18,20,34,1
18,20,35,1
18,20,36,0
18,21,22,1
18,21,23,1
18,21,24,0
18,21,25,1
18,21,26,0
18,21,27,0
18,21,28,0
18,21,29,1
18,21,30,1
18,21,31,0
18,21,32,1
18,21,33,1
18,21,34,0
18,21,35,1
18,21,36,1
18,22,23,0
18,22,24,0
18,22,25,1
18,22,26,0
18,22,27,0
18,22,28,0
18,22,29,0
18,22,30,0
18,22,31,0
18,22,32,1
18,22,33,1
18,22,34,1
18,22,35,0
18,22,36,1
18,23,24,1
18,23,25,0
18,23,26,1
18,23,27,1
18,23,28,1
18,23,29,0
18,23,30,1
18,23,31,1
18,23,32,1
18,23,33,1
18,23,34,0
18,23,35,1
18,23,36,0
18,24,25,1
18,24,26,0
18,24,27,1
18,24,28,1
18,24,29,0
18,24,30,1
18,24,31,1
18,24,32,0
18,24,33,0
18,24,34,1
18,24,35,1
18,24,36,1
18,25,26,0
18,25,27,1
18,25,28,1
18,25,29,1
18,25,30,0
18,25,31,0
18,25,32,0
18,25,33,0
18,25,34,1
18,25,35,0
18,25,36,0
18,26,27,1
18,26,28,1
18,26,29,1
18,26,30,1
18,26,31,1
18,26,32,0
18,26,33,1
18,26,34,1
18,26,35,1
18,26,36,0
18,27,28,0
18,27,29,1
18,27,30,1
18,27,31,1
18,27,32,1
18,27,33,1
18,27,34,1
18,27,35,0
18,27,36,0
18,28,29,1
18,28,30,1
18,28,31,0
18,28,32,1
18,28,33,0
18,28,34,1
18,28,35,1
18,28,36,0
18,29,30,1
18,29,31,0
18,29,32,0
18,29,33,0
18,29,34,1
18,29,35,1
18,29,36,0
18,30,31,0
18,30,32,1
18,30,33,0
18,30,34,1
18,30,35,0
18,30,36,1
18,31,32,0
18,31,33,1
18,31,34,1
18,31,35,1
18,31,36,1
18,32,33,1
18,32,34,0
18,32,35,0
18,32,36,0
18,33,34,1
18,33,35,0
18,33,36,0
18,34,35,0
18,34,36,1
18,35,36,0
19,20,21,0
19,20,22,0
19,20,23,0
19,20,24,0
19,20,25,0
19,20,26,1
19,20,27,1
19,20,28,1
19,20,29,1
19,20,30,1
19,20,31,0
19,20,32,1
19,20,33,0
19,20,34,1
19,20,35,1
19,20,36,1
19,21,22,1
19,21,23,1
19,21,24,1
19,21,25,1
19,21,26,1
19,21,27,1
19,21,28,0
19,21,29,1
19,21,30,0
19,21,31,1
19,21,32,1
19,21,33,0
19,21,34,0
19,21,35,1
19,21,36,1
19,22,23,1
19,22,24,1
19,22,25,0
19,22,26,1
19,22,27,0
19,22,28,0
19,22,29,0
19,22,30,1
19,22,31,1
19,22,32,0
19,22,33,1
19,22,34,1
19,22,35,0
19,22,36,1
19,23,24,0
19,23,25,0
19,23,26,1
19,23,27,0
19,23,28,0
19,23,29,0
19,23,30,0
19,23,31,0
19,23,32,0
19,23,33,1
19,23,34,1
19,23,35,1
19,23,36,0
19,24,25,1
19,24,26,0
19,24,27,1
19,24,28,1
19,24,29,1
19,24,30,0
19,24,31,1
19,24,32,1
19,24,33,1
19,24,34,1
19,24,35,0
19,24,36,1
19,25,26,1
19,25,27,0
19,25,28,1
19,25,29,1
19,25,30,0
19,25,31,1
19,25,32,1
19,25,33,0
19,25,34,0
19,25,35,1
19,25,36,1
19,26,27,0
19,26,28,1
19,26,29,1
19,26,30,1
19,26,31,0
19,26,32,0
19,26,33,0
19,26,34,0
19,26,35,1
19,26,36,0
19,27,28,1
19,27,29,1
19,27,30,1
19,27,31,1
19,27,32,1
19,27,33,0
19,27,34,1
19,27,35,1
19,27,36,1
19,28,29,0
19,28,30,1
19,28,31,1
19,28,32,1
19,28,33,1
19,28,34,1
19,28,35,1
19,28,36,0
19,29,30,1
19,29,31,1
19,29,32,0
19,29,33,1
19,29,34,0
19,29,35,1
19,29,36,1
19,30,31,1
19,30,32,0
19,30,33,0
19,30,34,0
19,30,35,1
19,30,36,1
19,31,32,0
19,31,33,1
19,31,34,0
19,31,35,1
19,31,36,0
19,32,33,0
19,32,34,1
19,32,35,1
19,32,36,1
19,33,34,1
19,33,35,0
19,33,36,0
19,34,35,1
19,34,36,0
19,35,36,0
20,21,22,0
20,21,23,0
20,21,24,0
20,21,25,0
20,21,26,0
20,21,27,1
20,21,28,1
20,21,29,1
20,21,30,1
20,21,31,1
20,21,32,0
20,21,33,1
20,21,34,0
20,21,35,1
20,21,36,1
20,22,23,1
20,22,24,1
20,22,25,1
20,22,26,1
20,22,27,1
20,22,28,1
20,22,29,0
20,22,30,1
20,22,31,0
20,22,32,1
20,22,33,1
20,22,34,0
20,22,35,0
20,22,36,1
20,23,24,1
20,23,25,1
20,23,26,0
20,23,27,1
20,23,28,0
20,23,29,0
20,23,30,0
20,23,31,1
20,23,32,1
20,23,33,0
20,23,34,1
20,23,35,1
20,23,36,0
20,24,25,0
20,24,26,0
20,24,27,1
20,24,28,0
20,24,29,0
20,24,30,0
20,24,31,0
20,24,32,0
20,24,33,0
20,24,34,1
20,24,35,1
20,24,36,1
20,25,26,1
20,25,27,0
20,25,28,1
20,25,29,1
20,25,30,1
20,25,31,0
20,25,32,1
20,25,33,1
20,25,34,1
20,25,35,1
20,25,36,0
20,26,27,1
20,26,28,0
20,26,29,1
20,26,30,1
20,26,31,0
20,26,32,1
20,26,33,1
20,26,34,0
20,26,35,0
20,26,36,1
20,27,28,0
20,27,29,1
20,27,30,1
20,27,31,1
20,27,32,0
20,27,33,0
20,27,34,0
20,27,35,0
20,27,36,1
20,28,29,1
20,28,30,1
20,28,31,1
20,28,32,1
20,28,33,1
20,28,34,0
20,28,35,1
20,28,36,1
20,29,30,0
20,29,31,1
20,29,32,1
20,29,33,1
20,29,34,1
20,29,35,1
20,29,36,1
20,30,31,1
20,30,32,1
20,30,33,0
20,30,34,1
20,30,35,0
20,30,36,1
20,31,32,1
20,31,33,0
20,31,34,0
20,31,35,0
20,31,36,1
20,32,33,0
20,32,34,1
20,32,35,0
20,32,36,1
20,33,34,0
20,33,35,1
20,33,36,1
20,34,35,1
20,34,36,0
20,35,36,1
21,22,23,0
21,22,24,0
21,22,25,0
21,22,26,0
21,22,27,0
21,22,28,1
21,22,29,1
21,22,30,1
21,22,31,1
21,22,32,1
21,22,33,0
21,22,34,1
21,22,35,0
21,22,36,1
21,23,24,1
21,23,25,1
21,23,26,1
21,23,27,1
21,23,28,1
21,23,29,1
21,23,30,0
21,23,31,1
21,23,32,0
21,23,33,1
21,23,34,1
21,23,35,0
21,23,36,0
21,24,25,1
21,24,26,1
21,24,27,0
21,24,28,1
21,24,29,0
21,24,30,0
21,24,31,0
21,24,32,1
21,24,33,1
21,24,34,0
21,24,35,1
21,24,36,1
21,25,26,0
21,25,27,0
21,25,28,1
21,25,29,0
21,25,30,0
21,25,31,0
21,25,32,0
21,25,33,0
21,25,34,0
21,25,35,1
21,25,36,1
21,26,27,1
21,26,28,0
21,26,29,1
21,26,30,1
21,26,31,1
21,26,32,0
21,26,33,1
21,26,34,1
21,26,35,1
21,26,36,1
21,27,28,1
21,27,29,0
21,27,30,1
21,27,31,1
21,27,32,0
21,27,33,1
21,27,34,1
21,27,35,0
21,27,36,0
21,28,29,0
21,28,30,1
21,28,31,1
21,28,32,1
21,28,33,0
21,28,34,0
21,28,35,0
21,28,36,0
21,29,30,1
21,29,31,1
21,29,32,1
21,29,33,1
21,29,34,1
21,29,35,0
21,29,36,1
21,30,31,0
21,30,32,1
21,30,33,1
21,30,34,1
21,30,35,1
21,30,36,1
21,31,32,1
21,31,33,1
21,31,34,0
21,31,35,1
21,31,36,0
21,32,33,1
21,32,34,0
21,32,35,0
21,32,36,0
21,33,34,0
21,33,35,1
21,33,36,0
21,34,35,0
21,34,36,1
21,35,36,1
22,23,24,0
22,23,25,0
22,23,26,0
22,23,27,0
22,23,28,0
22,23,29,1
22,23,30,1
22,23,31,1
22,23,32,1
22,23,33,1
22,23,34,0
22,23,35,1
22,23,36,0
22,24,25,1
22,24,26,1
22,24,27,1
22,24,28,1
22,24,29,1
22,24,30,1
22,24,31,0
22,24,32,1
22,24,33,0
22,24,34,1
22,24,35,1
22,24,36,0
22,25,26,1
22,25,27,1
22,25,28,0
22,25,29,1
22,25,30,0
22,25,31,0
22,25,32,0
22,25,33,1
22,25,34,1
22,25,35,0
22,25,36,1
22,26,27,0
22,26,28,0
22,26,29,1
22,26,30,0
22,26,31,0
22,26,32,0
22,26,33,0
22,26,34,0
22,26,35,0
22,26,36,1
22,27,28,1
22,27,29,0
22,27,30,1
22,27,31,1
22,27,32,1
22,27,33,0
22,27,34,1
22,27,35,1
22,27,36,1
22,28,29,1
22,28,30,0
22,28,31,1
22,28,32,1
22,28,33,0
22,28,34,1
22,28,35,1
22,28,36,0
22,29,30,0
22,29,31,1
22,29,32,1
22,29,33,1
22,29,34,0
22,29,35,0
22,29,36,0
22,30,31,1
22,30,32,1
22,30,33,1
22,30,34,1
22,30,35,1
22,30,36,0
22,31,32,0
22,31,33,1
22,31,34,1
22,31,35,1
22,31,36,1
22,32,33,1
22,32,34,1
22,32,35,0
22,32,36,1
22,33,34,1
22,33,35,0
22,33,36,0
22,34,35,0
22,34,36,1
22,35,36,0
23,24,25,0
23,24,26,0
23,24,27,0
23,24,28,0
23,24,29,0
23,24,30,1
23,24,31,1
23,24,32,1
23,24,33,1
23,24,34,1
23,24,35,0
23,24,36,1
23,25,26,1
23,25,27,1
23,25,28,1
23,25,29,1
23,25,30,1
23,25,31,1
23,25,32,0
23,25,33,1
23,25,34,0
23,25,35,1
23,25,36,1
23,26,27,1
23,26,28,1
23,26,29,0
23,26,30,1
23,26,31,0
23,26,32,0
23,26,33,0
23,26,34,1
23,26,35,1
23,26,36,0
23,27,28,0
23,27,29,0
23,27,30,1
23,27,31,0
23,27,32,0
23,27,33,0
23,27,34,0
23,27,35,0
23,27,36,0
23,28,29,1
23,28,30,0
23,28,31,1
23,28,32,1
23,28,33,1
23,28,34,0
23,28,35,1
23,28,36,1
23,29,30,1
23,29,31,0
23,29,32,1
23,29,33,1
23,29,34,0
23,29,35,1
23,29,36,1
23,30,31,0
23,30,32,1
23,30,33,1
23,30,34,1
23,30,35,0
23,30,36,0
23,31,32,1
23,31,33,1
23,31,34,1
23,31,35,1
23,31,36,1
23,32,33,0
23,32,34,1
23,32,35,1
23,32,36,1
23,33,34,1
23,33,35,1
23,33,36,0
23,34,35,1
23,34,36,0
23,35,36,0
24,25,26,0
24,25,27,0
24,25,28,0
24,25,29,0
24,25,30,0
24,25,31,1
24,25,32,1
24,25,33,1
24,25,34,1
24,25,35,1
24,25,36,0
24,26,27,1
24,26,28,1
24,26,29,1
24,26,30,1
24,26,31,1
24,26,32,1
24,26,33,0
24,26,34,1
24,26,35,0
24,26,36,1
24,27,28,1
24,27,29,1
24,27,30,0
24,27,31,1
24,27,32,0
24,27,33,0
24,27,34,0
24,27,35,1
24,27,36,1
24,28,29,0
24,28,30,0
24,28,31,1
24,28,32,0
24,28,33,0
24,28,34,0
24,28,35,0
24,28,36,0
24,29,30,1
24,29,31,0
24,29,32,1
24,29,33,1
24,29,34,1
24,29,35,0
24,29,36,1
24,30,31,1
24,30,32,0
24,30,33,1
24,30,34,1
24,30,35,0
24,30,36,1
24,31,32,0
24,31,33,1
24,31,34,1
24,31,35,1
24,31,36,0
24,32,33,1
24,32,34,1
24,32,35,1
24,32,36,1
24,33,34,0
24,33,35,1
24,33,36,1
24,34,35,1
24,34,36,1
24,35,36,1
25,26,27,0
25,26,28,0
25,26,29,0
25,26,30,0
25,26,31,0
25,26,32,1
25,26,33,1
25,26,34,1
25,26,35,1
25,26,36,1
25,27,28,1
25,27,29,1
25,27,30,1
25,27,31,1
25,27,32,1
25,27,33,1
25,27,34,0
25,27,35,1
25,27,36,0
25,28,29,1
25,28,30,1
25,28,31,0
25,28,32,1
25,28,33,0
25,28,34,0
25,28,35,0
25,28,36,1
25,29,30,0
25,29,31,0
25,29,32,1
25,29,33,0
25,29,34,0
25,29,35,0
25,29,36,0
25,30,31,1
25,30,32,0
25,30,33,1
25,30,34,1
25,30,35,1
25,30,36,0
25,31,32,1
25,31,33,0
25,31,34,1
25,31,35,1
25,31,36,0
25,32,33,0
25,32,34,1
25,32,35,1
25,32,36,1
25,33,34,1
25,33,35,1
25,33,36,1
25,34,35,0
25,34,36,1
25,35,36,1
26,27,28,0
26,27,29,0
26,27,30,0
26,27,31,0
26,27,32,0
26,27,33,1
26,27,34,1
26,27,35,1
26,27,36,1
26,28,29,1
26,28,30,1
26,28,31,1
26,28,32,1
26,28,33,1
26,28,34,1
26,28,35,0
26,28,36,1
26,29,30,1
26,29,31,1
26,29,32,0
26,29,33,1
26,29,34,0
26,29,35,0
26,29,36,0
26,30,31,0
26,30,32,0
26,30,33,1
26,30,34,0
26,30,35,0
26,30,36,0
26,31,32,1
26,31,33,0
26,31,34,1
26,31,35,1
26,31,36,1
26,32,33,1
26,32,34,0
26,32,35,1
26,32,36,1
26,33,34,0
26,33,35,1
26,33,36,1
26,34,35,1
26,34,36,1
26,35,36,0
27,28,29,0
27,28,30,0
27,28,31,0
27,28,32,0
27,28,33,0
27,28,34,1
27,28,35,1
27,28,36,1
27,29,30,1
27,29,31,1
27,29,32,1
27,29,33,1
27,29,34,1
27,29,35,1
27,29,36,0
27,30,31,1
27,30,32,1
27,30,33,0
27,30,34,1
27,30,35,0
27,30,36,0
27,31,32,0
27,31,33,0
27,31,34,1
27,31,35,0
27,31,36,0
27,32,33,1
27,32,34,0
27,32,35,1
27,32,36,1
27,33,34,1
27,33,35,0
27,33,36,1
27,34,35,0
27,34,36,1
27,35,36,1
28,29,30,0
28,29,31,0
28,29,32,0
28,29,33,0
28,29,34,0
28,29,35,1
28,29,36,1
28,30,31,1
28,30,32,1
28,30,33,1
28,30,34,1
28,30,35,1
28,30,36,1
28,31,32,1
28,31,33,1
28,31,34,0
28,31,35,1
28,31,36,0
28,32,33,0
28,32,34,0
28,32,35,1
28,32,36,0
28,33,34,1
28,33,35,0
28,33,36,1
28,34,35,1
28,34,36,0
28,35,36,0
29,30,31,0
29,30,32,0
29,30,33,0
29,30,34,0
29,30,35,0
29,30,36,1
29,31,32,1
29,31,33,1
29,31,34,1
29,31,35,1
29,31,36,1
29,32,33,1
29,32,34,1
29,32,35,0
29,32,36,1
29,33,34,0
29,33,35,0
29,33,36,1
29,34,35,1
29,34,36,0
29,35,36,1
30,31,32,0
30,31,33,0
30,31,34,0
30,31,35,0
30,31,36,0
30,32,33,1
30,32,34,1
30,32,35,1
30,32,36,1
30,33,34,1
30,33,35,1
30,33,36,0
30,34,35,0
30,34,36,0
30,35,36,1
31,32,33,0
31,32,34,0
31,32,35,0
31,32,36,0
31,33,34,1
31,33,35,1
31,33,36,1
31,34,35,1
31,34,36,1
31,35,36,0
32,33,34,0
32,33,35,0
32,33,36,0
32,34,35,1
32,34,36,1
32,35,36,1
33,34,35,0
33,34,36,0
33,35,36,1
34,35,36,0


==> anc/R453_37_points.json <==
{
 "shows": "R(4,5;3) >= 38",
 "status": "a new lower bound (previous: 35)",
 "n": 37,
 "uniformity": 3,
 "colours": 2,
 "forbidden": {
  "colour 0": "4 points whose 3-subsets all have colour 0",
  "colour 1": "5 points whose 3-subsets all have colour 1"
 },
 "sizes": [
  4,
  5
 ],
 "indexing": "points are 0..36; character i (from 0) of 'colouring' is the colour of the i-th 3-subset in lexicographic order, the order of Python's itertools.combinations(range(37), 3)",
 "rule": {
  "modulus": 37,
  "fixed_points": [],
  "multipliers": [
   10
  ],
  "maps": "x -> g*x + b (mod 37) for b in 0..36 and g in the group generated by the multipliers; points from 37 on stay in place",
  "number_of_maps": 111,
  "orbits_of_subsets": 78,
  "colour0_orbit_representatives": [
   [
    0,
    1,
    2
   ],
   [
    0,
    1,
    3
   ],
   [
    0,
    1,
    4
   ],
   [
    0,
    1,
    5
   ],
   [
    0,
    1,
    6
   ],
   [
    0,
    1,
    12
   ],
   [
    0,
    1,
    14
   ],
   [
    0,
    1,
    20
   ],
   [
    0,
    1,
    21
   ],
   [
    0,
    1,
    24
   ],
   [
    0,
    1,
    25
   ],
   [
    0,
    1,
    30
   ],
   [
    0,
    1,
    33
   ],
   [
    0,
    2,
    9
   ],
   [
    0,
    2,
    14
   ],
   [
    0,
    2,
    15
   ],
   [
    0,
    2,
    18
   ],
   [
    0,
    2,
    22
   ],
   [
    0,
    2,
    23
   ],
   [
    0,
    2,
    31
   ],
   [
    0,
    2,
    32
   ],
   [
    0,
    2,
    33
   ],
   [
    0,
    3,
    6
   ],
   [
    0,
    3,
    8
   ],
   [
    0,
    3,
    9
   ],
   [
    0,
    3,
    16
   ],
   [
    0,
    3,
    19
   ],
   [
    0,
    5,
    18
   ],
   [
    0,
    5,
    21
   ],
   [
    0,
    6,
    14
   ],
   [
    0,
    6,
    29
   ],
   [
    0,
    9,
    25
   ]
  ],
  "every_other_subset": "colour 1",
  "further_symmetries": []
 },
 "sha256_of_colouring": "995fb6bb93ca2b0be5809d981cefbaa72712ce8b1463809dd66376af9f6c0e16",
 "colouring": "000001111101011111001100110101101101111110101100110101001101111000110110100011011011011001000111111010001000000111011101011011111101101011101111010110011010110010010101101100111110101111100100011011100001000111011011101100011111101110101101100010010111011111100011011011011010101110101101001010100001110111000110011011100110101110010101110010011100111101011111111110100111000001000100010111111111111100101110100101011111011000111010101010010011111010111000111110111010101111101101101000001100101110110101101000110101111111101101110011000110011100011010110011011000011011011111010001111110011110100011111100100111101010010110011010000001111101011111001100110101101111111101011001101010011011110001111010001101101101100100011111101001000000111011101011011111101110111011110101100110101100100110110110011111010111110010001011100001000111011011101100011111011101011011000100101101111110001101101101101010110101101001010100001110110001100110111001101011101010111001001110011110011111111110100111000010001000101111111111110010111010010101111011000111010101010000111110101110001111011101010111110101101000001100111101101011010011010111111110101110011000100111000110111001101100011011011110100011111001111100011111001011110010001101000000111110101111100110011010110111111101011001101010011011110001110100011011011011001000111111000100000011101110101101111110110111011110101100110101100100101101100111110101111100100001110000100011101101110110011111011101011011000100101011111100011011011011010111010110100101010000111010001100110111001101011010101110010011100111101111111111010011100010001000101111111111100101110100101011101100011101010101000111110101110001110111010101111110110100000110011101101011010110101111111110111001100000111000110110011011001101101110100011110011110001111001111101001000000111110101111100110011010110111111010110011010100110111100011010001101101101100100011111100100000011101110101101111110101110111101011001101011001010110110011111010111110010001110000100011101101110110111110111010110110001001001111110001101101101101011010110100101010000111100011001101110011010101010111001001110011101111111111010011100100010001011111111110010111010010101101100011101010101001111101011100011011101010111110110100000110111011010110111010111111110111001100001110001111001101101101101101000111001110001110011101000000111110101111100110011010111111110101100110101001101111001101000110110110110010001111100100000011101110101101111111011101111010110011010110011011011001111101011111001001110000100011101101110111111101110101101100010010111111000110110110110111010110100101010000111000110011011100110100101011100100111001101111111111010011101000100010111111111001011101001010101100011101010100011111010111001101110101011110110100000111110110101101101011111110111001100011100011100110101101101010001100110001101100000011111010111110011001101011111110101100110101001101111011010001101101101100100011110010000001110111010110111111011101111010110011010110010110110011111010111110010111000010001110110111011111101110101101100010001111110001101101101101101011010010101000011000110011011100110101010111001001110010111111111101001111000100010111111110010111010010100110001110101010011111010111011011101010111011010000011110110101111010111111011100110011100011001100110111010011001001110000011111010111110011001101011111101011001101010011011111101000110110110110010001110010000001110111010110111110111011110101100110101101011011001111101011111000111000010001110110111011111011101011011000100111111000110110110111101011010010101000010001100110111001100101011100100111000111111111101001110001000101111111001011101001010110001110101000111110101111101110101011011010000011101101011101011111011100100111001100110110110101101010000011111010111110011001101111111010110011010100110111110100011011011011001000110010000001110111010110111101110111101011001101011101101100111110101111100111000010001110110111111110111010110110001011111100011011011011101011010010101000100011001101110011010101110010011100111111111101001100010001011111100101110100100110001110101001111101011110111010101011010000111011010110101111011100001110110010110101111000001111101011111001100110111111010110011010100110111101000110110110110010001001000000111011101011011101110111101011001101011011011001111101011111011100001000111011011111110111010110110000111111000110110110110101101001010100100011001101110010101011100100111011111111110100100010001011111001011101001011000111010001111101011101110101101101000111011011101011101110001111100011101000001111101011111001100111111110101100110101001101110100011011011011001000001000000111011101011011011101111010110011010101101100111110101111011100001000111011011111101110101101100011111100011011011110101101001010101000110011011100010101110010011011111111110101000100010111100101110100011000111010011111010110111010101101001110110110101101110011110011000001111101011111001100111111101011001101010011011010001101101101100100001000000111011101011010111011110101100110110110110011111010111011100001000111011011111011101011011001111110001101101110101101001010110001100110111001010111001001011111111110110001000101110010111010011000111000111110111011101101101011101111010101100111000000111110101111100110011111101011001101010011110100011011011011001000100000011101110101110111011110101100110101101100111110101101110000100011101111111011101011011011111100011011011010110100101010001100110111010101110010001111111111010001000101100101110101100011100111110110111010110111101110110100100000111110101111100110111111010110011010100111010001101101101100100100000011101110101101110111101011001110110110011111010101110000100011101111110111010110101111110001101111010110100101100011001101101010111001001111111111100010001010010111001100011001111111011110110111011010000000111110101111100111111110101100110101001101000110110110110000100000011101110101011101111010110011011011001111101001110000100011101111101110101100111111000110111010110100101000110011010101011100101111111111000100011001011101100010011111101110111111110000011111010111110011111110101100110101011010001101101101100010000001110111011011101111010110010110110011111010111000010001111111101110101101111110001101101011010011000110011001010111000111111111000100010010110110000011111011011110000011111010111110011111101011001101011101000110110110110010000001110111010111011110101101011011001111100111000010001111111011101010111111000111101011010010001100110101011100111111110001001001010110000111101010000011111010111110111111010110011010110100011011011010010000001110111101110111101011101101100111110111000010001111110111010011111100011101011010100011001010101110111111100010100100110001111000001111101011111111111010110011011101000110110110001000000111011101110111101011011011001111011100001000111110111010111111000110101101100011000101011011111100011001011001000001111101011111111110101100110110100011011011001000000111011011101111010101101100111011100001001111101110011111100110101101000110010101011111000100010000001111101011111111101011001111010001101101001000000111010111011110110110110011011100001011111011101111110110101110001101010011110010000000111110101111111101011001110100011011000100000011110111011110101101100101110000111111011011111111010110001010101110100000111110101111111010110011010001101100100000011101110111110110110001110000111110101111111010100001001100000111110101111110101101101000110100100000011011101111011011001110001111100111111011000100000011111011111110101111010001100010000001011101110110110111001111101111101000000011111011111101011101000110010000010111011011010111011110111110000011111111111010110100010010000101110101100111111011000001111111111011101000001000101111011011110000001111111110110100001001011101011000001111111111010001010110000000111111110100110100000111111000100001111100001110010"
}

==> anc/R463_70_points.csv <==
p1,p2,p3,colour
0,1,2,1
0,1,3,0
0,1,4,1
0,1,5,0
0,1,6,1
0,1,7,1
0,1,8,0
0,1,9,0
0,1,10,0
0,1,11,1
0,1,12,1
0,1,13,0
0,1,14,1
0,1,15,1
0,1,16,0
0,1,17,0
0,1,18,0
0,1,19,1
0,1,20,0
0,1,21,1
0,1,22,1
0,1,23,0
0,1,24,1
0,1,25,1
0,1,26,1
0,1,27,1
0,1,28,0
0,1,29,1
0,1,30,1
0,1,31,1
0,1,32,0
0,1,33,0
0,1,34,1
0,1,35,1
0,1,36,0
0,1,37,0
0,1,38,1
0,1,39,1
0,1,40,1
0,1,41,1
0,1,42,0
0,1,43,0
0,1,44,0
0,1,45,1
0,1,46,1
0,1,47,1
0,1,48,1
0,1,49,1
0,1,50,1
0,1,51,1
0,1,52,1
0,1,53,1
0,1,54,1
0,1,55,0
0,1,56,0
0,1,57,1
0,1,58,1
0,1,59,0
0,1,60,0
0,1,61,1
0,1,62,0
0,1,63,1
0,1,64,0
0,1,65,1
0,1,66,0
0,1,67,1
0,1,68,1
0,1,69,1
0,2,3,1
0,2,4,1
0,2,5,0
0,2,6,1
0,2,7,1
0,2,8,1
0,2,9,1
0,2,10,1
0,2,11,1
0,2,12,1
0,2,13,0
0,2,14,0
0,2,15,0
0,2,16,1
0,2,17,0
0,2,18,0
0,2,19,0
0,2,20,1
0,2,21,1
0,2,22,0
0,2,23,1
0,2,24,1
0,2,25,1
0,2,26,1
0,2,27,1
0,2,28,1
0,2,29,1
0,2,30,1
0,2,31,1
0,2,32,1
0,2,33,1
0,2,34,1
0,2,35,1
0,2,36,1
0,2,37,1
0,2,38,1
0,2,39,0
0,2,40,1
0,2,41,1
0,2,42,1
0,2,43,1
0,2,44,1
0,2,45,0
0,2,46,0
0,2,47,0
0,2,48,0
0,2,49,0
0,2,50,0
0,2,51,1
0,2,52,0
0,2,53,1
0,2,54,1
0,2,55,0
0,2,56,0
0,2,57,0
0,2,58,1
0,2,59,1
0,2,60,1
0,2,61,1
0,2,62,1
0,2,63,1
0,2,64,1
0,2,65,0
0,2,66,0
0,2,67,1
0,2,68,0
0,2,69,0
0,3,4,0
0,3,5,0
0,3,6,1
0,3,7,1
0,3,8,0
0,3,9,1
0,3,10,1
0,3,11,1
0,3,12,1
0,3,13,1
0,3,14,0
0,3,15,0
0,3,16,1
0,3,17,0
0,3,18,1
0,3,19,1
0,3,20,1
0,3,21,0
0,3,22,1
0,3,23,1
0,3,24,1
0,3,25,0
0,3,26,0
0,3,27,0
0,3,28,0
0,3,29,1
0,3,30,0
0,3,31,0
0,3,32,0
0,3,33,1
0,3,34,0
0,3,35,1
0,3,36,1
0,3,37,1
0,3,38,0
0,3,39,1
0,3,40,1
0,3,41,1
0,3,42,0
0,3,43,0
0,3,44,0
0,3,45,1
0,3,46,1
0,3,47,1
0,3,48,1
0,3,49,1
0,3,50,1
0,3,51,0
0,3,52,1
0,3,53,1
0,3,54,0
0,3,55,1
0,3,56,1
0,3,57,0
0,3,58,1
0,3,59,1
0,3,60,0
0,3,61,1
0,3,62,1
0,3,63,1
0,3,64,1
0,3,65,1
0,3,66,1
0,3,67,0
0,3,68,1
0,3,69,1
0,4,5,1
0,4,6,0
0,4,7,1
0,4,8,1
0,4,9,1
0,4,10,0
0,4,11,0
0,4,12,0
0,4,13,0
0,4,14,1
0,4,15,1
0,4,16,1
0,4,17,0
0,4,18,1
0,4,19,1
0,4,20,0
0,4,21,1
0,4,22,1
0,4,23,0
0,4,24,1
0,4,25,1
0,4,26,1
0,4,27,1
0,4,28,1
0,4,29,0
0,4,30,0
0,4,31,1
0,4,32,0
0,4,33,0
0,4,34,0
0,4,35,1
0,4,36,0
0,4,37,1
0,4,38,0
0,4,39,1
0,4,40,0
0,4,41,0
0,4,42,1
0,4,43,0
0,4,44,1
0,4,45,1
0,4,46,1
0,4,47,1
0,4,48,1
0,4,49,0
0,4,50,1
0,4,51,1
0,4,52,0
0,4,53,1
0,4,54,1
0,4,55,1
0,4,56,1
0,4,57,0
0,4,58,1
0,4,59,0
0,4,60,1
0,4,61,1
0,4,62,1
0,4,63,0
0,4,64,0
0,4,65,1
0,4,66,1
0,4,67,1
0,4,68,0
0,4,69,1
0,5,6,0
0,5,7,1
0,5,8,1
0,5,9,0
0,5,10,1
0,5,11,1
0,5,12,1
0,5,13,1
0,5,14,1
0,5,15,1
0,5,16,1
0,5,17,1
0,5,18,1
0,5,19,1
0,5,20,0
0,5,21,1
0,5,22,1
0,5,23,1
0,5,24,0
0,5,25,1
0,5,26,1
0,5,27,0
0,5,28,0
0,5,29,0
0,5,30,0
0,5,31,1
0,5,32,0
0,5,33,1
0,5,34,0
0,5,35,1
0,5,36,1
0,5,37,1
0,5,38,1
0,5,39,1
0,5,40,0
0,5,41,1
0,5,42,1
0,5,43,0
0,5,44,1
0,5,45,1
0,5,46,1
0,5,47,0
0,5,48,1
0,5,49,0
0,5,50,0
0,5,51,1
0,5,52,0
0,5,53,0
0,5,54,1
0,5,55,0
0,5,56,1
0,5,57,1
0,5,58,0
0,5,59,0
0,5,60,1
0,5,61,0
0,5,62,1
0,5,63,0
0,5,64,1
0,5,65,1
0,5,66,0
0,5,67,1
0,5,68,1
0,5,69,1
0,6,7,1
0,6,8,1
0,6,9,1
0,6,10,0
0,6,11,0
0,6,12,1
0,6,13,1
0,6,14,1
0,6,15,0
0,6,16,0
0,6,17,1
0,6,18,1
0,6,19,0
0,6,20,1
0,6,21,1
0,6,22,0
0,6,23,1
0,6,24,1
0,6,25,0
0,6,26,1
0,6,27,1
0,6,28,1
0,6,29,0
0,6,30,0
0,6,31,0
0,6,32,1
0,6,33,0
0,6,34,1
0,6,35,1
0,6,36,1
0,6,37,1
0,6,38,1
0,6,39,0
0,6,40,0
0,6,41,0
0,6,42,0
0,6,43,1
0,6,44,1
0,6,45,0
0,6,46,1
0,6,47,1
0,6,48,1
0,6,49,1
0,6,50,1
0,6,51,0
0,6,52,1
0,6,53,0
0,6,54,0
0,6,55,1
0,6,56,0
0,6,57,1
0,6,58,1
0,6,59,1
0,6,60,0
0,6,61,1
0,6,62,0
0,6,63,1
0,6,64,1
0,6,65,0
0,6,66,1
0,6,67,1
0,6,68,1
0,6,69,1
0,7,8,0
0,7,9,1
0,7,10,1
0,7,11,1
0,7,12,1
0,7,13,0
0,7,14,1
0,7,15,0
0,7,16,1
0,7,17,1
0,7,18,0
0,7,19,1
0,7,20,1
0,7,21,0
0,7,22,0
0,7,23,1
0,7,24,0
0,7,25,1
0,7,26,1
0,7,27,0
0,7,28,1
0,7,29,1
0,7,30,1
0,7,31,1
0,7,32,0
0,7,33,1
0,7,34,1
0,7,35,1
0,7,36,1
0,7,37,1
0,7,38,1
0,7,39,0
0,7,40,1
0,7,41,1
0,7,42,1
0,7,43,0
0,7,44,0
0,7,45,0
0,7,46,0
0,7,47,1
0,7,48,1
0,7,49,0
0,7,50,1
0,7,51,0
0,7,52,0
0,7,53,0
0,7,54,1
0,7,55,1
0,7,56,0
0,7,57,1
0,7,58,0
0,7,59,1
0,7,60,1
0,7,61,1
0,7,62,1
0,7,63,1
0,7,64,1
0,7,65,0
0,7,66,1
0,7,67,1
0,7,68,0
0,7,69,0
0,8,9,1
0,8,10,1
0,8,11,1
0,8,12,1
0,8,13,0
0,8,14,1
0,8,15,1
0,8,16,1
0,8,17,0
0,8,18,0
0,8,19,0
0,8,20,0
0,8,21,0
0,8,22,1
0,8,23,1
0,8,24,1
0,8,25,1
0,8,26,1
0,8,27,1
0,8,28,1
0,8,29,1
0,8,30,1
0,8,31,1
0,8,32,1
0,8,33,1
0,8,34,1
0,8,35,1
0,8,36,1
0,8,37,1
0,8,38,1
0,8,39,1
0,8,40,1
0,8,41,1
0,8,42,0
0,8,43,1
0,8,44,1
0,8,45,1
0,8,46,0
0,8,47,1
0,8,48,1
0,8,49,1
0,8,50,0
0,8,51,1
0,8,52,0
0,8,53,0
0,8,54,0
0,8,55,1
0,8,56,0
0,8,57,0
0,8,58,0
0,8,59,1
0,8,60,0
0,8,61,1
0,8,62,0
0,8,63,1
0,8,64,1
0,8,65,0
0,8,66,1
0,8,67,1
0,8,68,0
0,8,69,0
0,9,10,0
0,9,11,1
0,9,12,0
0,9,13,1
0,9,14,1
0,9,15,0
0,9,16,1
0,9,17,0
0,9,18,1
0,9,19,1
0,9,20,1
0,9,21,0
0,9,22,1
0,9,23,1
0,9,24,0
0,9,25,1
0,9,26,1
0,9,27,1
0,9,28,1
0,9,29,1
0,9,30,1
0,9,31,1
0,9,32,0
0,9,33,0
0,9,34,1
0,9,35,1
0,9,36,1
0,9,37,0
0,9,38,0
0,9,39,1
0,9,40,0
0,9,41,1
0,9,42,0
0,9,43,1
0,9,44,1
0,9,45,0
0,9,46,1
0,9,47,0
0,9,48,1
0,9,49,0
0,9,50,0
0,9,51,1
0,9,52,0
0,9,53,1
0,9,54,1
0,9,55,1
0,9,56,1
0,9,57,0
0,9,58,0
0,9,59,1
0,9,60,1
0,9,61,0
0,9,62,1
0,9,63,0
0,9,64,1
0,9,65,0
0,9,66,1
0,9,67,1
0,9,68,0
0,9,69,1
0,10,11,0
0,10,12,1
0,10,13,1
0,10,14,0
0,10,15,0
0,10,16,1
0,10,17,1
0,10,18,1
0,10,19,1
0,10,20,1
0,10,21,1
0,10,22,0
0,10,23,1
0,10,24,1
0,10,25,0
0,10,26,0
0,10,27,1
0,10,28,1
0,10,29,1
0,10,30,0
0,10,31,1
0,10,32,1
0,10,33,1
0,10,34,1
0,10,35,1
0,10,36,0
0,10,37,1
0,10,38,0
0,10,39,1
0,10,40,1
0,10,41,0
0,10,42,1
0,10,43,1
0,10,44,1
0,10,45,1
0,10,46,0
0,10,47,1
0,10,48,1
0,10,49,1
0,10,50,1
0,10,51,0
0,10,52,1
0,10,53,0
0,10,54,0
0,10,55,1
0,10,56,0
0,10,57,1
0,10,58,0
0,10,59,1
0,10,60,1
0,10,61,0
0,10,62,1
0,10,63,0
0,10,64,1
0,10,65,1
0,10,66,1
0,10,67,1
0,10,68,1
0,10,69,0
0,11,12,1
0,11,13,1
0,11,14,1
0,11,15,1
0,11,16,0
0,11,17,1
0,11,18,0
0,11,19,0
0,11,20,0
0,11,21,0
0,11,22,1
0,11,23,1
0,11,24,1
0,11,25,0
0,11,26,1
0,11,27,0
0,11,28,1
0,11,29,0
0,11,30,1
0,11,31,0
0,11,32,0
0,11,33,1
0,11,34,0
0,11,35,1
0,11,36,1
0,11,37,1
0,11,38,1
0,11,39,0
0,11,40,1
0,11,41,0
0,11,42,0
0,11,43,1
0,11,44,0
0,11,45,1
0,11,46,1
0,11,47,0
0,11,48,0
0,11,49,1
0,11,50,0
0,11,51,1
0,11,52,0
0,11,53,1
0,11,54,1
0,11,55,1
0,11,56,1
0,11,57,1
0,11,58,1
0,11,59,1
0,11,60,1
0,11,61,0
0,11,62,0
0,11,63,1
0,11,64,1
0,11,65,1
0,11,66,0
0,11,67,0
0,11,68,1
0,11,69,1
0,12,13,1
0,12,14,0
0,12,15,0
0,12,16,0
0,12,17,1
0,12,18,1
0,12,19,1
0,12,20,0
0,12,21,0
0,12,22,1
0,12,23,1
0,12,24,1
0,12,25,1
0,12,26,1
0,12,27,1
0,12,28,1
0,12,29,1
0,12,30,0
0,12,31,0
0,12,32,0
0,12,33,0
0,12,34,0
0,12,35,0
0,12,36,1
0,12,37,1
0,12,38,0
0,12,39,0
0,12,40,1
0,12,41,1
0,12,42,1
0,12,43,0
0,12,44,1
0,12,45,1
0,12,46,1
0,12,47,1
0,12,48,1
0,12,49,1
0,12,50,1
0,12,51,0
0,12,52,1
0,12,53,1
0,12,54,1
0,12,55,0
0,12,56,0
0,12,57,1
0,12,58,1
0,12,59,0
0,12,60,0
0,12,61,0
0,12,62,1
0,12,63,1
0,12,64,1
0,12,65,1
0,12,66,0
0,12,67,0
0,12,68,0
0,12,69,1
0,13,14,0
0,13,15,0
0,13,16,1
0,13,17,1
0,13,18,1
0,13,19,0
0,13,20,0
0,13,21,0
0,13,22,1
0,13,23,0
0,13,24,1
0,13,25,0
0,13,26,1
0,13,27,0
0,13,28,1
0,13,29,1
0,13,30,0
0,13,31,0
0,13,32,1
0,13,33,1
0,13,34,1
0,13,35,0
0,13,36,1
0,13,37,1
0,13,38,0
0,13,39,0
0,13,40,1
0,13,41,1
0,13,42,1
0,13,43,1
0,13,44,1
0,13,45,1
0,13,46,1
0,13,47,0
0,13,48,0
0,13,49,1
0,13,50,1
0,13,51,1
0,13,52,1
0,13,53,0
0,13,54,0
0,13,55,1
0,13,56,1
0,13,57,1
0,13,58,1
0,13,59,1
0,13,60,1
0,13,61,0
0,13,62,1
0,13,63,0
0,13,64,1
0,13,65,0
0,13,66,1
0,13,67,0
0,13,68,1
0,13,69,1
0,14,15,0
0,14,16,0
0,14,17,1
0,14,18,1
0,14,19,0
0,14,20,1
0,14,21,1
0,14,22,1
0,14,23,1
0,14,24,1
0,14,25,1
0,14,26,0
0,14,27,1
0,14,28,1
0,14,29,1
0,14,30,1
0,14,31,1
0,14,32,1
0,14,33,0
0,14,34,1
0,14,35,0
0,14,36,0
0,14,37,0
0,14,38,0
0,14,39,0
0,14,40,0
0,14,41,0
0,14,42,1
0,14,43,0
0,14,44,1
0,14,45,1
0,14,46,1
0,14,47,0
0,14,48,0
0,14,49,0
0,14,50,1
0,14,51,1
0,14,52,0
0,14,53,1
0,14,54,1
0,14,55,1
0,14,56,0
0,14,57,1
0,14,58,0
0,14,59,1
0,14,60,1
0,14,61,1
0,14,62,0
0,14,63,1
0,14,64,1
0,14,65,1
0,14,66,0
0,14,67,1
0,14,68,1
0,14,69,1
0,15,16,1
0,15,17,1
0,15,18,0
0,15,19,1
0,15,20,1
0,15,21,0
0,15,22,1
0,15,23,0
0,15,24,1
0,15,25,0
0,15,26,1
0,15,27,1
0,15,28,0
0,15,29,1
0,15,30,1
0,15,31,1
0,15,32,0
0,15,33,1
0,15,34,1
0,15,35,1
0,15,36,0
0,15,37,1
0,15,38,1
0,15,39,1
0,15,40,1
0,15,41,1
0,15,42,1
0,15,43,1
0,15,44,0
0,15,45,1
0,15,46,1
0,15,47,1
0,15,48,0
0,15,49,1
0,15,50,1
0,15,51,1
0,15,52,0
0,15,53,1
0,15,54,1
0,15,55,1
0,15,56,1
0,15,57,1
0,15,58,1
0,15,59,0
0,15,60,0
0,15,61,1
0,15,62,0
0,15,63,1
0,15,64,0
0,15,65,1
0,15,66,1
0,15,67,0
0,15,68,0
0,15,69,1
0,16,17,1
0,16,18,1
0,16,19,1
0,16,20,1
0,16,21,0
0,16,22,0
0,16,23,0
0,16,24,0
0,16,25,1
0,16,26,0
0,16,27,1
0,16,28,1
0,16,29,0
0,16,30,1
0,16,31,1
0,16,32,1
0,16,33,1
0,16,34,0
0,16,35,1
0,16,36,1
0,16,37,1
0,16,38,1
0,16,39,1
0,16,40,0
0,16,41,1
0,16,42,1
0,16,43,1
0,16,44,0
0,16,45,0
0,16,46,1
0,16,47,0
0,16,48,0
0,16,49,0
0,16,50,1
0,16,51,0
0,16,52,0
0,16,53,1
0,16,54,1
0,16,55,1
0,16,56,1
0,16,57,1
0,16,58,0
0,16,59,0
0,16,60,1
0,16,61,1
0,16,62,1
0,16,63,0
0,16,64,1
0,16,65,0
0,16,66,1
0,16,67,0
0,16,68,0
0,16,69,1
0,17,18,1
0,17,19,0
0,17,20,1
0,17,21,0
0,17,22,0
0,17,23,1
0,17,24,0
0,17,25,0
0,17,26,0
0,17,27,1
0,17,28,0
0,17,29,1
0,17,30,1
0,17,31,0
0,17,32,0
0,17,33,0
0,17,34,1
0,17,35,0
0,17,36,1
0,17,37,1
0,17,38,1
0,17,39,1
0,17,40,0
0,17,41,1
0,17,42,1
0,17,43,1
0,17,44,1
0,17,45,0
0,17,46,1
0,17,47,1
0,17,48,0
0,17,49,0
0,17,50,1
0,17,51,1
0,17,52,1
0,17,53,1
0,17,54,0
0,17,55,1
0,17,56,0
0,17,57,1
0,17,58,1
0,17,59,1
0,17,60,1
0,17,61,1
0,17,62,0
0,17,63,1
0,17,64,1
0,17,65,1
0,17,66,1
0,17,67,0
0,17,68,0
0,17,69,1
0,18,19,1
0,18,20,1
0,18,21,0
0,18,22,1
0,18,23,1
0,18,24,0
0,18,25,0
0,18,26,1
0,18,27,1
0,18,28,0
0,18,29,1
0,18,30,0
0,18,31,1
0,18,32,1
0,18,33,1
0,18,34,0
0,18,35,1
0,18,36,1
0,18,37,1
0,18,38,0
0,18,39,1
0,18,40,1
0,18,41,0
0,18,42,0
0,18,43,0
0,18,44,0
0,18,45,0
0,18,46,1
0,18,47,1
0,18,48,0
0,18,49,1
0,18,50,1
0,18,51,1
0,18,52,0
0,18,53,0
0,18,54,1
0,18,55,1
0,18,56,0
0,18,57,0
0,18,58,0
0,18,59,1
0,18,60,1
0,18,61,1
0,18,62,1
0,18,63,1
0,18,64,1
0,18,65,1
0,18,66,0
0,18,67,1
0,18,68,1
0,18,69,1
0,19,20,1
0,19,21,0
0,19,22,1
0,19,23,1
0,19,24,0
0,19,25,1
0,19,26,1
0,19,27,0
0,19,28,0
0,19,29,1
0,19,30,0
0,19,31,1
0,19,32,1
0,19,33,1
0,19,34,1
0,19,35,1
0,19,36,1
0,19,37,1
0,19,38,1
0,19,39,0
0,19,40,0
0,19,41,1
0,19,42,1
0,19,43,1
0,19,44,1
0,19,45,1
0,19,46,0
0,19,47,1
0,19,48,1
0,19,49,0
0,19,50,1
0,19,51,1
0,19,52,1
0,19,53,1
0,19,54,1
0,19,55,0
0,19,56,1
0,19,57,0
0,19,58,1
0,19,59,1
0,19,60,1
0,19,61,1
0,19,62,1
0,19,63,0
0,19,64,0
0,19,65,0
0,19,66,1
0,19,67,1
0,19,68,0
0,19,69,0
0,20,21,1
0,20,22,0
0,20,23,1
0,20,24,0
0,20,25,0
0,20,26,1
0,20,27,0
0,20,28,1
0,20,29,0
0,20,30,1
0,20,31,1
0,20,32,1
0,20,33,1
0,20,34,0
0,20,35,1
0,20,36,0
0,20,37,0
0,20,38,1
0,20,39,0
0,20,40,1
0,20,41,1
0,20,42,1
0,20,43,0
0,20,44,1
0,20,45,0
0,20,46,1
0,20,47,0
0,20,48,1
0,20,49,1
0,20,50,0
0,20,51,0
0,20,52,1
0,20,53,1
0,20,54,1
0,20,55,1
0,20,56,1
0,20,57,0
0,20,58,0
0,20,59,0
0,20,60,1
0,20,61,1
0,20,62,0
0,20,63,1
0,20,64,1
0,20,65,1
0,20,66,1
0,20,67,0
0,20,68,1
0,20,69,1
0,21,22,1
0,21,23,0
0,21,24,1
0,21,25,1
0,21,26,1
0,21,27,1
0,21,28,1
0,21,29,1
0,21,30,1
0,21,31,1
0,21,32,0
0,21,33,1
0,21,34,0
0,21,35,0
0,21,36,0
0,21,37,0
0,21,38,0
0,21,39,0
0,21,40,1
0,21,41,1
0,21,42,1
0,21,43,1
0,21,44,1
0,21,45,1
0,21,46,1
0,21,47,1
0,21,48,1
0,21,49,1
0,21,50,0
0,21,51,1
0,21,52,1
0,21,53,1
0,21,54,0
0,21,55,0
0,21,56,1
0,21,57,0
0,21,58,0
0,21,59,1
0,21,60,1
0,21,61,1
0,21,62,1
0,21,63,1
0,21,64,1
0,21,65,1
0,21,66,1
0,21,67,1
0,21,68,1
0,21,69,1
0,22,23,1
0,22,24,0
0,22,25,1
0,22,26,1
0,22,27,0
0,22,28,1
0,22,29,1
0,22,30,1
0,22,31,0
0,22,32,1
0,22,33,0
0,22,34,1
0,22,35,0
0,22,36,0
0,22,37,1
0,22,38,0
0,22,39,1
0,22,40,1
0,22,41,1
0,22,42,0
0,22,43,1
0,22,44,1
0,22,45,1
0,22,46,0
0,22,47,1
0,22,48,1
0,22,49,1
0,22,50,1
0,22,51,1
0,22,52,1
0,22,53,1
0,22,54,1
0,22,55,0
0,22,56,0
0,22,57,0
0,22,58,1
0,22,59,1
0,22,60,1
0,22,61,1
0,22,62,1
0,22,63,1
0,22,64,0
0,22,65,1
0,22,66,0
0,22,67,1
0,22,68,0
0,22,69,0
0,23,24,1
0,23,25,0
0,23,26,1
0,23,27,1
0,23,28,1
0,23,29,1
0,23,30,0
0,23,31,0
0,23,32,1
0,23,33,0
0,23,34,1
0,23,35,1
0,23,36,1
0,23,37,1
0,23,38,1
0,23,39,1
0,23,40,1
0,23,41,1
0,23,42,0
0,23,43,1
0,23,44,1
0,23,45,0
0,23,46,1
0,23,47,1
0,23,48,1
0,23,49,0
0,23,50,1
0,23,51,0
0,23,52,0
0,23,53,1
0,23,54,1
0,23,55,0
0,23,56,1
0,23,57,0
0,23,58,0
0,23,59,1
0,23,60,0
0,23,61,1
0,23,62,1
0,23,63,0
0,23,64,0
0,23,65,1
0,23,66,0
0,23,67,1
0,23,68,1
0,23,69,0
0,24,25,1
0,24,26,0
0,24,27,1
0,24,28,1
0,24,29,1
0,24,30,0
0,24,31,0
0,24,32,1
0,24,33,0
0,24,34,1
0,24,35,1
0,24,36,1
0,24,37,1
0,24,38,1
0,24,39,1
0,24,40,0
0,24,41,0
0,24,42,0
0,24,43,1
0,24,44,0
0,24,45,1
0,24,46,1
0,24,47,0
0,24,48,1
0,24,49,1
0,24,50,1
0,24,51,0
0,24,52,1
0,24,53,0
0,24,54,1
0,24,55,0
0,24,56,1
0,24,57,1
0,24,58,1
0,24,59,1
0,24,60,0
0,24,61,1
0,24,62,1
0,24,63,0
0,24,64,0
0,24,65,1
0,24,66,0
0,24,67,1
0,24,68,1
0,24,69,1
0,25,26,0
0,25,27,1
0,25,28,0
0,25,29,1
0,25,30,1
0,25,31,1
0,25,32,0
0,25,33,1
0,25,34,1
0,25,35,1
0,25,36,0
0,25,37,1
0,25,38,1
0,25,39,1
0,25,40,0
0,25,41,0
0,25,42,1
0,25,43,0
0,25,44,1
0,25,45,1
0,25,46,1
0,25,47,1
0,25,48,1
0,25,49,0
0,25,50,1
0,25,51,0
0,25,52,1
0,25,53,1
0,25,54,1
0,25,55,0
0,25,56,0
0,25,57,1
0,25,58,1
0,25,59,1
0,25,60,1
0,25,61,1
0,25,62,0
0,25,63,0
0,25,64,0
0,25,65,0
0,25,66,0
0,25,67,1
0,25,68,1
0,25,69,1
0,26,27,0
0,26,28,1
0,26,29,0
0,26,30,0
0,26,31,0
0,26,32,1
0,26,33,0
0,26,34,1
0,26,35,1
0,26,36,1
0,26,37,1
0,26,38,0
0,26,39,1
0,26,40,0
0,26,41,1
0,26,42,1
0,26,43,1
0,26,44,0
0,26,45,1
0,26,46,0
0,26,47,1
0,26,48,1
0,26,49,1
0,26,50,1
0,26,51,0
0,26,52,1
0,26,53,1
0,26,54,1
0,26,55,0
0,26,56,0
0,26,57,0
0,26,58,1
0,26,59,0
0,26,60,1
0,26,61,1
0,26,62,1
0,26,63,1
0,26,64,1
0,26,65,0
0,26,66,1
0,26,67,1
0,26,68,1
0,26,69,0
0,27,28,0
0,27,29,1
0,27,30,0
0,27,31,1
0,27,32,1
0,27,33,0
0,27,34,1
0,27,35,0
0,27,36,0
0,27,37,1
0,27,38,0
0,27,39,1
0,27,40,1
0,27,41,1
0,27,42,1
0,27,43,1
0,27,44,1
0,27,45,0
0,27,46,1
0,27,47,1
0,27,48,1
0,27,49,0
0,27,50,0
0,27,51,0
0,27,52,1
0,27,53,1
0,27,54,1
0,27,55,0
0,27,56,1
0,27,57,0
0,27,58,1
0,27,59,1
0,27,60,1
0,27,61,1
0,27,62,1
0,27,63,0
0,27,64,0
0,27,65,1
0,27,66,0
0,27,67,1
0,27,68,0
0,27,69,1
0,28,29,1
0,28,30,1
0,28,31,1
0,28,32,0
0,28,33,1
0,28,34,0
0,28,35,1
0,28,36,1
0,28,37,1
0,28,38,0
0,28,39,0
0,28,40,1
0,28,41,1
0,28,42,0
0,28,43,1
0,28,44,1
0,28,45,1
0,28,46,0
0,28,47,1
0,28,48,1
0,28,49,1
0,28,50,1
0,28,51,1
0,28,52,0
0,28,53,0
0,28,54,1
0,28,55,1
0,28,56,1
0,28,57,1
0,28,58,0
0,28,59,0
0,28,60,0
0,28,61,1
0,28,62,1
0,28,63,1
0,28,64,1
0,28,65,0
0,28,66,0
0,28,67,1
0,28,68,1
0,28,69,0
0,29,30,1
0,29,31,1
0,29,32,1
0,29,33,0
0,29,34,0
0,29,35,0
0,29,36,1
0,29,37,1
0,29,38,0
0,29,39,1
0,29,40,1
0,29,41,1
0,29,42,1
0,29,43,0
0,29,44,1
0,29,45,0
0,29,46,0
0,29,47,1
0,29,48,0
0,29,49,1
0,29,50,1
0,29,51,1
0,29,52,1
0,29,53,0
0,29,54,0
0,29,55,0
0,29,56,1
0,29,57,1
0,29,58,1
0,29,59,1
0,29,60,0
0,29,61,1
0,29,62,1
0,29,63,1
0,29,64,0
0,29,65,0
0,29,66,0
0,29,67,1
0,29,68,1
0,29,69,0
0,30,31,1
0,30,32,0
0,30,33,1
0,30,34,1
0,30,35,1
0,30,36,0
0,30,37,0
0,30,38,1
0,30,39,1
0,30,40,1
0,30,41,0
0,30,42,0
0,30,43,0
0,30,44,0
0,30,45,1
0,30,46,1
0,30,47,1
0,30,48,1
0,30,49,0
0,30,50,0
0,30,51,0
0,30,52,1
0,30,53,1
0,30,54,1
0,30,55,1
0,30,56,1
0,30,57,1
0,30,58,0
0,30,59,1
0,30,60,1
0,30,61,1
0,30,62,1
0,30,63,1
0,30,64,1
0,30,65,0
0,30,66,1
0,30,67,1
0,30,68,1
0,30,69,1
0,31,32,1
0,31,33,1
0,31,34,0
0,31,35,0
0,31,36,1
0,31,37,1
0,31,38,1
0,31,39,1
0,31,40,0
0,31,41,0
0,31,42,1
0,31,43,0
0,31,44,0
0,31,45,0
0,31,46,1
0,31,47,1
0,31,48,1
0,31,49,0
0,31,50,1
0,31,51,1
0,31,52,0
0,31,53,0
0,31,54,1
0,31,55,1
0,31,56,1
0,31,57,0
0,31,58,0
0,31,59,0
0,31,60,0
0,31,61,1
0,31,62,1
0,31,63,1
0,31,64,1
0,31,65,1
0,31,66,0
0,31,67,1
0,31,68,0
0,31,69,1
0,32,33,0
0,32,34,1
0,32,35,1
0,32,36,1
0,32,37,1
0,32,38,1
0,32,39,1
0,32,40,1
0,32,41,0
0,32,42,1
0,32,43,1
0,32,44,1
0,32,45,1
0,32,46,0
0,32,47,1
0,32,48,1
0,32,49,1
0,32,50,1
0,32,51,1
0,32,52,0
0,32,53,0
0,32,54,1
0,32,55,1
0,32,56,1
0,32,57,1
0,32,58,1
0,32,59,1
0,32,60,1
0,32,61,1
0,32,62,0
0,32,63,1
0,32,64,1
0,32,65,0
0,32,66,1
0,32,67,1
0,32,68,0
0,32,69,0
0,33,34,0
0,33,35,1
0,33,36,1
0,33,37,0
0,33,38,1
0,33,39,1
0,33,40,1
0,33,41,1
0,33,42,1
0,33,43,0
0,33,44,1
0,33,45,1
0,33,46,1
0,33,47,0
0,33,48,0
0,33,49,1
0,33,50,1
0,33,51,1
0,33,52,1
0,33,53,0
0,33,54,0
0,33,55,0
0,33,56,1
0,33,57,1
0,33,58,0
0,33,59,1
0,33,60,0
0,33,61,1
0,33,62,1
0,33,63,0
0,33,64,1
0,33,65,1
0,33,66,1
0,33,67,1
0,33,68,1
0,33,69,1
0,34,35,1
0,34,36,1
0,34,37,1
0,34,38,1
0,34,39,1
0,34,40,1
0,34,41,1
0,34,42,1
0,34,43,1
0,34,44,1
0,34,45,1
0,34,46,0
0,34,47,0
0,34,48,0
0,34,49,1
0,34,50,1
0,34,51,0
0,34,52,1
0,34,53,1
0,34,54,1
0,34,55,0
0,34,56,0
0,34,57,1
0,34,58,1
0,34,59,1
0,34,60,1
0,34,61,0
0,34,62,1
0,34,63,0
0,34,64,1
0,34,65,0
0,34,66,1
0,34,67,1
0,34,68,1
0,34,69,0
0,35,36,1
0,35,37,1
0,35,38,0
0,35,39,0
0,35,40,0
0,35,41,1
0,35,42,1
0,35,43,1
0,35,44,1
0,35,45,1
0,35,46,0
0,35,47,0
0,35,48,1
0,35,49,1
0,35,50,1
0,35,51,0
0,35,52,1
0,35,53,0
0,35,54,1
0,35,55,0
0,35,56,0
0,35,57,1
0,35,58,1
0,35,59,1
0,35,60,1
0,35,61,1
0,35,62,1
0,35,63,0
0,35,64,0
0,35,65,1
0,35,66,0
0,35,67,1
0,35,68,0
0,35,69,0
0,36,37,0
0,36,38,1
0,36,39,1
0,36,40,0
0,36,41,1
0,36,42,0
0,36,43,1
0,36,44,1
0,36,45,0
0,36,46,1
0,36,47,1
0,36,48,0
0,36,49,1
0,36,50,0
0,36,51,1
0,36,52,1
0,36,53,0
0,36,54,1
0,36,55,1
0,36,56,1
0,36,57,1
0,36,58,0
0,36,59,0
0,36,60,0
0,36,61,1
0,36,62,0
0,36,63,0
0,36,64,1
0,36,65,0
0,36,66,1
0,36,67,1
0,36,68,0
0,36,69,1
0,37,38,0
0,37,39,1
0,37,40,0
0,37,41,0
0,37,42,0
0,37,43,1
0,37,44,0
0,37,45,1
0,37,46,0
0,37,47,1
0,37,48,0
0,37,49,0
0,37,50,1
0,37,51,1
0,37,52,0
0,37,53,1
0,37,54,0
0,37,55,1
0,37,56,1
0,37,57,1
0,37,58,0
0,37,59,1
0,37,60,1
0,37,61,1
0,37,62,0
0,37,63,1
0,37,64,1
0,37,65,0
0,37,66,1
0,37,67,0
0,37,68,1
0,37,69,0
0,38,39,1
0,38,40,1
0,38,41,0
0,38,42,1
0,38,43,1
0,38,44,0
0,38,45,1
0,38,46,1
0,38,47,1
0,38,48,1
0,38,49,0
0,38,50,0
0,38,51,0
0,38,52,1
0,38,53,1
0,38,54,1
0,38,55,0
0,38,56,1
0,38,57,1
0,38,58,1
0,38,59,1
0,38,60,0
0,38,61,0
0,38,62,0
0,38,63,1
0,38,64,0
0,38,65,1
0,38,66,1
0,38,67,1
0,38,68,1
0,38,69,1
0,39,40,1
0,39,41,1
0,39,42,0
0,39,43,0
0,39,44,0
0,39,45,0
0,39,46,1
0,39,47,1
0,39,48,1
0,39,49,0
0,39,50,1
0,39,51,0
0,39,52,0
0,39,53,1
0,39,54,1
0,39,55,1
0,39,56,1
0,39,57,0
0,39,58,0
0,39,59,1
0,39,60,1
0,39,61,1
0,39,62,0
0,39,63,0
0,39,64,1
0,39,65,0
0,39,66,0
0,39,67,1
0,39,68,1
0,39,69,1
0,40,41,1
0,40,42,1
0,40,43,1
0,40,44,0
0,40,45,0
0,40,46,0
0,40,47,1
0,40,48,1
0,40,49,1
0,40,50,1
0,40,51,0
0,40,52,1
0,40,53,1
0,40,54,1
0,40,55,1
0,40,56,0
0,40,57,1
0,40,58,1
0,40,59,1
0,40,60,0
0,40,61,1
0,40,62,1
0,40,63,1
0,40,64,1
0,40,65,1
0,40,66,0
0,40,67,1
0,40,68,1
0,40,69,0
0,41,42,0
0,41,43,1
0,41,44,0
0,41,45,1
0,41,46,0
0,41,47,1
0,41,48,1
0,41,49,1
0,41,50,1
0,41,51,1
0,41,52,1
0,41,53,1
0,41,54,1
0,41,55,1
0,41,56,0
0,41,57,1
0,41,58,0
0,41,59,0
0,41,60,0
0,41,61,1
0,41,62,1
0,41,63,1
0,41,64,1
0,41,65,1
0,41,66,0
0,41,67,1
0,41,68,0
0,41,69,0
0,42,43,1
0,42,44,1
0,42,45,0
0,42,46,1
0,42,47,0
0,42,48,1
0,42,49,0
0,42,50,1
0,42,51,1
0,42,52,1
0,42,53,0
0,42,54,1
0,42,55,0
0,42,56,1
0,42,57,1
0,42,58,1
0,42,59,1
0,42,60,1
0,42,61,0
0,42,62,0
0,42,63,1
0,42,64,0
0,42,65,1
0,42,66,1
0,42,67,1
0,42,68,0
0,42,69,1
0,43,44,1
0,43,45,1
0,43,46,0
0,43,47,1
0,43,48,1
0,43,49,1
0,43,50,1
0,43,51,1
0,43,52,1
0,43,53,0
0,43,54,1
0,43,55,1
0,43,56,1
0,43,57,0
0,43,58,1
0,43,59,0
0,43,60,0
0,43,61,1
0,43,62,1
0,43,63,1
0,43,64,1
0,43,65,1
0,43,66,1
0,43,67,0
0,43,68,0
0,43,69,0
0,44,45,1
0,44,46,1
0,44,47,0
0,44,48,1
0,44,49,1
0,44,50,0
0,44,51,1
0,44,52,1
0,44,53,1
0,44,54,0
0,44,55,0
0,44,56,1
0,44,57,0
0,44,58,1
0,44,59,0
0,44,60,1
0,44,61,0
0,44,62,0
0,44,63,1
0,44,64,0
0,44,65,1
0,44,66,1
0,44,67,0
0,44,68,1
0,44,69,1
0,45,46,1
0,45,47,1
0,45,48,1
0,45,49,1
0,45,50,0
0,45,51,1
0,45,52,0
0,45,53,1
0,45,54,0
0,45,55,1
0,45,56,1
0,45,57,1
0,45,58,1
0,45,59,1
0,45,60,1
0,45,61,0
0,45,62,0
0,45,63,0
0,45,64,0
0,45,65,0
0,45,66,1
0,45,67,0
0,45,68,1
0,45,69,1
0,46,47,0
0,46,48,1
0,46,49,1
0,46,50,0
0,46,51,1
0,46,52,1
0,46,53,1
0,46,54,1
0,46,55,1
0,46,56,1
0,46,57,1
0,46,58,1
0,46,59,0
0,46,60,1
0,46,61,0
0,46,62,0
0,46,63,1
0,46,64,1
0,46,65,1
0,46,66,1
0,46,67,0
0,46,68,1
0,46,69,0
0,47,48,1
0,47,49,0
0,47,50,1
0,47,51,1
0,47,52,1
0,47,53,0
0,47,54,0
0,47,55,1
0,47,56,1
0,47,57,0
0,47,58,1
0,47,59,1
0,47,60,1
0,47,61,1
0,47,62,1
0,47,63,0
0,47,64,0
0,47,65,1
0,47,66,1
0,47,67,0
0,47,68,1
0,47,69,0
0,48,49,1
0,48,50,1
0,48,51,0
0,48,52,1
0,48,53,1
0,48,54,1
0,48,55,0
0,48,56,0
0,48,57,0
0,48,58,1
0,48,59,0
0,48,60,0
0,48,61,0
0,48,62,1
0,48,63,0
0,48,64,0
0,48,65,0
0,48,66,0
0,48,67,0
0,48,68,1
0,48,69,1
0,49,50,0
0,49,51,1
0,49,52,1
0,49,53,0
0,49,54,0
0,49,55,1
0,49,56,1
0,49,57,0
0,49,58,1
0,49,59,1
0,49,60,0
0,49,61,0
0,49,62,0
0,49,63,1
0,49,64,1
0,49,65,1
0,49,66,1
0,49,67,1
0,49,68,1
0,49,69,1
0,50,51,1
0,50,52,0
0,50,53,1
0,50,54,1
0,50,55,1
0,50,56,0
0,50,57,1
0,50,58,0
0,50,59,1
0,50,60,1
0,50,61,0
0,50,62,1
0,50,63,0
0,50,64,0
0,50,65,1
0,50,66,1
0,50,67,0
0,50,68,1
0,50,69,0
0,51,52,0
0,51,53,0
0,51,54,1
0,51,55,1
0,51,56,1
0,51,57,1
0,51,58,0
0,51,59,0
0,51,60,1
0,51,61,1
0,51,62,0
0,51,63,1
0,51,64,1
0,51,65,1
0,51,66,0
0,51,67,1
0,51,68,1
0,51,69,1
0,52,53,0
0,52,54,0
0,52,55,0
0,52,56,0
0,52,57,1
0,52,58,1
0,52,59,1
0,52,60,0
0,52,61,0
0,52,62,1
0,52,63,1
0,52,64,1
0,52,65,1
0,52,66,1
0,52,67,1
0,52,68,1
0,52,69,1
0,53,54,0
0,53,55,1
0,53,56,1
0,53,57,1
0,53,58,1
0,53,59,0
0,53,60,1
0,53,61,1
0,53,62,1
0,53,63,1
0,53,64,0
0,53,65,0
0,53,66,1
0,53,67,0
0,53,68,1
0,53,69,1
0,54,55,1
0,54,56,0
0,54,57,0
0,54,58,1
0,54,59,1
0,54,60,0
0,54,61,0
0,54,62,1
0,54,63,0
0,54,64,0
0,54,65,1
0,54,66,0
0,54,67,0
0,54,68,0
0,54,69,1
0,55,56,1
0,55,57,0
0,55,58,0
0,55,59,1
0,55,60,1
0,55,61,1
0,55,62,1
0,55,63,1
0,55,64,1
0,55,65,0
0,55,66,1
0,55,67,0
0,55,68,0
0,55,69,1
0,56,57,0
0,56,58,0
0,56,59,1
0,56,60,0
0,56,61,1
0,56,62,1
0,56,63,0
0,56,64,0
0,56,65,1
0,56,66,1
0,56,67,1
0,56,68,1
0,56,69,1
0,57,58,1
0,57,59,1
0,57,60,1
0,57,61,0
0,57,62,1
0,57,63,1
0,57,64,1
0,57,65,1
0,57,66,0
0,57,67,1
0,57,68,1
0,57,69,1
0,58,59,1
0,58,60,1
0,58,61,1
0,58,62,0
0,58,63,1
0,58,64,0
0,58,65,1
0,58,66,1
0,58,67,1
0,58,68,0
0,58,69,1
0,59,60,0
0,59,61,1
0,59,62,1
0,59,63,0
0,59,64,1
0,59,65,0
0,59,66,1
0,59,67,1
0,59,68,0
0,59,69,0
0,60,61,0
0,60,62,1
0,60,63,1
0,60,64,1
0,60,65,0
0,60,66,1
0,60,67,1
0,60,68,1
0,60,69,1
0,61,62,0
0,61,63,1
0,61,64,0
0,61,65,1
0,61,66,1
0,61,67,1
0,61,68,0
0,61,69,0
0,62,63,1
0,62,64,1
0,62,65,1
0,62,66,1
0,62,67,1
0,62,68,1
0,62,69,0
0,63,64,1
0,63,65,1
0,63,66,1
0,63,67,0
0,63,68,0
0,63,69,1
0,64,65,0
0,64,66,0
0,64,67,0
0,64,68,1
0,64,69,1
0,65,66,1
0,65,67,1
0,65,68,0
0,65,69,1
0,66,67,0
0,66,68,1
0,66,69,1
0,67,68,1
0,67,69,0
0,68,69,1
1,2,3,1
1,2,4,0
1,2,5,1
1,2,6,0
1,2,7,1
1,2,8,1
1,2,9,0
1,2,10,0
1,2,11,0
1,2,12,1
1,2,13,1
1,2,14,0
1,2,15,1
1,2,16,1
1,2,17,0
1,2,18,0
1,2,19,0
1,2,20,1
1,2,21,0
1,2,22,1
1,2,23,1
1,2,24,0
1,2,25,1
1,2,26,1
1,2,27,1
1,2,28,1
1,2,29,0
1,2,30,1
1,2,31,1
1,2,32,1
1,2,33,0
1,2,34,0
1,2,35,1
1,2,36,1
1,2,37,0
1,2,38,0
1,2,39,1
1,2,40,1
1,2,41,1
1,2,42,1
1,2,43,0
1,2,44,0
1,2,45,0
1,2,46,1
1,2,47,1
1,2,48,1
1,2,49,1
1,2,50,1
1,2,51,1
1,2,52,1
1,2,53,1
1,2,54,1
1,2,55,1
1,2,56,0
1,2,57,0
1,2,58,1
1,2,59,1
1,2,60,0
1,2,61,0
1,2,62,1
1,2,63,0
1,2,64,1
1,2,65,0
1,2,66,1
1,2,67,0
1,2,68,1
1,2,69,1
1,3,4,1
1,3,5,1
1,3,6,0
1,3,7,1
1,3,8,1
1,3,9,1
1,3,10,1
1,3,11,1
1,3,12,1
1,3,13,1
1,3,14,0
1,3,15,0
1,3,16,0
1,3,17,1
1,3,18,0
1,3,19,0
1,3,20,0
1,3,21,1
1,3,22,1
1,3,23,0
1,3,24,1
1,3,25,1
1,3,26,1
1,3,27,1
1,3,28,1
1,3,29,1
1,3,30,1
1,3,31,1
1,3,32,1
1,3,33,1
1,3,34,1
1,3,35,1
1,3,36,1
1,3,37,1
1,3,38,1
1,3,39,1
1,3,40,0
1,3,41,1
1,3,42,1
1,3,43,1
1,3,44,1
1,3,45,1
1,3,46,0
1,3,47,0
1,3,48,0
1,3,49,0
1,3,50,0
1,3,51,0
1,3,52,1
1,3,53,0
1,3,54,1
1,3,55,1
1,3,56,0
1,3,57,0
1,3,58,0
1,3,59,1
1,3,60,1
1,3,61,1
1,3,62,1
1,3,63,1
1,3,64,1
1,3,65,1
1,3,66,0
1,3,67,0
1,3,68,1
1,3,69,0
1,4,5,0
1,4,6,0
1,4,7,1
1,4,8,1
1,4,9,0
1,4,10,1
1,4,11,1
1,4,12,1
1,4,13,1
1,4,14,1
1,4,15,0
1,4,16,0
1,4,17,1
1,4,18,0
1,4,19,1
1,4,20,1
1,4,21,1
1,4,22,0
1,4,23,1
1,4,24,1
1,4,25,1
1,4,26,0
1,4,27,0
1,4,28,0
1,4,29,0
1,4,30,1
1,4,31,0
1,4,32,0
1,4,33,0
1,4,34,1
1,4,35,0
1,4,36,1
1,4,37,1
1,4,38,1
1,4,39,0
1,4,40,1
1,4,41,1
1,4,42,1
1,4,43,0
1,4,44,0
1,4,45,0
1,4,46,1
1,4,47,1
1,4,48,1
1,4,49,1
1,4,50,1
1,4,51,1
1,4,52,0
1,4,53,1
1,4,54,1
1,4,55,0
1,4,56,1
1,4,57,1
1,4,58,0
1,4,59,1
1,4,60,1
1,4,61,0
1,4,62,1
1,4,63,1
1,4,64,1
1,4,65,1
1,4,66,1
1,4,67,1
1,4,68,0
1,4,69,1
1,5,6,1
1,5,7,0
1,5,8,1
1,5,9,1
1,5,10,1
1,5,11,0
1,5,12,0
1,5,13,0
1,5,14,0
1,5,15,1
1,5,16,1
1,5,17,1
1,5,18,0
1,5,19,1
1,5,20,1
1,5,21,0
1,5,22,1
1,5,23,1
1,5,24,0
1,5,25,1
1,5,26,1
1,5,27,1
1,5,28,1
1,5,29,1
1,5,30,0
1,5,31,0
1,5,32,1
1,5,33,0
1,5,34,0
1,5,35,0
1,5,36,1
1,5,37,0
1,5,38,1
1,5,39,0
1,5,40,1
1,5,41,0
1,5,42,0
1,5,43,1
1,5,44,0
1,5,45,1
1,5,46,1
1,5,47,1
1,5,48,1
1,5,49,1
1,5,50,0
1,5,51,1
1,5,52,1
1,5,53,0
1,5,54,1
1,5,55,1
1,5,56,1
1,5,57,1
1,5,58,0
1,5,59,1
1,5,60,0
1,5,61,1
1,5,62,1
1,5,63,1
1,5,64,0
1,5,65,0
1,5,66,1
1,5,67,1
1,5,68,1
1,5,69,1
1,6,7,0
1,6,8,1
1,6,9,1
1,6,10,0
1,6,11,1
1,6,12,1
1,6,13,1
1,6,14,1
1,6,15,1
1,6,16,1
1,6,17,1
1,6,18,1
1,6,19,1
1,6,20,1
1,6,21,0
1,6,22,1
1,6,23,1
1,6,24,1
1,6,25,0
1,6,26,1
1,6,27,1
1,6,28,0
1,6,29,0
1,6,30,0
1,6,31,0
1,6,32,1
1,6,33,0
1,6,34,1
1,6,35,0
1,6,36,1
1,6,37,1
1,6,38,1
1,6,39,1
1,6,40,1
1,6,41,0
1,6,42,1
1,6,43,1
1,6,44,0
1,6,45,1
1,6,46,1
1,6,47,1
1,6,48,0
1,6,49,1
1,6,50,0
1,6,51,0
1,6,52,1
1,6,53,0
1,6,54,0
1,6,55,1
1,6,56,0
1,6,57,1
1,6,58,1
1,6,59,0
1,6,60,0
1,6,61,1
1,6,62,0
1,6,63,1
1,6,64,0
1,6,65,1
1,6,66,1
1,6,67,0
1,6,68,1
1,6,69,1
1,7,8,1
1,7,9,1
1,7,10,1
1,7,11,0
1,7,12,0
1,7,13,1
1,7,14,1
1,7,15,1
1,7,16,0
1,7,17,0
1,7,18,1
1,7,19,1
1,7,20,0
1,7,21,1
1,7,22,1
1,7,23,0
1,7,24,1
1,7,25,1
1,7,26,0
1,7,27,1
1,7,28,1
1,7,29,1
1,7,30,0
1,7,31,0
1,7,32,0
1,7,33,1
1,7,34,0
1,7,35,1
1,7,36,1
1,7,37,1
1,7,38,1
1,7,39,1
1,7,40,0
1,7,41,0
1,7,42,0
1,7,43,0
1,7,44,1
1,7,45,1
1,7,46,0
1,7,47,1
1,7,48,1
1,7,49,1
1,7,50,1
1,7,51,1
1,7,52,0
1,7,53,1
1,7,54,0
1,7,55,0
1,7,56,1
1,7,57,0
1,7,58,1
1,7,59,1
1,7,60,1
1,7,61,0
1,7,62,1
1,7,63,0
1,7,64,1
1,7,65,1
1,7,66,0
1,7,67,1
1,7,68,1
1,7,69,1
1,8,9,0
1,8,10,1
1,8,11,1
1,8,12,1
1,8,13,1
1,8,14,0
1,8,15,1
1,8,16,0
1,8,17,1
1,8,18,1
1,8,19,0
1,8,20,1
1,8,21,1
1,8,22,0
1,8,23,0
1,8,24,1
1,8,25,0
1,8,26,1
1,8,27,1
1,8,28,0
1,8,29,1
1,8,30,1
1,8,31,1
1,8,32,1
1,8,33,0
1,8,34,1
1,8,35,1
1,8,36,1
1,8,37,1
1,8,38,1
1,8,39,1
1,8,40,0
1,8,41,1
1,8,42,1
1,8,43,1
1,8,44,0
1,8,45,0
1,8,46,0
1,8,47,0
1,8,48,1
1,8,49,1
1,8,50,0
1,8,51,1
1,8,52,0
1,8,53,0
1,8,54,0
1,8,55,1
1,8,56,1
1,8,57,0
1,8,58,1
1,8,59,0
1,8,60,1
1,8,61,1
1,8,62,1
1,8,63,1
1,8,64,1
1,8,65,1
1,8,66,0
1,8,67,1
1,8,68,1
1,8,69,0
1,9,10,1
1,9,11,1
1,9,12,1
1,9,13,1
1,9,14,0
1,9,15,1
1,9,16,1
1,9,17,1
1,9,18,0
1,9,19,0
1,9,20,0
1,9,21,0
1,9,22,0
1,9,23,1
1,9,24,1
1,9,25,1
1,9,26,1
1,9,27,1
1,9,28,1
1,9,29,1
1,9,30,1
1,9,31,1
1,9,32,1
1,9,33,1
1,9,34,1
1,9,35,1
1,9,36,1
1,9,37,1
1,9,38,1
1,9,39,1
1,9,40,1
1,9,41,1
1,9,42,1
1,9,43,0
1,9,44,1
1,9,45,1
1,9,46,1
1,9,47,0
1,9,48,1
1,9,49,1
1,9,50,1
1,9,51,0
1,9,52,1
1,9,53,0
1,9,54,0
1,9,55,0
1,9,56,1
1,9,57,0
1,9,58,0
1,9,59,0
1,9,60,1
1,9,61,0
1,9,62,1
1,9,63,0
1,9,64,1
1,9,65,1
1,9,66,0
1,9,67,1
1,9,68,1
1,9,69,0
1,10,11,0
1,10,12,1
1,10,13,0
1,10,14,1
1,10,15,1
1,10,16,0
1,10,17,1
1,10,18,0
1,10,19,1
1,10,20,1
1,10,21,1
1,10,22,0
1,10,23,1
1,10,24,1
1,10,25,0
1,10,26,1
1,10,27,1
1,10,28,1
1,10,29,1
1,10,30,1
1,10,31,1
1,10,32,1
1,10,33,0
1,10,34,0
1,10,35,1
1,10,36,1
1,10,37,1
1,10,38,0
1,10,39,0
1,10,40,1
1,10,41,0
1,10,42,1
1,10,43,0
1,10,44,1
1,10,45,1
1,10,46,0
1,10,47,1
1,10,48,0
1,10,49,1
1,10,50,0
1,10,51,0
1,10,52,1
1,10,53,0
1,10,54,1
1,10,55,1
1,10,56,1
1,10,57,1
1,10,58,0
1,10,59,0
1,10,60,1
1,10,61,1
1,10,62,0
1,10,63,1
1,10,64,0
1,10,65,1
1,10,66,0
1,10,67,1
1,10,68,1
1,10,69,1
1,11,12,0
1,11,13,1
1,11,14,1
1,11,15,0
1,11,16,0
1,11,17,1
1,11,18,1
1,11,19,1
1,11,20,1
1,11,21,1
1,11,22,1
1,11,23,0
1,11,24,1
1,11,25,1
1,11,26,0
1,11,27,0
1,11,28,1
1,11,29,1
1,11,30,1
1,11,31,0
1,11,32,1
1,11,33,1
1,11,34,1
1,11,35,1
1,11,36,1
1,11,37,0
1,11,38,1
1,11,39,0
1,11,40,1
1,11,41,1
1,11,42,0
1,11,43,1
1,11,44,1
1,11,45,1
1,11,46,1
1,11,47,0
1,11,48,1
1,11,49,1
1,11,50,1
1,11,51,1
1,11,52,0
1,11,53,1
1,11,54,0
1,11,55,0
1,11,56,1
1,11,57,0
1,11,58,1
1,11,59,0
1,11,60,1
1,11,61,1
1,11,62,0
1,11,63,1
1,11,64,0
1,11,65,1
1,11,66,1
1,11,67,1
1,11,68,1
1,11,69,0
1,12,13,1
1,12,14,1
1,12,15,1
1,12,16,1
1,12,17,0
1,12,18,1
1,12,19,0
1,12,20,0
1,12,21,0
1,12,22,0
1,12,23,1
1,12,24,1
1,12,25,1
1,12,26,0
1,12,27,1
1,12,28,0
1,12,29,1
1,12,30,0
1,12,31,1
1,12,32,0
1,12,33,0
1,12,34,1
1,12,35,0
1,12,36,1
1,12,37,1
1,12,38,1
1,12,39,1
1,12,40,0
1,12,41,1
1,12,42,0
1,12,43,0
1,12,44,1
1,12,45,0
1,12,46,1
1,12,47,1
1,12,48,0
1,12,49,0
1,12,50,1
1,12,51,0
1,12,52,1
1,12,53,0
1,12,54,1
1,12,55,1
1,12,56,1
1,12,57,1
1,12,58,1
1,12,59,1
1,12,60,1
1,12,61,1
1,12,62,0
1,12,63,0
1,12,64,1
1,12,65,1
1,12,66,1
1,12,67,0
1,12,68,0
1,12,69,1
1,13,14,1
1,13,15,0
1,13,16,0
1,13,17,0
1,13,18,1
1,13,19,1
1,13,20,1
1,13,21,0
1,13,22,0
1,13,23,1
1,13,24,1
1,13,25,1
1,13,26,1
1,13,27,1
1,13,28,1
1,13,29,1
1,13,30,1
1,13,31,0
1,13,32,0
1,13,33,0
1,13,34,0
1,13,35,0
1,13,36,0
1,13,37,1
1,13,38,1
1,13,39,0
1,13,40,0
1,13,41,1
1,13,42,1
1,13,43,1
1,13,44,0
1,13,45,1
1,13,46,1
1,13,47,1
1,13,48,1
1,13,49,1
1,13,50,1
1,13,51,1
1,13,52,0
1,13,53,1
1,13,54,1
1,13,55,1
1,13,56,0
1,13,57,0
1,13,58,1
1,13,59,1
1,13,60,0
1,13,61,0
1,13,62,0
1,13,63,1
1,13,64,1
1,13,65,1
1,13,66,1
1,13,67,0
1,13,68,0
1,13,69,1
1,14,15,0
1,14,16,0
1,14,17,1
1,14,18,1
1,14,19,1
1,14,20,0
1,14,21,0
1,14,22,0
1,14,23,1
1,14,24,0
1,14,25,1
1,14,26,0
1,14,27,1
1,14,28,0
1,14,29,1
1,14,30,1
1,14,31,0
1,14,32,0
1,14,33,1
1,14,34,1
1,14,35,1
1,14,36,0
1,14,37,1
1,14,38,1
1,14,39,0
1,14,40,0
1,14,41,1
1,14,42,1
1,14,43,1
1,14,44,1
1,14,45,1
1,14,46,1
1,14,47,1
1,14,48,0
1,14,49,0
1,14,50,1
1,14,51,1
1,14,52,1
1,14,53,1
1,14,54,0
1,14,55,0
1,14,56,1
1,14,57,1
1,14,58,1
1,14,59,1
1,14,60,1
1,14,61,1
1,14,62,0
1,14,63,1
1,14,64,0
1,14,65,1
1,14,66,0
1,14,67,1
1,14,68,0
1,14,69,1
1,15,16,0
1,15,17,0
1,15,18,1
1,15,19,1
1,15,20,0
1,15,21,1
1,15,22,1
1,15,23,1
1,15,24,1
1,15,25,1
1,15,26,1
1,15,27,0
1,15,28,1
1,15,29,1
1,15,30,1
1,15,31,1
1,15,32,1
1,15,33,1
1,15,34,0
1,15,35,1
1,15,36,0
1,15,37,0
1,15,38,0
1,15,39,0
1,15,40,0
1,15,41,0
1,15,42,0
1,15,43,1
1,15,44,0
1,15,45,1
1,15,46,1
1,15,47,1
1,15,48,0
1,15,49,0
1,15,50,0
1,15,51,1
1,15,52,1
1,15,53,0
1,15,54,1
1,15,55,1
1,15,56,1
1,15,57,0
1,15,58,1
1,15,59,0
1,15,60,1
1,15,61,1
1,15,62,1
1,15,63,0
1,15,64,1
1,15,65,1
1,15,66,1
1,15,67,0
1,15,68,1
1,15,69,1
1,16,17,1
1,16,18,1
1,16,19,0
1,16,20,1
1,16,21,1
1,16,22,0
1,16,23,1
1,16,24,0
1,16,25,1
1,16,26,0
1,16,27,1
1,16,28,1
1,16,29,0
1,16,30,1
1,16,31,1
1,16,32,1
1,16,33,0
1,16,34,1
1,16,35,1
1,16,36,1
1,16,37,0
1,16,38,1
1,16,39,1
1,16,40,1
1,16,41,1
1,16,42,1
1,16,43,1
1,16,44,1
1,16,45,0
1,16,46,1
1,16,47,1
1,16,48,1
1,16,49,0
1,16,50,1
1,16,51,1
1,16,52,1
1,16,53,0
1,16,54,1
1,16,55,1
1,16,56,1
1,16,57,1
1,16,58,1
1,16,59,1
1,16,60,0
1,16,61,0
1,16,62,1
1,16,63,0
1,16,64,1
1,16,65,0
1,16,66,1
1,16,67,1
1,16,68,0
1,16,69,1
1,17,18,1
1,17,19,1
1,17,20,1
1,17,21,1
1,17,22,0
1,17,23,0
1,17,24,0
1,17,25,0
1,17,26,1
1,17,27,0
1,17,28,1
1,17,29,1
1,17,30,0
1,17,31,1
1,17,32,1
1,17,33,1
1,17,34,1
1,17,35,0
1,17,36,1
1,17,37,1
1,17,38,1
1,17,39,1
1,17,40,1
1,17,41,0
1,17,42,1
1,17,43,1
1,17,44,1
1,17,45,0
1,17,46,0
1,17,47,1
1,17,48,0
1,17,49,0
1,17,50,0
1,17,51,1
1,17,52,0
1,17,53,0
1,17,54,1
1,17,55,1
1,17,56,1
1,17,57,1
1,17,58,1
1,17,59,0
1,17,60,0
1,17,61,1
1,17,62,1
1,17,63,1
1,17,64,0
1,17,65,1
1,17,66,0
1,17,67,1
1,17,68,0
1,17,69,1
1,18,19,1
1,18,20,0
1,18,21,1
1,18,22,0
1,18,23,0
1,18,24,1
1,18,25,0
1,18,26,0
1,18,27,0
1,18,28,1
1,18,29,0
1,18,30,1
1,18,31,1
1,18,32,0
1,18,33,0
1,18,34,0
1,18,35,1
1,18,36,0
1,18,37,1
1,18,38,1
1,18,39,1
1,18,40,1
1,18,41,0
1,18,42,1
1,18,43,1
1,18,44,1
1,18,45,1
1,18,46,0
1,18,47,1
1,18,48,1
1,18,49,0
1,18,50,0
1,18,51,1
1,18,52,1
1,18,53,1
1,18,54,1
1,18,55,0
1,18,56,1
1,18,57,0
1,18,58,1
1,18,59,1
1,18,60,1
1,18,61,1
1,18,62,1
1,18,63,0
1,18,64,1
1,18,65,1
1,18,66,1
1,18,67,1
1,18,68,0
1,18,69,1
1,19,20,1
1,19,21,1
1,19,22,0
1,19,23,1
1,19,24,1
1,19,25,0
1,19,26,0
1,19,27,1
1,19,28,1
1,19,29,0
1,19,30,1
1,19,31,0
1,19,32,1
1,19,33,1
1,19,34,1
1,19,35,0
1,19,36,1
1,19,37,1
1,19,38,1
1,19,39,0
1,19,40,1
1,19,41,1
1,19,42,0
1,19,43,0
1,19,44,0
1,19,45,0
1,19,46,0
1,19,47,1
1,19,48,1
1,19,49,0
1,19,50,1
1,19,51,1
1,19,52,1
1,19,53,0
1,19,54,0
1,19,55,1
1,19,56,1
1,19,57,0
1,19,58,0
1,19,59,0
1,19,60,1
1,19,61,1
1,19,62,1
1,19,63,1
1,19,64,1
1,19,65,1
1,19,66,1
1,19,67,0
1,19,68,1
1,19,69,1
1,20,21,1
1,20,22,0
1,20,23,1
1,20,24,1
1,20,25,0
1,20,26,1
1,20,27,1
1,20,28,0
1,20,29,0
1,20,30,1
1,20,31,0
1,20,32,1
1,20,33,1
1,20,34,1
1,20,35,1
1,20,36,1
1,20,37,1
1,20,38,1
1,20,39,1
1,20,40,0
1,20,41,0
1,20,42,1
1,20,43,1
1,20,44,1
1,20,45,1
1,20,46,1
1,20,47,0
1,20,48,1
1,20,49,1
1,20,50,0
1,20,51,1
1,20,52,1
1,20,53,1
1,20,54,1
1,20,55,1
1,20,56,0
1,20,57,1
1,20,58,0
1,20,59,1
1,20,60,1
1,20,61,1
1,20,62,1
1,20,63,1
1,20,64,0
1,20,65,0
1,20,66,0
1,20,67,1
1,20,68,1
1,20,69,0
1,21,22,1
1,21,23,0
1,21,24,1
1,21,25,0
1,21,26,0
1,21,27,1
1,21,28,0
1,21,29,1
1,21,30,0
1,21,31,1
1,21,32,1
1,21,33,1
1,21,34,1
1,21,35,0
1,21,36,1
1,21,37,0
1,21,38,0
1,21,39,1
1,21,40,0
1,21,41,1
1,21,42,1
1,21,43,1
1,21,44,0
1,21,45,1
1,21,46,0
1,21,47,1
1,21,48,0
1,21,49,1
1,21,50,1
1,21,51,0
1,21,52,0
1,21,53,1
1,21,54,1
1,21,55,1
1,21,56,1
1,21,57,1
1,21,58,0
1,21,59,0
1,21,60,0
1,21,61,1
1,21,62,1
1,21,63,0
1,21,64,1
1,21,65,1
1,21,66,1
1,21,67,1
1,21,68,0
1,21,69,1
1,22,23,1
1,22,24,0
1,22,25,1
1,22,26,1
1,22,27,1
1,22,28,1
1,22,29,1
1,22,30,1
1,22,31,1
1,22,32,1
1,22,33,0
1,22,34,1
1,22,35,0
1,22,36,0
1,22,37,0
1,22,38,0
1,22,39,0
1,22,40,0
1,22,41,1
1,22,42,1
1,22,43,1
1,22,44,1
1,22,45,1
1,22,46,1
1,22,47,1
1,22,48,1
1,22,49,1
1,22,50,1
1,22,51,0
1,22,52,1
1,22,53,1
1,22,54,1
1,22,55,0
1,22,56,0
1,22,57,1
1,22,58,0
1,22,59,0
1,22,60,1
1,22,61,1
1,22,62,1
1,22,63,1
1,22,64,1
1,22,65,1
1,22,66,1
1,22,67,1
1,22,68,1
1,22,69,1
1,23,24,1
1,23,25,0
1,23,26,1
1,23,27,1
1,23,28,0
1,23,29,1
1,23,30,1
1,23,31,1
1,23,32,0
1,23,33,1
1,23,34,0
1,23,35,1
1,23,36,0
1,23,37,0
1,23,38,1
1,23,39,0
1,23,40,1
1,23,41,1
1,23,42,1
1,23,43,0
1,23,44,1
1,23,45,1
1,23,46,1
1,23,47,0
1,23,48,1
1,23,49,1
1,23,50,1
1,23,51,1
1,23,52,1
1,23,53,1
1,23,54,1
1,23,55,1
1,23,56,0
1,23,57,0
1,23,58,0
1,23,59,1
1,23,60,1
1,23,61,1
1,23,62,1
1,23,63,1
1,23,64,1
1,23,65,0
1,23,66,1
1,23,67,0
1,23,68,1
1,23,69,0
1,24,25,1
1,24,26,0
1,24,27,1
1,24,28,1
1,24,29,1
1,24,30,1
1,24,31,0
1,24,32,0
1,24,33,1
1,24,34,0
1,24,35,1
1,24,36,1
1,24,37,1
1,24,38,1
1,24,39,1
1,24,40,1
1,24,41,1
1,24,42,1
1,24,43,0
1,24,44,1
1,24,45,1
1,24,46,0
1,24,47,1
1,24,48,1
1,24,49,1
1,24,50,0
1,24,51,1
1,24,52,0
1,24,53,0
1,24,54,1
1,24,55,1
1,24,56,0
1,24,57,1
1,24,58,0
1,24,59,0
1,24,60,1
1,24,61,0
1,24,62,1
1,24,63,1
1,24,64,0
1,24,65,0
1,24,66,1
1,24,67,0
1,24,68,1
1,24,69,0
1,25,26,1
1,25,27,0
1,25,28,1
1,25,29,1
1,25,30,1
1,25,31,0
1,25,32,0
1,25,33,1
1,25,34,0
1,25,35,1
1,25,36,1
1,25,37,1
1,25,38,1
1,25,39,1
1,25,40,1
1,25,41,0
1,25,42,0
1,25,43,0
1,25,44,1
1,25,45,0
1,25,46,1
1,25,47,1
1,25,48,0
1,25,49,1
1,25,50,1
1,25,51,1
1,25,52,0
1,25,53,1
1,25,54,0
1,25,55,1
1,25,56,0
1,25,57,1
1,25,58,1
1,25,59,1
1,25,60,1
1,25,61,0
1,25,62,1
1,25,63,1
1,25,64,0
1,25,65,0
1,25,66,1
1,25,67,0
1,25,68,1
1,25,69,1
1,26,27,0
1,26,28,1
1,26,29,0
1,26,30,1
1,26,31,1
1,26,32,1
1,26,33,0
1,26,34,1
1,26,35,1
1,26,36,1
1,26,37,0
1,26,38,1
1,26,39,1
1,26,40,1
1,26,41,0
1,26,42,0
1,26,43,1
1,26,44,0
1,26,45,1
1,26,46,1
1,26,47,1
1,26,48,1
1,26,49,1
1,26,50,0
1,26,51,1
1,26,52,0
1,26,53,1
1,26,54,1
1,26,55,1
1,26,56,0
1,26,57,0
1,26,58,1
1,26,59,1
1,26,60,1
1,26,61,1
1,26,62,1
1,26,63,0
1,26,64,0
1,26,65,0
1,26,66,0
1,26,67,0
1,26,68,1
1,26,69,1
1,27,28,0
1,27,29,1
1,27,30,0
1,27,31,0
1,27,32,0
1,27,33,1
1,27,34,0
1,27,35,1
1,27,36,1
1,27,37,1
1,27,38,1
1,27,39,0
1,27,40,1
1,27,41,0
1,27,42,1
1,27,43,1
1,27,44,1
1,27,45,0
1,27,46,1
1,27,47,0
1,27,48,1
1,27,49,1
1,27,50,1
1,27,51,1
1,27,52,0
1,27,53,1
1,27,54,1
1,27,55,1
1,27,56,0
1,27,57,0
1,27,58,0
1,27,59,1
1,27,60,0
1,27,61,1
1,27,62,1
1,27,63,1
1,27,64,1
1,27,65,1
1,27,66,0
1,27,67,1
1,27,68,1
1,27,69,0
1,28,29,0
1,28,30,1
1,28,31,0
1,28,32,1
1,28,33,1
1,28,34,0
1,28,35,1
1,28,36,0
1,28,37,0
1,28,38,1
1,28,39,0
1,28,40,1
1,28,41,1
1,28,42,1
1,28,43,1
1,28,44,1
1,28,45,1
1,28,46,0
1,28,47,1
1,28,48,1
1,28,49,1
1,28,50,0
1,28,51,0
1,28,52,0
1,28,53,1
1,28,54,1
1,28,55,1
1,28,56,0
1,28,57,1
1,28,58,0
1,28,59,1
1,28,60,1
1,28,61,1
1,28,62,1
1,28,63,1
1,28,64,0
1,28,65,0
1,28,66,1
1,28,67,0
1,28,68,1
1,28,69,1
1,29,30,1
1,29,31,1
1,29,32,1
1,29,33,0
1,29,34,1
1,29,35,0
1,29,36,1
1,29,37,1
1,29,38,1
1,29,39,0
1,29,40,0
1,29,41,1
1,29,42,1
1,29,43,0
1,29,44,1
1,29,45,1
1,29,46,1
1,29,47,0
1,29,48,1
1,29,49,1
1,29,50,1
1,29,51,1
1,29,52,1
1,29,53,0
1,29,54,0
1,29,55,1
1,29,56,1
1,29,57,1
1,29,58,1
1,29,59,0
1,29,60,0
1,29,61,0
1,29,62,1
1,29,63,1
1,29,64,1
1,29,65,1
1,29,66,0
1,29,67,0
1,29,68,1
1,29,69,0
1,30,31,1
1,30,32,1
1,30,33,1
1,30,34,0
1,30,35,0
1,30,36,0
1,30,37,1
1,30,38,1
1,30,39,0
1,30,40,1
1,30,41,1
1,30,42,1
1,30,43,1
1,30,44,0
1,30,45,1
1,30,46,0
1,30,47,0
1,30,48,1
1,30,49,0
1,30,50,1
1,30,51,1
1,30,52,1
1,30,53,1
1,30,54,0
1,30,55,0
1,30,56,0
1,30,57,1
1,30,58,1
1,30,59,1
1,30,60,1
1,30,61,0
1,30,62,1
1,30,63,1
1,30,64,1
1,30,65,0
1,30,66,0
1,30,67,0
1,30,68,1
1,30,69,0
1,31,32,1
1,31,33,0
1,31,34,1
1,31,35,1
1,31,36,1
1,31,37,0
1,31,38,0
1,31,39,1
1,31,40,1
1,31,41,1
1,31,42,0
1,31,43,0
1,31,44,0
1,31,45,0
1,31,46,1
1,31,47,1
1,31,48,1
1,31,49,1
1,31,50,0
1,31,51,0
1,31,52,0
1,31,53,1
1,31,54,1
1,31,55,1
1,31,56,1
1,31,57,1
1,31,58,1
1,31,59,0
1,31,60,1
1,31,61,1
1,31,62,1
1,31,63,1
1,31,64,1
1,31,65,1
1,31,66,0
1,31,67,1
1,31,68,1
1,31,69,1
1,32,33,1
1,32,34,1
1,32,35,0
1,32,36,0
1,32,37,1
1,32,38,1
1,32,39,1
1,32,40,1
1,32,41,0
1,32,42,0
1,32,43,1
1,32,44,0
1,32,45,0
1,32,46,0
1,32,47,1
1,32,48,1
1,32,49,1
1,32,50,0
1,32,51,1
1,32,52,1
1,32,53,0
1,32,54,0
1,32,55,1
1,32,56,1
1,32,57,1
1,32,58,0
1,32,59,0
1,32,60,0
1,32,61,0
1,32,62,1
1,32,63,1
1,32,64,1
1,32,65,1
1,32,66,1
1,32,67,0
1,32,68,1
1,32,69,1
1,33,34,0
1,33,35,1
1,33,36,1
1,33,37,1
1,33,38,1
1,33,39,1
1,33,40,1
1,33,41,1
1,33,42,0
1,33,43,1
1,33,44,1
1,33,45,1
1,33,46,1
1,33,47,0
1,33,48,1
1,33,49,1
1,33,50,1
1,33,51,1
1,33,52,1
1,33,53,0
1,33,54,0
1,33,55,1
1,33,56,1
1,33,57,1
1,33,58,1
1,33,59,1
1,33,60,1
1,33,61,1
1,33,62,1
1,33,63,0
1,33,64,1
1,33,65,1
1,33,66,0
1,33,67,1
1,33,68,1
1,33,69,0
1,34,35,0
1,34,36,1
1,34,37,1
1,34,38,0
1,34,39,1
1,34,40,1
1,34,41,1
1,34,42,1
1,34,43,1
1,34,44,0
1,34,45,1
1,34,46,1
1,34,47,1
1,34,48,0
1,34,49,0
1,34,50,1
1,34,51,1
1,34,52,1
1,34,53,1
1,34,54,0
1,34,55,0
1,34,56,0
1,34,57,1
1,34,58,1
1,34,59,0
1,34,60,1
1,34,61,0
1,34,62,1
1,34,63,1
1,34,64,0
1,34,65,1
1,34,66,1
1,34,67,1
1,34,68,1
1,34,69,1
1,35,36,1
1,35,37,1
1,35,38,1
1,35,39,1
1,35,40,1
1,35,41,1
1,35,42,1
1,35,43,1
1,35,44,1
1,35,45,1
1,35,46,1
1,35,47,0
1,35,48,0
1,35,49,0
1,35,50,1
1,35,51,1
1,35,52,0
1,35,53,1
1,35,54,1
1,35,55,1
1,35,56,0
1,35,57,0
1,35,58,1
1,35,59,1
1,35,60,1
1,35,61,1
1,35,62,0
1,35,63,1
1,35,64,0
1,35,65,1
1,35,66,0
1,35,67,1
1,35,68,1
1,35,69,0
1,36,37,1
1,36,38,1
1,36,39,0
1,36,40,0
1,36,41,0
1,36,42,1
1,36,43,1
1,36,44,1
1,36,45,1
1,36,46,1
1,36,47,0
1,36,48,0
1,36,49,1
1,36,50,1
1,36,51,1
1,36,52,0
1,36,53,1
1,36,54,0
1,36,55,1
1,36,56,0
1,36,57,0
1,36,58,1
1,36,59,1
1,36,60,1
1,36,61,1
1,36,62,1
1,36,63,1
1,36,64,0
1,36,65,0
1,36,66,1
1,36,67,0
1,36,68,1
1,36,69,0
1,37,38,0
1,37,39,1
1,37,40,1
1,37,41,0
1,37,42,1
1,37,43,0
1,37,44,1
1,37,45,1
1,37,46,0
1,37,47,1
1,37,48,1
1,37,49,0
1,37,50,1
1,37,51,0
1,37,52,1
1,37,53,1
1,37,54,0
1,37,55,1
1,37,56,1
1,37,57,1
1,37,58,1
1,37,59,0
1,37,60,0
1,37,61,0
1,37,62,1
1,37,63,0
1,37,64,0
1,37,65,1
1,37,66,0
1,37,67,1
1,37,68,1
1,37,69,1
1,38,39,0
1,38,40,1
1,38,41,0
1,38,42,0
1,38,43,0
1,38,44,1
1,38,45,0
1,38,46,1
1,38,47,0
1,38,48,1
1,38,49,0
1,38,50,0
1,38,51,1
1,38,52,1
1,38,53,0
1,38,54,1
1,38,55,0
1,38,56,1
1,38,57,1
1,38,58,1
1,38,59,0
1,38,60,1
1,38,61,1
1,38,62,1
1,38,63,0
1,38,64,1
1,38,65,1
1,38,66,0
1,38,67,1
1,38,68,0
1,38,69,0
1,39,40,1
1,39,41,1
1,39,42,0
1,39,43,1
1,39,44,1
1,39,45,0
1,39,46,1
1,39,47,1
1,39,48,1
1,39,49,1
1,39,50,0
1,39,51,0
1,39,52,0
1,39,53,1
1,39,54,1
1,39,55,1
1,39,56,0
1,39,57,1
1,39,58,1
1,39,59,1
1,39,60,1
1,39,61,0
1,39,62,0
1,39,63,0
1,39,64,1
1,39,65,0
1,39,66,1
1,39,67,1
1,39,68,1
1,39,69,1
1,40,41,1
1,40,42,1
1,40,43,0
1,40,44,0
1,40,45,0
1,40,46,0
1,40,47,1
1,40,48,1
1,40,49,1
1,40,50,0
1,40,51,1
1,40,52,0
1,40,53,0
1,40,54,1
1,40,55,1
1,40,56,1
1,40,57,1
1,40,58,0
1,40,59,0
1,40,60,1
1,40,61,1
1,40,62,1
1,40,63,0
1,40,64,0
1,40,65,1
1,40,66,0
1,40,67,0
1,40,68,1
1,40,69,1
1,41,42,1
1,41,43,1
1,41,44,1
1,41,45,0
1,41,46,0
1,41,47,0
1,41,48,1
1,41,49,1
1,41,50,1
1,41,51,1
1,41,52,0
1,41,53,1
1,41,54,1
1,41,55,1
1,41,56,1
1,41,57,0
1,41,58,1
1,41,59,1
1,41,60,1
1,41,61,0
1,41,62,1
1,41,63,1
1,41,64,1
1,41,65,1
1,41,66,1
1,41,67,0
1,41,68,1
1,41,69,0
1,42,43,0
1,42,44,1
1,42,45,0
1,42,46,1
1,42,47,0
1,42,48,1
1,42,49,1
1,42,50,1
1,42,51,1
1,42,52,1
1,42,53,1
1,42,54,1
1,42,55,1
1,42,56,1
1,42,57,0
1,42,58,1
1,42,59,0
1,42,60,0
1,42,61,0
1,42,62,1
1,42,63,1
1,42,64,1
1,42,65,1
1,42,66,1
1,42,67,0
1,42,68,1
1,42,69,0
1,43,44,1
1,43,45,1
1,43,46,0
1,43,47,1
1,43,48,0
1,43,49,1
1,43,50,0
1,43,51,1
1,43,52,1
1,43,53,1
1,43,54,0
1,43,55,1
1,43,56,0
1,43,57,1
1,43,58,1
1,43,59,1
1,43,60,1
1,43,61,1
1,43,62,0
1,43,63,0
1,43,64,1
1,43,65,0
1,43,66,1
1,43,67,1
1,43,68,1
1,43,69,1
1,44,45,1
1,44,46,1
1,44,47,0
1,44,48,1
1,44,49,1
1,44,50,1
1,44,51,1
1,44,52,1
1,44,53,1
1,44,54,0
1,44,55,1
1,44,56,1
1,44,57,1
1,44,58,0
1,44,59,1
1,44,60,0
1,44,61,0
1,44,62,1
1,44,63,1
1,44,64,1
1,44,65,1
1,44,66,1
1,44,67,1
1,44,68,0
1,44,69,0
1,45,46,1
1,45,47,1
1,45,48,0
1,45,49,1
1,45,50,1
1,45,51,0
1,45,52,1
1,45,53,1
1,45,54,1
1,45,55,0
1,45,56,0
1,45,57,1
1,45,58,0
1,45,59,1
1,45,60,0
1,45,61,1
1,45,62,0
1,45,63,0
1,45,64,1
1,45,65,0
1,45,66,1
1,45,67,1
1,45,68,0
1,45,69,1
1,46,47,1
1,46,48,1
1,46,49,1
1,46,50,1
1,46,51,0
1,46,52,1
1,46,53,0
1,46,54,1
1,46,55,0
1,46,56,1
1,46,57,1
1,46,58,1
1,46,59,1
1,46,60,1
1,46,61,1
1,46,62,0
1,46,63,0
1,46,64,0
1,46,65,0
1,46,66,0
1,46,67,1
1,46,68,0
1,46,69,1
1,47,48,0
1,47,49,1
1,47,50,1
1,47,51,0
1,47,52,1
1,47,53,1
1,47,54,1
1,47,55,1
1,47,56,1
1,47,57,1
1,47,58,1
1,47,59,1
1,47,60,0
1,47,61,1
1,47,62,0
1,47,63,0
1,47,64,1
1,47,65,1
1,47,66,1
1,47,67,1
1,47,68,0
1,47,69,0
1,48,49,1
1,48,50,0
1,48,51,1
1,48,52,1
1,48,53,1
1,48,54,0
1,48,55,0
1,48,56,1
1,48,57,1
1,48,58,0
1,48,59,1
1,48,60,1
1,48,61,1
1,48,62,1
1,48,63,1
1,48,64,0
1,48,65,0
1,48,66,1
1,48,67,1
1,48,68,0
1,48,69,0
1,49,50,1
1,49,51,1
1,49,52,0
1,49,53,1
1,49,54,1
1,49,55,1
1,49,56,0
1,49,57,0
1,49,58,0
1,49,59,1
1,49,60,0
1,49,61,0
1,49,62,0
1,49,63,1
1,49,64,0
1,49,65,0
1,49,66,0
1,49,67,0
1,49,68,0
1,49,69,1
1,50,51,0
1,50,52,1
1,50,53,1
1,50,54,0
1,50,55,0
1,50,56,1
1,50,57,1
1,50,58,0
1,50,59,1
1,50,60,1
1,50,61,0
1,50,62,0
1,50,63,0
1,50,64,1
1,50,65,1
1,50,66,1
1,50,67,1
1,50,68,1
1,50,69,1
1,51,52,1
1,51,53,0
1,51,54,1
1,51,55,1
1,51,56,1
1,51,57,0
1,51,58,1
1,51,59,0
1,51,60,1
1,51,61,1
1,51,62,0
1,51,63,1
1,51,64,0
1,51,65,0
1,51,66,1
1,51,67,1
1,51,68,0
1,51,69,0
1,52,53,0
1,52,54,0
1,52,55,1
1,52,56,1
1,52,57,1
1,52,58,1
1,52,59,0
1,52,60,0
1,52,61,1
1,52,62,1
1,52,63,0
1,52,64,1
1,52,65,1
1,52,66,1
1,52,67,0
1,52,68,1
1,52,69,1
1,53,54,0
1,53,55,0
1,53,56,0
1,53,57,0
1,53,58,1
1,53,59,1
1,53,60,1
1,53,61,0
1,53,62,0
1,53,63,1
1,53,64,1
1,53,65,1
1,53,66,1
1,53,67,1
1,53,68,1
1,53,69,1
1,54,55,0
1,54,56,1
1,54,57,1
1,54,58,1
1,54,59,1
1,54,60,0
1,54,61,1
1,54,62,1
1,54,63,1
1,54,64,1
1,54,65,0
1,54,66,0
1,54,67,1
1,54,68,0
1,54,69,1
1,55,56,1
1,55,57,0
1,55,58,0
1,55,59,1
1,55,60,1
1,55,61,0
1,55,62,0
1,55,63,1
1,55,64,0
1,55,65,0
1,55,66,1
1,55,67,0
1,55,68,0
1,55,69,1
1,56,57,1
1,56,58,0
1,56,59,0
1,56,60,1
1,56,61,1
1,56,62,1
1,56,63,1
1,56,64,1
1,56,65,1
1,56,66,0
1,56,67,1
1,56,68,0
1,56,69,1
1,57,58,0
1,57,59,0
1,57,60,1
1,57,61,0
1,57,62,1
1,57,63,1
1,57,64,0
1,57,65,0
1,57,66,1
1,57,67,1
1,57,68,1
1,57,69,1
1,58,59,1
1,58,60,1
1,58,61,1
1,58,62,0
1,58,63,1
1,58,64,1
1,58,65,1
1,58,66,1
1,58,67,0
1,58,68,1
1,58,69,1
1,59,60,1
1,59,61,1
1,59,62,1
1,59,63,0
1,59,64,1
1,59,65,0
1,59,66,1
1,59,67,1
1,59,68,1
1,59,69,1
1,60,61,0
1,60,62,1
1,60,63,1
1,60,64,0
1,60,65,1
1,60,66,0
1,60,67,1
1,60,68,1
1,60,69,0
1,61,62,0
1,61,63,1
1,61,64,1
1,61,65,1
1,61,66,0
1,61,67,1
1,61,68,1
1,61,69,1
1,62,63,0
1,62,64,1
1,62,65,0
1,62,66,1
1,62,67,1
1,62,68,1
1,62,69,0
1,63,64,1
1,63,65,1
1,63,66,1
1,63,67,1
1,63,68,1
1,63,69,0
1,64,65,1
1,64,66,1
1,64,67,1
1,64,68,0
1,64,69,1
1,65,66,0
1,65,67,0
1,65,68,0
1,65,69,1
1,66,67,1
1,66,68,1
1,66,69,1
1,67,68,0
1,67,69,1
1,68,69,0
2,3,4,1
2,3,5,0
2,3,6,1
2,3,7,0
2,3,8,1
2,3,9,1
2,3,10,0
2,3,11,0
2,3,12,0
2,3,13,1
2,3,14,1
2,3,15,0
2,3,16,1
2,3,17,1
2,3,18,0
2,3,19,0
2,3,20,0
2,3,21,1
2,3,22,0
2,3,23,1
2,3,24,1
2,3,25,0
2,3,26,1
2,3,27,1
2,3,28,1
2,3,29,1
2,3,30,0
2,3,31,1
2,3,32,1
2,3,33,1
2,3,34,0
2,3,35,0
2,3,36,1
2,3,37,1
2,3,38,0
2,3,39,0
2,3,40,1
2,3,41,1
2,3,42,1
2,3,43,1
2,3,44,0
2,3,45,0
2,3,46,0
2,3,47,1
2,3,48,1
2,3,49,1
2,3,50,1
2,3,51,1
2,3,52,1
2,3,53,1
2,3,54,1
2,3,55,1
2,3,56,1
2,3,57,0
2,3,58,0
2,3,59,1
2,3,60,1
2,3,61,0
2,3,62,0
2,3,63,1
2,3,64,0
2,3,65,1
2,3,66,0
2,3,67,1
2,3,68,0
2,3,69,1
2,4,5,1
2,4,6,1
2,4,7,0
2,4,8,1
2,4,9,1
2,4,10,1
2,4,11,1
2,4,12,1
2,4,13,1
2,4,14,1
2,4,15,0
2,4,16,0
2,4,17,0
2,4,18,1
2,4,19,0
2,4,20,0
2,4,21,0
2,4,22,1
2,4,23,1
2,4,24,0
2,4,25,1
2,4,26,1
2,4,27,1
2,4,28,1
2,4,29,1
2,4,30,1
2,4,31,1
2,4,32,1
2,4,33,1
2,4,34,1
2,4,35,1
2,4,36,1
2,4,37,1
2,4,38,1
2,4,39,1
2,4,40,1
2,4,41,0
2,4,42,1
2,4,43,1
2,4,44,1
2,4,45,1
2,4,46,1
2,4,47,0
2,4,48,0
2,4,49,0
2,4,50,0
2,4,51,0
2,4,52,0
2,4,53,1
2,4,54,0
2,4,55,1
2,4,56,1
2,4,57,0
2,4,58,0
2,4,59,0
2,4,60,1
2,4,61,1
2,4,62,1
2,4,63,1
2,4,64,1
2,4,65,1
2,4,66,1
2,4,67,0
2,4,68,0
2,4,69,0
2,5,6,0
2,5,7,0
2,5,8,1
2,5,9,1
2,5,10,0
2,5,11,1
2,5,12,1
2,5,13,1
2,5,14,1
2,5,15,1
2,5,16,0
2,5,17,0
2,5,18,1
2,5,19,0
2,5,20,1
2,5,21,1
2,5,22,1
2,5,23,0
2,5,24,1
2,5,25,1
2,5,26,1
2,5,27,0
2,5,28,0
2,5,29,0
2,5,30,0
2,5,31,1
2,5,32,0
2,5,33,0
2,5,34,0
2,5,35,1
2,5,36,0
2,5,37,1
2,5,38,1
2,5,39,1
2,5,40,0
2,5,41,1
2,5,42,1
2,5,43,1
2,5,44,0
2,5,45,0
2,5,46,0
2,5,47,1
2,5,48,1
2,5,49,1
2,5,50,1
2,5,51,1
2,5,52,1
2,5,53,0
2,5,54,1
2,5,55,1
2,5,56,0
2,5,57,1
2,5,58,1
2,5,59,0
2,5,60,1
2,5,61,1
2,5,62,0
2,5,63,1
2,5,64,1
2,5,65,1
2,5,66,1
2,5,67,1
2,5,68,1
2,5,69,1
2,6,7,1
2,6,8,0
2,6,9,1
2,6,10,1
2,6,11,1
2,6,12,0
2,6,13,0
2,6,14,0
2,6,15,0
2,6,16,1
2,6,17,1
2,6,18,1
2,6,19,0
2,6,20,1
2,6,21,1
2,6,22,0
2,6,23,1
2,6,24,1
2,6,25,0
2,6,26,1
2,6,27,1
2,6,28,1
2,6,29,1
2,6,30,1
2,6,31,0
2,6,32,0
2,6,33,1
2,6,34,0
2,6,35,0
2,6,36,0
2,6,37,1
2,6,38,0
2,6,39,1
2,6,40,0
2,6,41,1
2,6,42,0
2,6,43,0
2,6,44,1
2,6,45,0
2,6,46,1
2,6,47,1
2,6,48,1
2,6,49,1
2,6,50,1
2,6,51,0
2,6,52,1
2,6,53,1
2,6,54,0
2,6,55,1
2,6,56,1
2,6,57,1
2,6,58,1
2,6,59,0
2,6,60,1
2,6,61,0
2,6,62,1
2,6,63,1
2,6,64,1
2,6,65,0
2,6,66,0
2,6,67,1
2,6,68,1
2,6,69,1
2,7,8,0
2,7,9,1
2,7,10,1
2,7,11,0
2,7,12,1
2,7,13,1
2,7,14,1
2,7,15,1
2,7,16,1
2,7,17,1
2,7,18,1
2,7,19,1
2,7,20,1
2,7,21,1
2,7,22,0
2,7,23,1
2,7,24,1
2,7,25,1
2,7,26,0
2,7,27,1
2,7,28,1
2,7,29,0
2,7,30,0
2,7,31,0
2,7,32,0
2,7,33,1
2,7,34,0
2,7,35,1
2,7,36,0
2,7,37,1
2,7,38,1
2,7,39,1
2,7,40,1
2,7,41,1
2,7,42,0
2,7,43,1
2,7,44,1
2,7,45,0
2,7,46,1
2,7,47,1
2,7,48,1
2,7,49,0
2,7,50,1
2,7,51,0
2,7,52,0
2,7,53,1
2,7,54,0
2,7,55,0
2,7,56,1
2,7,57,0
2,7,58,1
2,7,59,1
2,7,60,0
2,7,61,0
2,7,62,1
2,7,63,0
2,7,64,1
2,7,65,0
2,7,66,1
2,7,67,1
2,7,68,0
2,7,69,1
2,8,9,1
2,8,10,1
2,8,11,1
2,8,12,0
2,8,13,0
2,8,14,1
2,8,15,1
2,8,16,1
2,8,17,0
2,8,18,0
2,8,19,1
2,8,20,1
2,8,21,0
2,8,22,1
2,8,23,1
2,8,24,0
2,8,25,1
2,8,26,1
2,8,27,0
2,8,28,1
2,8,29,1
2,8,30,1
2,8,31,0
2,8,32,0
2,8,33,0
2,8,34,1
2,8,35,0
2,8,36,1
2,8,37,1
2,8,38,1
2,8,39,1
2,8,40,1
2,8,41,0
2,8,42,0
2,8,43,0
2,8,44,0
2,8,45,1
2,8,46,1
2,8,47,0
2,8,48,1
2,8,49,1
2,8,50,1
2,8,51,1
2,8,52,1
2,8,53,0
2,8,54,1
2,8,55,0
2,8,56,0
2,8,57,1
2,8,58,0
2,8,59,1
2,8,60,1
2,8,61,1
2,8,62,0
2,8,63,1
2,8,64,0
2,8,65,1
2,8,66,1
2,8,67,0
2,8,68,1
2,8,69,1
2,9,10,0
2,9,11,1
2,9,12,1
2,9,13,1
2,9,14,1
2,9,15,0
2,9,16,1
2,9,17,0
2,9,18,1
2,9,19,1
2,9,20,0
2,9,21,1
2,9,22,1
2,9,23,0
2,9,24,0
2,9,25,1
2,9,26,0
2,9,27,1
2,9,28,1
2,9,29,0
2,9,30,1
2,9,31,1
2,9,32,1
2,9,33,1
2,9,34,0
2,9,35,1
2,9,36,1
2,9,37,1
2,9,38,1
2,9,39,1
2,9,40,1
2,9,41,0
2,9,42,1
2,9,43,1
2,9,44,1
2,9,45,0
2,9,46,0
2,9,47,0
2,9,48,0
2,9,49,1
2,9,50,1
2,9,51,0
2,9,52,1
2,9,53,0
2,9,54,0
2,9,55,0
2,9,56,1
2,9,57,1
2,9,58,0
2,9,59,1
2,9,60,0
2,9,61,1
2,9,62,1
2,9,63,1
2,9,64,1
2,9,65,1
2,9,66,1
2,9,67,0
2,9,68,1
2,9,69,0
2,10,11,1
2,10,12,1
2,10,13,1
2,10,14,1
2,10,15,0
2,10,16,1
2,10,17,1
2,10,18,1
2,10,19,0
2,10,20,0
2,10,21,0
2,10,22,0
2,10,23,0
2,10,24,1
2,10,25,1
2,10,26,1
2,10,27,1
2,10,28,1
2,10,29,1
2,10,30,1
2,10,31,1
2,10,32,1
2,10,33,1
2,10,34,1
2,10,35,1
2,10,36,1
2,10,37,1
2,10,38,1
2,10,39,1
2,10,40,1
2,10,41,1
2,10,42,1
2,10,43,1
2,10,44,0
2,10,45,1
2,10,46,1
2,10,47,1
2,10,48,0
2,10,49,1
2,10,50,1
2,10,51,1
2,10,52,0
2,10,53,1
2,10,54,0
2,10,55,0
2,10,56,0
2,10,57,1
2,10,58,0
2,10,59,0
2,10,60,0
2,10,61,1
2,10,62,0
2,10,63,1
2,10,64,0
2,10,65,1
2,10,66,1
2,10,67,0
2,10,68,1
2,10,69,0
2,11,12,0
2,11,13,1
2,11,14,0
2,11,15,1
2,11,16,1
2,11,17,0
2,11,18,1
2,11,19,0
2,11,20,1
2,11,21,1
2,11,22,1
2,11,23,0
2,11,24,1
2,11,25,1
2,11,26,0
2,11,27,1
2,11,28,1
2,11,29,1
2,11,30,1
2,11,31,1
2,11,32,1
2,11,33,1
2,11,34,0
2,11,35,0
2,11,36,1
2,11,37,1
2,11,38,1
2,11,39,0
2,11,40,0
2,11,41,1
2,11,42,0
2,11,43,1
2,11,44,0
2,11,45,1
2,11,46,1
2,11,47,0
2,11,48,1
2,11,49,0
2,11,50,1
2,11,51,0
2,11,52,0
2,11,53,1
2,11,54,0
2,11,55,1
2,11,56,1
2,11,57,1
2,11,58,1
2,11,59,0
2,11,60,0
2,11,61,1
2,11,62,1
2,11,63,0
2,11,64,1
2,11,65,0
2,11,66,1
2,11,67,0
2,11,68,1
2,11,69,1
2,12,13,0
2,12,14,1
2,12,15,1
2,12,16,0
2,12,17,0
2,12,18,1
2,12,19,1
2,12,20,1
2,12,21,1
2,12,22,1
2,12,23,1
2,12,24,0
2,12,25,1
2,12,26,1
2,12,27,0
2,12,28,0
2,12,29,1
2,12,30,1
2,12,31,1
2,12,32,0
2,12,33,1
2,12,34,1
2,12,35,1
2,12,36,1
2,12,37,1
2,12,38,0
2,12,39,1
2,12,40,0
2,12,41,1
2,12,42,1
2,12,43,0
2,12,44,1
2,12,45,1
2,12,46,1
2,12,47,1
2,12,48,0
2,12,49,1
2,12,50,1
2,12,51,1
2,12,52,1
2,12,53,0
2,12,54,1
2,12,55,0
2,12,56,0
2,12,57,1
2,12,58,0
2,12,59,1
2,12,60,0
2,12,61,1
2,12,62,1
2,12,63,0
2,12,64,1
2,12,65,0
2,12,66,1
2,12,67,1
2,12,68,1
2,12,69,0
2,13,14,1
2,13,15,1
2,13,16,1
2,13,17,1
2,13,18,0
2,13,19,1
2,13,20,0
2,13,21,0
2,13,22,0
2,13,23,0
2,13,24,1
2,13,25,1
2,13,26,1
2,13,27,0
2,13,28,1
2,13,29,0
2,13,30,1
2,13,31,0
2,13,32,1
2,13,33,0
2,13,34,0
2,13,35,1
2,13,36,0
2,13,37,1
2,13,38,1
2,13,39,1
2,13,40,1
2,13,41,0
2,13,42,1
2,13,43,0
2,13,44,0
2,13,45,1
2,13,46,0
2,13,47,1
2,13,48,1
2,13,49,0
2,13,50,0
2,13,51,1
2,13,52,0
2,13,53,1
2,13,54,0
2,13,55,1
2,13,56,1
2,13,57,1
2,13,58,1
2,13,59,1
2,13,60,1
2,13,61,1
2,13,62,1
2,13,63,0
2,13,64,0
2,13,65,1
2,13,66,1
2,13,67,1
2,13,68,0
2,13,69,1
2,14,15,1
2,14,16,0
2,14,17,0
2,14,18,0
2,14,19,1
2,14,20,1
2,14,21,1
2,14,22,0
2,14,23,0
2,14,24,1
2,14,25,1
2,14,26,1
2,14,27,1
2,14,28,1
2,14,29,1
2,14,30,1
2,14,31,1
2,14,32,0
2,14,33,0
2,14,34,0
2,14,35,0
2,14,36,0
2,14,37,0
2,14,38,1
2,14,39,1
2,14,40,0
2,14,41,0
2,14,42,1
2,14,43,1
2,14,44,1
2,14,45,0
2,14,46,1
2,14,47,1
2,14,48,1
2,14,49,1
2,14,50,1
2,14,51,1
2,14,52,1
2,14,53,0
2,14,54,1
2,14,55,1
2,14,56,1
2,14,57,0
2,14,58,0
2,14,59,1
2,14,60,1
2,14,61,0
2,14,62,0
2,14,63,0
2,14,64,1
2,14,65,1
2,14,66,1
2,14,67,1
2,14,68,0
2,14,69,1
2,15,16,0
2,15,17,0
2,15,18,1
2,15,19,1
2,15,20,1
2,15,21,0
2,15,22,0
2,15,23,0
2,15,24,1
2,15,25,0
2,15,26,1
2,15,27,0
2,15,28,1
2,15,29,0
2,15,30,1
2,15,31,1
2,15,32,0
2,15,33,0
2,15,34,1
2,15,35,1
2,15,36,1
2,15,37,0
2,15,38,1
2,15,39,1
2,15,40,0
2,15,41,0
2,15,42,1
2,15,43,1
2,15,44,1
2,15,45,1
2,15,46,1
2,15,47,1
2,15,48,1
2,15,49,0
2,15,50,0
2,15,51,1
2,15,52,1
2,15,53,1
2,15,54,1
2,15,55,0
2,15,56,0
2,15,57,1
2,15,58,1
2,15,59,1
2,15,60,1
2,15,61,1
2,15,62,1
2,15,63,0
2,15,64,1
2,15,65,0
2,15,66,1
2,15,67,0
2,15,68,1
2,15,69,1
2,16,17,0
2,16,18,0
2,16,19,1
2,16,20,1
2,16,21,0
2,16,22,1
2,16,23,1
2,16,24,1
2,16,25,1
2,16,26,1
2,16,27,1
2,16,28,0
2,16,29,1
2,16,30,1
2,16,31,1
2,16,32,1
2,16,33,1
2,16,34,1
2,16,35,0
2,16,36,1
2,16,37,0
2,16,38,0
2,16,39,0
2,16,40,0
2,16,41,0
2,16,42,0
2,16,43,0
2,16,44,1
2,16,45,0
2,16,46,1
2,16,47,1
2,16,48,1
2,16,49,0
2,16,50,0
2,16,51,0
2,16,52,1
2,16,53,1
2,16,54,0
2,16,55,1
2,16,56,1
2,16,57,1
2,16,58,0
2,16,59,1
2,16,60,0
2,16,61,1
2,16,62,1
2,16,63,1
2,16,64,0
2,16,65,1
2,16,66,1
2,16,67,1
2,16,68,0
2,16,69,1
2,17,18,1
2,17,19,1
2,17,20,0
2,17,21,1
2,17,22,1
2,17,23,0
2,17,24,1
2,17,25,0
2,17,26,1
2,17,27,0
2,17,28,1
2,17,29,1
2,17,30,0
2,17,31,1
2,17,32,1
2,17,33,1
2,17,34,0
2,17,35,1
2,17,36,1
2,17,37,1
2,17,38,0
2,17,39,1
2,17,40,1
2,17,41,1
2,17,42,1
2,17,43,1
2,17,44,1
2,17,45,1
2,17,46,0
2,17,47,1
2,17,48,1
2,17,49,1
2,17,50,0
2,17,51,1
2,17,52,1
2,17,53,1
2,17,54,0
2,17,55,1
2,17,56,1
2,17,57,1
2,17,58,1
2,17,59,1
2,17,60,1
2,17,61,0
2,17,62,0
2,17,63,1
2,17,64,0
2,17,65,1
2,17,66,0
2,17,67,1
2,17,68,1
2,17,69,1
2,18,19,1
2,18,20,1
2,18,21,1
2,18,22,1
2,18,23,0
2,18,24,0
2,18,25,0
2,18,26,0
2,18,27,1
2,18,28,0
2,18,29,1
2,18,30,1
2,18,31,0
2,18,32,1
2,18,33,1
2,18,34,1
2,18,35,1
2,18,36,0
2,18,37,1
2,18,38,1
2,18,39,1
2,18,40,1
2,18,41,1
2,18,42,0
2,18,43,1
2,18,44,1
2,18,45,1
2,18,46,0
2,18,47,0
2,18,48,1
2,18,49,0
2,18,50,0
2,18,51,0
2,18,52,1
2,18,53,0
2,18,54,0
2,18,55,1
2,18,56,1
2,18,57,1
2,18,58,1
2,18,59,1
2,18,60,0
2,18,61,0
2,18,62,1
2,18,63,1
2,18,64,1
2,18,65,0
2,18,66,1
2,18,67,0
2,18,68,1
2,18,69,1
2,19,20,1
2,19,21,0
2,19,22,1
2,19,23,0
2,19,24,0
2,19,25,1
2,19,26,0
2,19,27,0
2,19,28,0
2,19,29,1
2,19,30,0
2,19,31,1
2,19,32,1
2,19,33,0
2,19,34,0
2,19,35,0
2,19,36,1
2,19,37,0
2,19,38,1
2,19,39,1
2,19,40,1
2,19,41,1
2,19,42,0
2,19,43,1
2,19,44,1
2,19,45,1
2,19,46,1
2,19,47,0
2,19,48,1
2,19,49,1
2,19,50,0
2,19,51,0
2,19,52,1
2,19,53,1
2,19,54,1
2,19,55,1
2,19,56,0
2,19,57,1
2,19,58,0
2,19,59,1
2,19,60,1
2,19,61,1
2,19,62,1
2,19,63,1
2,19,64,0
2,19,65,1
2,19,66,1
2,19,67,1
2,19,68,1
2,19,69,1
2,20,21,1
2,20,22,1
2,20,23,0
2,20,24,1
2,20,25,1
2,20,26,0
2,20,27,0
2,20,28,1
2,20,29,1
2,20,30,0
2,20,31,1
2,20,32,0
2,20,33,1
2,20,34,1
2,20,35,1
2,20,36,0
2,20,37,1
2,20,38,1
2,20,39,1
2,20,40,0
2,20,41,1
2,20,42,1
2,20,43,0
2,20,44,0
2,20,45,0
2,20,46,0
2,20,47,0
2,20,48,1
2,20,49,1
2,20,50,0
2,20,51,1
2,20,52,1
2,20,53,1
2,20,54,0
2,20,55,0
2,20,56,1
2,20,57,1
2,20,58,0
2,20,59,0
2,20,60,0
2,20,61,1
2,20,62,1
2,20,63,1
2,20,64,1
2,20,65,1
2,20,66,1
2,20,67,1
2,20,68,0
2,20,69,1
2,21,22,1
2,21,23,0
2,21,24,1
2,21,25,1
2,21,26,0
2,21,27,1
2,21,28,1
2,21,29,0
2,21,30,0
2,21,31,1
2,21,32,0
2,21,33,1
2,21,34,1
2,21,35,1
2,21,36,1
2,21,37,1
2,21,38,1
2,21,39,1
2,21,40,1
2,21,41,0
2,21,42,0
2,21,43,1
2,21,44,1
2,21,45,1
2,21,46,1
2,21,47,1
2,21,48,0
2,21,49,1
2,21,50,1
2,21,51,0
2,21,52,1
2,21,53,1
2,21,54,1
2,21,55,1
2,21,56,1
2,21,57,0
2,21,58,1
2,21,59,0
2,21,60,1
2,21,61,1
2,21,62,1
2,21,63,1
2,21,64,1
2,21,65,0
2,21,66,0
2,21,67,0
2,21,68,1
2,21,69,0
2,22,23,1
2,22,24,0
2,22,25,1
2,22,26,0
2,22,27,0
2,22,28,1
2,22,29,0
2,22,30,1
2,22,31,0
2,22,32,1
2,22,33,1
2,22,34,1
2,22,35,1
2,22,36,0
2,22,37,1
2,22,38,0
2,22,39,0
2,22,40,1
2,22,41,0
2,22,42,1
2,22,43,1
2,22,44,1
2,22,45,0
2,22,46,1
2,22,47,0
2,22,48,1
2,22,49,0
2,22,50,1
2,22,51,1
2,22,52,0
2,22,53,0
2,22,54,1
2,22,55,1
2,22,56,1
2,22,57,1
2,22,58,1
2,22,59,0
2,22,60,0
2,22,61,0
2,22,62,1
2,22,63,1
2,22,64,0
2,22,65,1
2,22,66,1
2,22,67,1
2,22,68,1
2,22,69,1
2,23,24,1
2,23,25,0
2,23,26,1
2,23,27,1
2,23,28,1
2,23,29,1
2,23,30,1
2,23,31,1
2,23,32,1
2,23,33,1
2,23,34,0
2,23,35,1
2,23,36,0
2,23,37,0
2,23,38,0
2,23,39,0
2,23,40,0
2,23,41,0
2,23,42,1
2,23,43,1
2,23,44,1
2,23,45,1
2,23,46,1
2,23,47,1
2,23,48,1
2,23,49,1
2,23,50,1
2,23,51,1
2,23,52,0
2,23,53,1
2,23,54,1
2,23,55,1
2,23,56,0
2,23,57,0
2,23,58,1
2,23,59,0
2,23,60,0
2,23,61,1
2,23,62,1
2,23,63,1
2,23,64,1
2,23,65,1
2,23,66,1
2,23,67,1
2,23,68,1
2,23,69,1
2,24,25,1
2,24,26,0
2,24,27,1
2,24,28,1
2,24,29,0
2,24,30,1
2,24,31,1
2,24,32,1
2,24,33,0
2,24,34,1
2,24,35,0
2,24,36,1
2,24,37,0
2,24,38,0
2,24,39,1
2,24,40,0
2,24,41,1
2,24,42,1
2,24,43,1
2,24,44,0
2,24,45,1
2,24,46,1
2,24,47,1
2,24,48,0
2,24,49,1
2,24,50,1
2,24,51,1
2,24,52,1
2,24,53,1
2,24,54,1
2,24,55,1
2,24,56,1
2,24,57,0
2,24,58,0
2,24,59,0
2,24,60,1
2,24,61,1
2,24,62,1
2,24,63,1
2,24,64,1
2,24,65,1
2,24,66,0
2,24,67,1
2,24,68,0
2,24,69,0
2,25,26,1
2,25,27,0
2,25,28,1
2,25,29,1
2,25,30,1
2,25,31,1
2,25,32,0
2,25,33,0
2,25,34,1
2,25,35,0
2,25,36,1
2,25,37,1
2,25,38,1
2,25,39,1
2,25,40,1
2,25,41,1
2,25,42,1
2,25,43,1
2,25,44,0
2,25,45,1
2,25,46,1
2,25,47,0
2,25,48,1
2,25,49,1
2,25,50,1
2,25,51,0
2,25,52,1
2,25,53,0
2,25,54,0
2,25,55,1
2,25,56,1
2,25,57,0
2,25,58,1
2,25,59,0
2,25,60,0
2,25,61,1
2,25,62,0
2,25,63,1
2,25,64,1
2,25,65,0
2,25,66,0
2,25,67,1
2,25,68,0
2,25,69,0
2,26,27,1
2,26,28,0
2,26,29,1
2,26,30,1
2,26,31,1
2,26,32,0
2,26,33,0
2,26,34,1
2,26,35,0
2,26,36,1
2,26,37,1
2,26,38,1
2,26,39,1
2,26,40,1
2,26,41,1
2,26,42,0
2,26,43,0
2,26,44,0
2,26,45,1
2,26,46,0
2,26,47,1
2,26,48,1
2,26,49,0
2,26,50,1
2,26,51,1
2,26,52,1
2,26,53,0
2,26,54,1
2,26,55,0
2,26,56,1
2,26,57,0
2,26,58,1
2,26,59,1
2,26,60,1
2,26,61,1
2,26,62,0
2,26,63,1
2,26,64,1
2,26,65,0
2,26,66,0
2,26,67,1
2,26,68,0
2,26,69,1
2,27,28,0
2,27,29,1
2,27,30,0
2,27,31,1
2,27,32,1
2,27,33,1
2,27,34,0
2,27,35,1
2,27,36,1
2,27,37,1
2,27,38,0
2,27,39,1
2,27,40,1
2,27,41,1
2,27,42,0
2,27,43,0
2,27,44,1
2,27,45,0
2,27,46,1
2,27,47,1
2,27,48,1
2,27,49,1
2,27,50,1
2,27,51,0
2,27,52,1
2,27,53,0
2,27,54,1
2,27,55,1
2,27,56,1
2,27,57,0
2,27,58,0
2,27,59,1
2,27,60,1
2,27,61,1
2,27,62,1
2,27,63,1
2,27,64,0
2,27,65,0
2,27,66,0
2,27,67,0
2,27,68,0
2,27,69,1
2,28,29,0
2,28,30,1
2,28,31,0
2,28,32,0
2,28,33,0
2,28,34,1
2,28,35,0
2,28,36,1
2,28,37,1
2,28,38,1
2,28,39,1
2,28,40,0
2,28,41,1
2,28,42,0
2,28,43,1
2,28,44,1
2,28,45,1
2,28,46,0
2,28,47,1
2,28,48,0
2,28,49,1
2,28,50,1
2,28,51,1
2,28,52,1
2,28,53,0
2,28,54,1
2,28,55,1
2,28,56,1
2,28,57,0
2,28,58,0
2,28,59,0
2,28,60,1
2,28,61,0
2,28,62,1
2,28,63,1
2,28,64,1
2,28,65,1
2,28,66,1
2,28,67,0
2,28,68,1
2,28,69,0
2,29,30,0
2,29,31,1
2,29,32,0
2,29,33,1
2,29,34,1
2,29,35,0
2,29,36,1
2,29,37,0
2,29,38,0
2,29,39,1
2,29,40,0
2,29,41,1
2,29,42,1
2,29,43,1
2,29,44,1
2,29,45,1
2,29,46,1
2,29,47,0
2,29,48,1
2,29,49,1
2,29,50,1
2,29,51,0
2,29,52,0
2,29,53,0
2,29,54,1
2,29,55,1
2,29,56,1
2,29,57,0
2,29,58,1
2,29,59,0
2,29,60,1
2,29,61,1
2,29,62,1
2,29,63,1
2,29,64,1
2,29,65,0
2,29,66,0
2,29,67,1
2,29,68,0
2,29,69,1
2,30,31,1
2,30,32,1
2,30,33,1
2,30,34,0
2,30,35,1
2,30,36,0
2,30,37,1
2,30,38,1
2,30,39,1
2,30,40,0
2,30,41,0
2,30,42,1
2,30,43,1
2,30,44,0
2,30,45,1
2,30,46,1
2,30,47,1
2,30,48,0
2,30,49,1
2,30,50,1
2,30,51,1
2,30,52,1
2,30,53,1
2,30,54,0
2,30,55,0
2,30,56,1
2,30,57,1
2,30,58,1
2,30,59,1
2,30,60,0
2,30,61,0
2,30,62,0
2,30,63,1
2,30,64,1
2,30,65,1
2,30,66,1
2,30,67,0
2,30,68,0
2,30,69,0
2,31,32,1
2,31,33,1
2,31,34,1
2,31,35,0
2,31,36,0
2,31,37,0
2,31,38,1
2,31,39,1
2,31,40,0
2,31,41,1
2,31,42,1
2,31,43,1
2,31,44,1
2,31,45,0
2,31,46,1
2,31,47,0
2,31,48,0
2,31,49,1
2,31,50,0
2,31,51,1
2,31,52,1
2,31,53,1
2,31,54,1
2,31,55,0
2,31,56,0
2,31,57,0
2,31,58,1
2,31,59,1
2,31,60,1
2,31,61,1
2,31,62,0
2,31,63,1
2,31,64,1
2,31,65,1
2,31,66,0
2,31,67,0
2,31,68,0
2,31,69,0
2,32,33,1
2,32,34,0
2,32,35,1
2,32,36,1
2,32,37,1
2,32,38,0
2,32,39,0
2,32,40,1
2,32,41,1
2,32,42,1
2,32,43,0
2,32,44,0
2,32,45,0
2,32,46,0
2,32,47,1
2,32,48,1
2,32,49,1
2,32,50,1
2,32,51,0
2,32,52,0
2,32,53,0
2,32,54,1
2,32,55,1
2,32,56,1
2,32,57,1
2,32,58,1
2,32,59,1
2,32,60,0
2,32,61,1
2,32,62,1
2,32,63,1
2,32,64,1
2,32,65,1
2,32,66,1
2,32,67,0
2,32,68,1
2,32,69,1
2,33,34,1
2,33,35,1
2,33,36,0
2,33,37,0
2,33,38,1
2,33,39,1
2,33,40,1
2,33,41,1
2,33,42,0
2,33,43,0
2,33,44,1
2,33,45,0
2,33,46,0
2,33,47,0
2,33,48,1
2,33,49,1
2,33,50,1
2,33,51,0
2,33,52,1
2,33,53,1
2,33,54,0
2,33,55,0
2,33,56,1
2,33,57,1
2,33,58,1
2,33,59,0
2,33,60,0
2,33,61,0
2,33,62,0
2,33,63,1
2,33,64,1
2,33,65,1
2,33,66,1
2,33,67,1
2,33,68,0
2,33,69,1
2,34,35,0
2,34,36,1
2,34,37,1
2,34,38,1
2,34,39,1
2,34,40,1
2,34,41,1
2,34,42,1
2,34,43,0
2,34,44,1
2,34,45,1
2,34,46,1
2,34,47,1
2,34,48,0
2,34,49,1
2,34,50,1
2,34,51,1
2,34,52,1
2,34,53,1
2,34,54,0
2,34,55,0
2,34,56,1
2,34,57,1
2,34,58,1
2,34,59,1
2,34,60,1
2,34,61,1
2,34,62,1
2,34,63,1
2,34,64,0
2,34,65,1
2,34,66,1
2,34,67,0
2,34,68,1
2,34,69,0
2,35,36,0
2,35,37,1
2,35,38,1
2,35,39,0
2,35,40,1
2,35,41,1
2,35,42,1
2,35,43,1
2,35,44,1
2,35,45,0
2,35,46,1
2,35,47,1
2,35,48,1
2,35,49,0
2,35,50,0
2,35,51,1
2,35,52,1
2,35,53,1
2,35,54,1
2,35,55,0
2,35,56,0
2,35,57,0
2,35,58,1
2,35,59,1
2,35,60,0
2,35,61,1
2,35,62,0
2,35,63,1
2,35,64,1
2,35,65,0
2,35,66,1
2,35,67,1
2,35,68,1
2,35,69,1
2,36,37,1
2,36,38,1
2,36,39,1
2,36,40,1
2,36,41,1
2,36,42,1
2,36,43,1
2,36,44,1
2,36,45,1
2,36,46,1
2,36,47,1
2,36,48,0
2,36,49,0
2,36,50,0
2,36,51,1
2,36,52,1
2,36,53,0
2,36,54,1
2,36,55,1
2,36,56,1
2,36,57,0
2,36,58,0
2,36,59,1
2,36,60,1
2,36,61,1
2,36,62,1
2,36,63,0
2,36,64,1
2,36,65,0
2,36,66,1
2,36,67,0
2,36,68,1
2,36,69,0
2,37,38,1
2,37,39,1
2,37,40,0
2,37,41,0
2,37,42,0
2,37,43,1
2,37,44,1
2,37,45,1
2,37,46,1
2,37,47,1
2,37,48,0
2,37,49,0
2,37,50,1
2,37,51,1
2,37,52,1
2,37,53,0
2,37,54,1
2,37,55,0
2,37,56,1
2,37,57,0
2,37,58,0
2,37,59,1
2,37,60,1
2,37,61,1
2,37,62,1
2,37,63,1
2,37,64,1
2,37,65,0
2,37,66,0
2,37,67,1
2,37,68,0
2,37,69,0
2,38,39,0
2,38,40,1
2,38,41,1
2,38,42,0
2,38,43,1
2,38,44,0
2,38,45,1
2,38,46,1
2,38,47,0
2,38,48,1
2,38,49,1
2,38,50,0
2,38,51,1
2,38,52,0
2,38,53,1
2,38,54,1
2,38,55,0
2,38,56,1
2,38,57,1
2,38,58,1
2,38,59,1
2,38,60,0
2,38,61,0
2,38,62,0
2,38,63,1
2,38,64,0
2,38,65,0
2,38,66,1
2,38,67,0
2,38,68,1
2,38,69,1
2,39,40,0
2,39,41,1
2,39,42,0
2,39,43,0
2,39,44,0
2,39,45,1
2,39,46,0
2,39,47,1
2,39,48,0
2,39,49,1
2,39,50,0
2,39,51,0
2,39,52,1
2,39,53,1
2,39,54,0
2,39,55,1
2,39,56,0
2,39,57,1
2,39,58,1
2,39,59,1
2,39,60,0
2,39,61,1
2,39,62,1
2,39,63,1
2,39,64,0
2,39,65,1
2,39,66,1
2,39,67,0
2,39,68,1
2,39,69,0
2,40,41,1
2,40,42,1
2,40,43,0
2,40,44,1
2,40,45,1
2,40,46,0
2,40,47,1
2,40,48,1
2,40,49,1
2,40,50,1
2,40,51,0
2,40,52,0
2,40,53,0
2,40,54,1
2,40,55,1
2,40,56,1
2,40,57,0
2,40,58,1
2,40,59,1
2,40,60,1
2,40,61,1
2,40,62,0
2,40,63,0
2,40,64,0
2,40,65,1
2,40,66,0
2,40,67,1
2,40,68,1
2,40,69,1
2,41,42,1
2,41,43,1
2,41,44,0
2,41,45,0
2,41,46,0
2,41,47,0
2,41,48,1
2,41,49,1
2,41,50,1
2,41,51,0
2,41,52,1
2,41,53,0
2,41,54,0
2,41,55,1
2,41,56,1
2,41,57,1
2,41,58,1
2,41,59,0
2,41,60,0
2,41,61,1
2,41,62,1
2,41,63,1
2,41,64,0
2,41,65,0
2,41,66,1
2,41,67,0
2,41,68,0
2,41,69,1
2,42,43,1
2,42,44,1
2,42,45,1
2,42,46,0
2,42,47,0
2,42,48,0
2,42,49,1
2,42,50,1
2,42,51,1
2,42,52,1
2,42,53,0
2,42,54,1
2,42,55,1
2,42,56,1
2,42,57,1
2,42,58,0
2,42,59,1
2,42,60,1
2,42,61,1
2,42,62,0
2,42,63,1
2,42,64,1
2,42,65,1
2,42,66,1
2,42,67,1
2,42,68,0
2,42,69,0
2,43,44,0
2,43,45,1
2,43,46,0
2,43,47,1
2,43,48,0
2,43,49,1
2,43,50,1
2,43,51,1
2,43,52,1
2,43,53,1
2,43,54,1
2,43,55,1
2,43,56,1
2,43,57,1
2,43,58,0
2,43,59,1
2,43,60,0
2,43,61,0
2,43,62,0
2,43,63,1
2,43,64,1
2,43,65,1
2,43,66,1
2,43,67,1
2,43,68,0
2,43,69,0
2,44,45,1
2,44,46,1
2,44,47,0
2,44,48,1
2,44,49,0
2,44,50,1
2,44,51,0
2,44,52,1
2,44,53,1
2,44,54,1
2,44,55,0
2,44,56,1
2,44,57,0
2,44,58,1
2,44,59,1
2,44,60,1
2,44,61,1
2,44,62,1
2,44,63,0
2,44,64,0
2,44,65,1
2,44,66,0
2,44,67,1
2,44,68,1
2,44,69,1
2,45,46,1
2,45,47,1
2,45,48,0
2,45,49,1
2,45,50,1
2,45,51,1
2,45,52,1
2,45,53,1
2,45,54,1
2,45,55,0
2,45,56,1
2,45,57,1
2,45,58,1
2,45,59,0
2,45,60,1
2,45,61,0
2,45,62,0
2,45,63,1
2,45,64,1
2,45,65,1
2,45,66,1
2,45,67,1
2,45,68,1
2,45,69,0
2,46,47,1
2,46,48,1
2,46,49,0
2,46,50,1
2,46,51,1
2,46,52,0
2,46,53,1
2,46,54,1
2,46,55,1
2,46,56,0
2,46,57,0
2,46,58,1
2,46,59,0
2,46,60,1
2,46,61,0
2,46,62,1
2,46,63,0
2,46,64,0
2,46,65,1
2,46,66,0
2,46,67,1
2,46,68,1
2,46,69,1
2,47,48,1
2,47,49,1
2,47,50,1
2,47,51,1
2,47,52,0
2,47,53,1
2,47,54,0
2,47,55,1
2,47,56,0
2,47,57,1
2,47,58,1
2,47,59,1
2,47,60,1
2,47,61,1
2,47,62,1
2,47,63,0
2,47,64,0
2,47,65,0
2,47,66,0
2,47,67,0
2,47,68,1
2,47,69,1
2,48,49,0
2,48,50,1
2,48,51,1
2,48,52,0
2,48,53,1
2,48,54,1
2,48,55,1
2,48,56,1
2,48,57,1
2,48,58,1
2,48,59,1
2,48,60,1
2,48,61,0
2,48,62,1
2,48,63,0
2,48,64,0
2,48,65,1
2,48,66,1
2,48,67,1
2,48,68,1
2,48,69,0
2,49,50,1
2,49,51,0
2,49,52,1
2,49,53,1
2,49,54,1
2,49,55,0
2,49,56,0
2,49,57,1
2,49,58,1
2,49,59,0
2,49,60,1
2,49,61,1
2,49,62,1
2,49,63,1
2,49,64,1
2,49,65,0
2,49,66,0
2,49,67,1
2,49,68,1
2,49,69,0
2,50,51,1
2,50,52,1
2,50,53,0
2,50,54,1
2,50,55,1
2,50,56,1
2,50,57,0
2,50,58,0
2,50,59,0
2,50,60,1
2,50,61,0
2,50,62,0
2,50,63,0
2,50,64,1
2,50,65,0
2,50,66,0
2,50,67,0
2,50,68,0
2,50,69,1
2,51,52,0
2,51,53,1
2,51,54,1
2,51,55,0
2,51,56,0
2,51,57,1
2,51,58,1
2,51,59,0
2,51,60,1
2,51,61,1
2,51,62,0
2,51,63,0
2,51,64,0
2,51,65,1
2,51,66,1
2,51,67,1
2,51,68,1
2,51,69,1
2,52,53,1
2,52,54,0
2,52,55,1
2,52,56,1
2,52,57,1
2,52,58,0
2,52,59,1
2,52,60,0
2,52,61,1
2,52,62,1
2,52,63,0
2,52,64,1
2,52,65,0
2,52,66,0
2,52,67,1
2,52,68,1
2,52,69,0
2,53,54,0
2,53,55,0
2,53,56,1
2,53,57,1
2,53,58,1
2,53,59,1
2,53,60,0
2,53,61,0
2,53,62,1
2,53,63,1
2,53,64,0
2,53,65,1
2,53,66,1
2,53,67,1
2,53,68,0
2,53,69,1
2,54,55,0
2,54,56,0
2,54,57,0
2,54,58,0
2,54,59,1
2,54,60,1
2,54,61,1
2,54,62,0
2,54,63,0
2,54,64,1
2,54,65,1
2,54,66,1
2,54,67,1
2,54,68,1
2,54,69,1
2,55,56,0
2,55,57,1
2,55,58,1
2,55,59,1
2,55,60,1
2,55,61,0
2,55,62,1
2,55,63,1
2,55,64,1
2,55,65,1
2,55,66,0
2,55,67,0
2,55,68,1
2,55,69,1
2,56,57,1
2,56,58,0
2,56,59,0
2,56,60,1
2,56,61,1
2,56,62,0
2,56,63,0
2,56,64,1
2,56,65,0
2,56,66,0
2,56,67,1
2,56,68,0
2,56,69,1
2,57,58,1
2,57,59,0
2,57,60,0
2,57,61,1
2,57,62,1
2,57,63,1
2,57,64,1
2,57,65,1
2,57,66,1
2,57,67,0
2,57,68,1
2,57,69,1
2,58,59,0
2,58,60,0
2,58,61,1
2,58,62,0
2,58,63,1
2,58,64,1
2,58,65,0
2,58,66,0
2,58,67,1
2,58,68,1
2,58,69,1
2,59,60,1
2,59,61,1
2,59,62,1
2,59,63,0
2,59,64,1
2,59,65,1
2,59,66,1
2,59,67,1
2,59,68,0
2,59,69,1
2,60,61,1
2,60,62,1
2,60,63,1
2,60,64,0
2,60,65,1
2,60,66,0
2,60,67,1
2,60,68,1
2,60,69,1
2,61,62,0
2,61,63,1
2,61,64,1
2,61,65,0
2,61,66,1
2,61,67,0
2,61,68,1
2,61,69,0
2,62,63,0
2,62,64,1
2,62,65,1
2,62,66,1
2,62,67,0
2,62,68,1
2,62,69,1
2,63,64,0
2,63,65,1
2,63,66,0
2,63,67,1
2,63,68,1
2,63,69,0
2,64,65,1
2,64,66,1
2,64,67,1
2,64,68,1
2,64,69,0
2,65,66,1
2,65,67,1
2,65,68,1
2,65,69,1
2,66,67,0
2,66,68,0
2,66,69,1
2,67,68,1
2,67,69,1
2,68,69,1
3,4,5,1
3,4,6,0
3,4,7,1
3,4,8,0
3,4,9,1
3,4,10,1
3,4,11,0
3,4,12,0
3,4,13,0
3,4,14,1
3,4,15,1
3,4,16,0
3,4,17,1
3,4,18,1
3,4,19,0
3,4,20,0
3,4,21,0
3,4,22,1
3,4,23,0
3,4,24,1
3,4,25,1
3,4,26,0
3,4,27,1
3,4,28,1
3,4,29,1
3,4,30,1
3,4,31,0
3,4,32,1
3,4,33,1
3,4,34,1
3,4,35,0
3,4,36,0
3,4,37,1
3,4,38,1
3,4,39,0
3,4,40,0
3,4,41,1
3,4,42,1
3,4,43,1
3,4,44,1
3,4,45,0
3,4,46,0
3,4,47,0
3,4,48,1
3,4,49,1
3,4,50,1
3,4,51,1
3,4,52,1
3,4,53,1
3,4,54,1
3,4,55,1
3,4,56,1
3,4,57,1
3,4,58,0
3,4,59,0
3,4,60,1
3,4,61,1
3,4,62,0
3,4,63,0
3,4,64,1
3,4,65,0
3,4,66,1
3,4,67,0
3,4,68,1
3,4,69,1
3,5,6,1
3,5,7,1
3,5,8,0
3,5,9,1
3,5,10,1
3,5,11,1
3,5,12,1
3,5,13,1
3,5,14,1
3,5,15,1
3,5,16,0
3,5,17,0
3,5,18,0
3,5,19,1
3,5,20,0
3,5,21,0
3,5,22,0
3,5,23,1
3,5,24,1
3,5,25,0
3,5,26,1
3,5,27,1
3,5,28,1
3,5,29,1
3,5,30,1
3,5,31,1
3,5,32,1
3,5,33,1
3,5,34,1
3,5,35,1
3,5,36,1
3,5,37,1
3,5,38,1
3,5,39,1
3,5,40,1
3,5,41,1
3,5,42,0
3,5,43,1
3,5,44,1
3,5,45,1
3,5,46,1
3,5,47,1
3,5,48,0
3,5,49,0
3,5,50,0
3,5,51,0
3,5,52,0
3,5,53,0
3,5,54,1
3,5,55,0
3,5,56,1
3,5,57,1
3,5,58,0
3,5,59,0
3,5,60,0
3,5,61,1
3,5,62,1
3,5,63,1
3,5,64,1
3,5,65,1
3,5,66,1
3,5,67,1
3,5,68,0
3,5,69,0
3,6,7,0
3,6,8,0
3,6,9,1
3,6,10,1
3,6,11,0
3,6,12,1
3,6,13,1
3,6,14,1
3,6,15,1
3,6,16,1
3,6,17,0
3,6,18,0
3,6,19,1
3,6,20,0
3,6,21,1
3,6,22,1
3,6,23,1
3,6,24,0
3,6,25,1
3,6,26,1
3,6,27,1
3,6,28,0
3,6,29,0
3,6,30,0
3,6,31,0
3,6,32,1
3,6,33,0
3,6,34,0
3,6,35,0
3,6,36,1
3,6,37,0
3,6,38,1
3,6,39,1
3,6,40,1
3,6,41,0
3,6,42,1
3,6,43,1
3,6,44,1
3,6,45,0
3,6,46,0
3,6,47,0
3,6,48,1
3,6,49,1
3,6,50,1
3,6,51,1
3,6,52,1
3,6,53,1
3,6,54,0
3,6,55,1
3,6,56,1
3,6,57,0
3,6,58,1
3,6,59,1
3,6,60,0
3,6,61,1
3,6,62,1
3,6,63,0
3,6,64,1
3,6,65,1
3,6,66,1
3,6,67,1
3,6,68,1
3,6,69,1
3,7,8,1
3,7,9,0
3,7,10,1
3,7,11,1
3,7,12,1
3,7,13,0
3,7,14,0
3,7,15,0
3,7,16,0
3,7,17,1
3,7,18,1
3,7,19,1
3,7,20,0
3,7,21,1
3,7,22,1
3,7,23,0
3,7,24,1
3,7,25,1
3,7,26,0
3,7,27,1
3,7,28,1
3,7,29,1
3,7,30,1
3,7,31,1
3,7,32,0
3,7,33,0
3,7,34,1
3,7,35,0
3,7,36,0
3,7,37,0
3,7,38,1
3,7,39,0
3,7,40,1
3,7,41,0
3,7,42,1
3,7,43,0
3,7,44,0
3,7,45,1
3,7,46,0
3,7,47,1
3,7,48,1
3,7,49,1
3,7,50,1
3,7,51,1
3,7,52,0
3,7,53,1
3,7,54,1
3,7,55,0
3,7,56,1
3,7,57,1
3,7,58,1
3,7,59,1
3,7,60,0
3,7,61,1
3,7,62,0
3,7,63,1
3,7,64,1
3,7,65,1
3,7,66,0
3,7,67,0
3,7,68,1
3,7,69,1
3,8,9,0
3,8,10,1
3,8,11,1
3,8,12,0
3,8,13,1
3,8,14,1
3,8,15,1
3,8,16,1
3,8,17,1
3,8,18,1
3,8,19,1
3,8,20,1
3,8,21,1
3,8,22,1
3,8,23,0
3,8,24,1
3,8,25,1
3,8,26,1
3,8,27,0
3,8,28,1
3,8,29,1
3,8,30,0
3,8,31,0
3,8,32,0
3,8,33,0
3,8,34,1
3,8,35,0
3,8,36,1
3,8,37,0
3,8,38,1
3,8,39,1
3,8,40,1
3,8,41,1
3,8,42,1
3,8,43,0
3,8,44,1
3,8,45,1
3,8,46,0
3,8,47,1
3,8,48,1
3,8,49,1
3,8,50,0
3,8,51,1
3,8,52,0
3,8,53,0
3,8,54,1
3,8,55,0
3,8,56,0
3,8,57,1
3,8,58,0
3,8,59,1
3,8,60,1
3,8,61,0
3,8,62,0
3,8,63,1
3,8,64,0
3,8,65,1
3,8,66,0
3,8,67,1
3,8,68,1
3,8,69,1
3,9,10,1
3,9,11,1
3,9,12,1
3,9,13,0
3,9,14,0
3,9,15,1
3,9,16,1
3,9,17,1
3,9,18,0
3,9,19,0
3,9,20,1
3,9,21,1
3,9,22,0
3,9,23,1
3,9,24,1
3,9,25,0
3,9,26,1
3,9,27,1
3,9,28,0
3,9,29,1
3,9,30,1
3,9,31,1
3,9,32,0
3,9,33,0
3,9,34,0
3,9,35,1
3,9,36,0
3,9,37,1
3,9,38,1
3,9,39,1
3,9,40,1
3,9,41,1
3,9,42,0
3,9,43,0
3,9,44,0
3,9,45,0
3,9,46,1
3,9,47,1
3,9,48,0
3,9,49,1
3,9,50,1
3,9,51,1
3,9,52,1
3,9,53,1
3,9,54,0
3,9,55,1
3,9,56,0
3,9,57,0
3,9,58,1
3,9,59,0
3,9,60,1
3,9,61,1
3,9,62,1
3,9,63,0
3,9,64,1
3,9,65,0
3,9,66,1
3,9,67,1
3,9,68,0
3,9,69,1
3,10,11,0
3,10,12,1
3,10,13,1
3,10,14,1
3,10,15,1
3,10,16,0
3,10,17,1
3,10,18,0
3,10,19,1
3,10,20,1
3,10,21,0
3,10,22,1
3,10,23,1
3,10,24,0
3,10,25,0
3,10,26,1
3,10,27,0
3,10,28,1
3,10,29,1
3,10,30,0
3,10,31,1
3,10,32,1
3,10,33,1
3,10,34,1
3,10,35,0
3,10,36,1
3,10,37,1
3,10,38,1
3,10,39,1
3,10,40,1
3,10,41,1
3,10,42,0
3,10,43,1
3,10,44,1
3,10,45,1
3,10,46,0
3,10,47,0
3,10,48,0
3,10,49,0
3,10,50,1
3,10,51,1
3,10,52,0
3,10,53,1
3,10,54,0
3,10,55,0
3,10,56,0
3,10,57,1
3,10,58,1
3,10,59,0
3,10,60,1
3,10,61,0
3,10,62,1
3,10,63,1
3,10,64,1
3,10,65,1
3,10,66,1
3,10,67,1
3,10,68,0
3,10,69,0
3,11,12,1
3,11,13,1
3,11,14,1
3,11,15,1
3,11,16,0
3,11,17,1
3,11,18,1
3,11,19,1
3,11,20,0
3,11,21,0
3,11,22,0
3,11,23,0
3,11,24,0
3,11,25,1
3,11,26,1
3,11,27,1
3,11,28,1
3,11,29,1
3,11,30,1
3,11,31,1
3,11,32,1
3,11,33,1
3,11,34,1
3,11,35,1
3,11,36,1
3,11,37,1
3,11,38,1
3,11,39,1
3,11,40,1
3,11,41,1
3,11,42,1
3,11,43,1
3,11,44,1
3,11,45,0
3,11,46,1
3,11,47,1
3,11,48,1
3,11,49,0
3,11,50,1
3,11,51,1
3,11,52,1
3,11,53,0
3,11,54,1
3,11,55,0
3,11,56,0
3,11,57,0
3,11,58,1
3,11,59,0
3,11,60,0
3,11,61,0
3,11,62,1
3,11,63,0
3,11,64,1
3,11,65,0
3,11,66,1
3,11,67,1
3,11,68,0
3,11,69,0
3,12,13,0
3,12,14,1
3,12,15,0
3,12,16,1
3,12,17,1
3,12,18,0
3,12,19,1
3,12,20,0
3,12,21,1
3,12,22,1
3,12,23,1
3,12,24,0
3,12,25,1
3,12,26,1
3,12,27,0
3,12,28,1
3,12,29,1
3,12,30,1
3,12,31,1
3,12,32,1
3,12,33,1
3,12,34,1
3,12,35,0
3,12,36,0
3,12,37,1
3,12,38,1
3,12,39,1
3,12,40,0
3,12,41,0
3,12,42,1
3,12,43,0
3,12,44,1
3,12,45,0
3,12,46,1
3,12,47,1
3,12,48,0
3,12,49,1
3,12,50,0
3,12,51,1
3,12,52,0
3,12,53,0
3,12,54,1
3,12,55,0
3,12,56,1
3,12,57,1
3,12,58,1
3,12,59,1
3,12,60,0
3,12,61,0
3,12,62,1
3,12,63,1
3,12,64,0
3,12,65,1
3,12,66,0
3,12,67,1
3,12,68,0
3,12,69,1
3,13,14,0
3,13,15,1
3,13,16,1
3,13,17,0
3,13,18,0
3,13,19,1
3,13,20,1
3,13,21,1
3,13,22,1
3,13,23,1
3,13,24,1
3,13,25,0
3,13,26,1
3,13,27,1
3,13,28,0
3,13,29,0
3,13,30,1
3,13,31,1
3,13,32,1
3,13,33,0
3,13,34,1
3,13,35,1
3,13,36,1
3,13,37,1
3,13,38,1
3,13,39,0
3,13,40,1
3,13,41,0
3,13,42,1
3,13,43,1
3,13,44,0
3,13,45,1
3,13,46,1
3,13,47,1
3,13,48,1
3,13,49,0
3,13,50,1
3,13,51,1
3,13,52,1
3,13,53,1
3,13,54,0
3,13,55,1
3,13,56,0
3,13,57,0
3,13,58,1
3,13,59,0
3,13,60,1
3,13,61,0
3,13,62,1
3,13,63,1
3,13,64,0
3,13,65,1
3,13,66,0
3,13,67,1
3,13,68,1
3,13,69,0
3,14,15,1
3,14,16,1
3,14,17,1
3,14,18,1
3,14,19,0
3,14,20,1
3,14,21,0
3,14,22,0
3,14,23,0
3,14,24,0
3,14,25,1
3,14,26,1
3,14,27,1
3,14,28,0
3,14,29,1
3,14,30,0
3,14,31,1
3,14,32,0
3,14,33,1
3,14,34,0
3,14,35,0
3,14,36,1
3,14,37,0
3,14,38,1
3,14,39,1
3,14,40,1
3,14,41,1
3,14,42,0
3,14,43,1
3,14,44,0
3,14,45,0
3,14,46,1
3,14,47,0
3,14,48,1
3,14,49,1
3,14,50,0
3,14,51,0
3,14,52,1
3,14,53,0
3,14,54,1
3,14,55,0
3,14,56,1
3,14,57,1
3,14,58,1
3,14,59,1
3,14,60,1
3,14,61,1
3,14,62,1
3,14,63,1
3,14,64,0
3,14,65,0
3,14,66,1
3,14,67,1
3,14,68,1
3,14,69,1
3,15,16,1
3,15,17,0
3,15,18,0
3,15,19,0
3,15,20,1
3,15,21,1
3,15,22,1
3,15,23,0
3,15,24,0
3,15,25,1
3,15,26,1
3,15,27,1
3,15,28,1
3,15,29,1
3,15,30,1
3,15,31,1
3,15,32,1
3,15,33,0
3,15,34,0
3,15,35,0
3,15,36,0
3,15,37,0
3,15,38,0
3,15,39,1
3,15,40,1
3,15,41,0
3,15,42,0
3,15,43,1
3,15,44,1
3,15,45,1
3,15,46,0
3,15,47,1
3,15,48,1
3,15,49,1
3,15,50,1
3,15,51,1
3,15,52,1
3,15,53,1
3,15,54,0
3,15,55,1
3,15,56,1
3,15,57,1
3,15,58,0
3,15,59,0
3,15,60,1
3,15,61,1
3,15,62,0
3,15,63,0
3,15,64,0
3,15,65,1
3,15,66,1
3,15,67,1
3,15,68,1
3,15,69,1
3,16,17,0
3,16,18,0
3,16,19,1
3,16,20,1
3,16,21,1
3,16,22,0
3,16,23,0
3,16,24,0
3,16,25,1
3,16,26,0
3,16,27,1
3,16,28,0
3,16,29,1
3,16,30,0
3,16,31,1
3,16,32,1
3,16,33,0
3,16,34,0
3,16,35,1
3,16,36,1
3,16,37,1
3,16,38,0
3,16,39,1
3,16,40,1
3,16,41,0
3,16,42,0
3,16,43,1
3,16,44,1
3,16,45,1
3,16,46,1
3,16,47,1
3,16,48,1
3,16,49,1
3,16,50,0
3,16,51,0
3,16,52,1
3,16,53,1
3,16,54,1
3,16,55,1
3,16,56,0
3,16,57,0
3,16,58,1
3,16,59,1
3,16,60,1
3,16,61,1
3,16,62,1
3,16,63,1
3,16,64,0
3,16,65,1
3,16,66,0
3,16,67,1
3,16,68,0
3,16,69,1
3,17,18,0
3,17,19,0
3,17,20,1
3,17,21,1
3,17,22,0
3,17,23,1
3,17,24,1
3,17,25,1
3,17,26,1
3,17,27,1
3,17,28,1
3,17,29,0
3,17,30,1
3,17,31,1
3,17,32,1
3,17,33,1
3,17,34,1
3,17,35,1
3,17,36,0
3,17,37,1
3,17,38,0
3,17,39,0
3,17,40,0
3,17,41,0
3,17,42,0
3,17,43,0
3,17,44,0
3,17,45,1
3,17,46,0
3,17,47,1
3,17,48,1
3,17,49,1
3,17,50,0
3,17,51,0
3,17,52,0
3,17,53,1
3,17,54,1
3,17,55,0
3,17,56,1
3,17,57,1
3,17,58,1
3,17,59,0
3,17,60,1
3,17,61,0
3,17,62,1
3,17,63,1
3,17,64,1
3,17,65,0
3,17,66,1
3,17,67,1
3,17,68,1
3,17,69,1
3,18,19,1
3,18,20,1
3,18,21,0
3,18,22,1
3,18,23,1
3,18,24,0
3,18,25,1
3,18,26,0
3,18,27,1
3,18,28,0
3,18,29,1
3,18,30,1
3,18,31,0
3,18,32,1
3,18,33,1
3,18,34,1
3,18,35,0
3,18,36,1
3,18,37,1
3,18,38,1
3,18,39,0
3,18,40,1
3,18,41,1
3,18,42,1
3,18,43,1
3,18,44,1
3,18,45,1
3,18,46,1
3,18,47,0
3,18,48,1
3,18,49,1
3,18,50,1
3,18,51,0
3,18,52,1
3,18,53,1
3,18,54,1
3,18,55,0
3,18,56,1
3,18,57,1
3,18,58,1
3,18,59,1
3,18,60,1
3,18,61,1
3,18,62,0
3,18,63,0
3,18,64,1
3,18,65,0
3,18,66,1
3,18,67,0
3,18,68,1
3,18,69,1
3,19,20,1
3,19,21,1
3,19,22,1
3,19,23,1
3,19,24,0
3,19,25,0
3,19,26,0
3,19,27,0
3,19,28,1
3,19,29,0
3,19,30,1
3,19,31,1
3,19,32,0
3,19,33,1
3,19,34,1
3,19,35,1
3,19,36,1
3,19,37,0
3,19,38,1
3,19,39,1
3,19,40,1
3,19,41,1
3,19,42,1
3,19,43,0
3,19,44,1
3,19,45,1
3,19,46,1
3,19,47,0
3,19,48,0
3,19,49,1
3,19,50,0
3,19,51,0
3,19,52,0
3,19,53,1
3,19,54,0
3,19,55,0
3,19,56,1
3,19,57,1
3,19,58,1
3,19,59,1
3,19,60,1
3,19,61,0
3,19,62,0
3,19,63,1
3,19,64,1
3,19,65,1
3,19,66,0
3,19,67,1
3,19,68,0
3,19,69,1
3,20,21,1
3,20,22,0
3,20,23,1
3,20,24,0
3,20,25,0
3,20,26,1
3,20,27,0
3,20,28,0
3,20,29,0
3,20,30,1
3,20,31,0
3,20,32,1
3,20,33,1
3,20,34,0
3,20,35,0
3,20,36,0
3,20,37,1
3,20,38,0
3,20,39,1
3,20,40,1
3,20,41,1
3,20,42,1
3,20,43,0
3,20,44,1
3,20,45,1
3,20,46,1
3,20,47,1
3,20,48,0
3,20,49,1
3,20,50,1
3,20,51,0
3,20,52,0
3,20,53,1
3,20,54,1
3,20,55,1
3,20,56,1
3,20,57,0
3,20,58,1
3,20,59,0
3,20,60,1
3,20,61,1
3,20,62,1
3,20,63,1
3,20,64,1
3,20,65,0
3,20,66,1
3,20,67,1
3,20,68,1
3,20,69,1
3,21,22,1
3,21,23,1
3,21,24,0
3,21,25,1
3,21,26,1
3,21,27,0
3,21,28,0
3,21,29,1
3,21,30,1
3,21,31,0
3,21,32,1
3,21,33,0
3,21,34,1
3,21,35,1
3,21,36,1
3,21,37,0
3,21,38,1
3,21,39,1
3,21,40,1
3,21,41,0
3,21,42,1
3,21,43,1
3,21,44,0
3,21,45,0
3,21,46,0
3,21,47,0
3,21,48,0
3,21,49,1
3,21,50,1
3,21,51,0
3,21,52,1
3,21,53,1
3,21,54,1
3,21,55,0
3,21,56,0
3,21,57,1
3,21,58,1
3,21,59,0
3,21,60,0
3,21,61,0
3,21,62,1
3,21,63,1
3,21,64,1
3,21,65,1
3,21,66,1
3,21,67,1
3,21,68,1
3,21,69,1
3,22,23,1
3,22,24,0
3,22,25,1
3,22,26,1
3,22,27,0
3,22,28,1
3,22,29,1
3,22,30,0
3,22,31,0
3,22,32,1
3,22,33,0
3,22,34,1
3,22,35,1
3,22,36,1
3,22,37,1
3,22,38,1
3,22,39,1
3,22,40,1
3,22,41,1
3,22,42,0
3,22,43,0
3,22,44,1
3,22,45,1
3,22,46,1
3,22,47,1
3,22,48,1
3,22,49,0
3,22,50,1
3,22,51,1
3,22,52,0
3,22,53,1
3,22,54,1
3,22,55,1
3,22,56,1
3,22,57,1
3,22,58,0
3,22,59,1
3,22,60,0
3,22,61,1
3,22,62,1
3,22,63,1
3,22,64,1
3,22,65,1
3,22,66,0
3,22,67,0
3,22,68,0
3,22,69,0
3,23,24,1
3,23,25,0
3,23,26,1
3,23,27,0
3,23,28,0
3,23,29,1
3,23,30,0
3,23,31,1
3,23,32,0
3,23,33,1
3,23,34,1
3,23,35,1
3,23,36,1
3,23,37,0
3,23,38,1
3,23,39,0
3,23,40,0
3,23,41,1
3,23,42,0
3,23,43,1
3,23,44,1
3,23,45,1
3,23,46,0
3,23,47,1
3,23,48,0
3,23,49,1
3,23,50,0
3,23,51,1
3,23,52,1
3,23,53,0
3,23,54,0
3,23,55,1
3,23,56,1
3,23,57,1
3,23,58,1
3,23,59,1
3,23,60,0
3,23,61,0
3,23,62,0
3,23,63,1
3,23,64,1
3,23,65,0
3,23,66,1
3,23,67,1
3,23,68,1
3,23,69,1
3,24,25,1
3,24,26,0
3,24,27,1
3,24,28,1
3,24,29,1
3,24,30,1
3,24,31,1
3,24,32,1
3,24,33,1
3,24,34,1
3,24,35,0
3,24,36,1
3,24,37,0
3,24,38,0
3,24,39,0
3,24,40,0
3,24,41,0
3,24,42,0
3,24,43,1
3,24,44,1
3,24,45,1
3,24,46,1
3,24,47,1
3,24,48,1
3,24,49,1
3,24,50,1
3,24,51,1
3,24,52,1
3,24,53,0
3,24,54,1
3,24,55,1
3,24,56,1
3,24,57,0
3,24,58,0
3,24,59,1
3,24,60,0
3,24,61,0
3,24,62,1
3,24,63,1
3,24,64,1
3,24,65,1
3,24,66,1
3,24,67,1
3,24,68,1
3,24,69,1
3,25,26,1
3,25,27,0
3,25,28,1
3,25,29,1
3,25,30,0
3,25,31,1
3,25,32,1
3,25,33,1
3,25,34,0
3,25,35,1
3,25,36,0
3,25,37,1
3,25,38,0
3,25,39,0
3,25,40,1
3,25,41,0
3,25,42,1
3,25,43,1
3,25,44,1
3,25,45,0
3,25,46,1
3,25,47,1
3,25,48,1
3,25,49,0
3,25,50,1
3,25,51,1
3,25,52,1
3,25,53,1
3,25,54,1
3,25,55,1
3,25,56,1
3,25,57,1
3,25,58,0
3,25,59,0
3,25,60,0
3,25,61,1
3,25,62,1
3,25,63,1
3,25,64,1
3,25,65,1
3,25,66,1
3,25,67,0
3,25,68,1
3,25,69,0
3,26,27,1
3,26,28,0
3,26,29,1
3,26,30,1
3,26,31,1
3,26,32,1
3,26,33,0
3,26,34,0
3,26,35,1
3,26,36,0
3,26,37,1
3,26,38,1
3,26,39,1
3,26,40,1
3,26,41,1
3,26,42,1
3,26,43,1
3,26,44,1
3,26,45,0
3,26,46,1
3,26,47,1
3,26,48,0
3,26,49,1
3,26,50,1
3,26,51,1
3,26,52,0
3,26,53,1
3,26,54,0
3,26,55,0
3,26,56,1
3,26,57,1
3,26,58,0
3,26,59,1
3,26,60,0
3,26,61,0
3,26,62,1
3,26,63,0
3,26,64,1
3,26,65,1
3,26,66,0
3,26,67,0
3,26,68,1
3,26,69,0
3,27,28,1
3,27,29,0
3,27,30,1
3,27,31,1
3,27,32,1
3,27,33,0
3,27,34,0
3,27,35,1
3,27,36,0
3,27,37,1
3,27,38,1
3,27,39,1
3,27,40,1
3,27,41,1
3,27,42,1
3,27,43,0
3,27,44,0
3,27,45,0
3,27,46,1
3,27,47,0
3,27,48,1
3,27,49,1
3,27,50,0
3,27,51,1
3,27,52,1
3,27,53,1
3,27,54,0
3,27,55,1
3,27,56,0
3,27,57,1
3,27,58,0
3,27,59,1
3,27,60,1
3,27,61,1
3,27,62,1
3,27,63,0
3,27,64,1
3,27,65,1
3,27,66,0
3,27,67,0
3,27,68,1
3,27,69,1
3,28,29,0
3,28,30,1
3,28,31,0
3,28,32,1
3,28,33,1
3,28,34,1
3,28,35,0
3,28,36,1
3,28,37,1
3,28,38,1
3,28,39,0
3,28,40,1
3,28,41,1
3,28,42,1
3,28,43,0
3,28,44,0
3,28,45,1
3,28,46,0
3,28,47,1
3,28,48,1
3,28,49,1
3,28,50,1
3,28,51,1
3,28,52,0
3,28,53,1
3,28,54,0
3,28,55,1
3,28,56,1
3,28,57,1
3,28,58,0
3,28,59,0
3,28,60,1
3,28,61,1
3,28,62,1
3,28,63,1
3,28,64,1
3,28,65,0
3,28,66,0
3,28,67,0
3,28,68,0
3,28,69,1
3,29,30,0
3,29,31,1
3,29,32,0
3,29,33,0
3,29,34,0
3,29,35,1
3,29,36,0
3,29,37,1
3,29,38,1
3,29,39,1
3,29,40,1
3,29,41,0
3,29,42,1
3,29,43,0
3,29,44,1
3,29,45,1
3,29,46,1
3,29,47,0
3,29,48,1
3,29,49,0
3,29,50,1
3,29,51,1
3,29,52,1
3,29,53,1
3,29,54,0
3,29,55,1
3,29,56,1
3,29,57,1
3,29,58,0
3,29,59,0
3,29,60,0
3,29,61,1
3,29,62,0
3,29,63,1
3,29,64,1
3,29,65,1
3,29,66,1
3,29,67,1
3,29,68,0
3,29,69,0
3,30,31,0
3,30,32,1
3,30,33,0
3,30,34,1
3,30,35,1
3,30,36,0
3,30,37,1
3,30,38,0
3,30,39,0
3,30,40,1
3,30,41,0
3,30,42,1
3,30,43,1
3,30,44,1
3,30,45,1
3,30,46,1
3,30,47,1
3,30,48,0
3,30,49,1
3,30,50,1
3,30,51,1
3,30,52,0
3,30,53,0
3,30,54,0
3,30,55,1
3,30,56,1
3,30,57,1
3,30,58,0
3,30,59,1
3,30,60,0
3,30,61,1
3,30,62,1
3,30,63,1
3,30,64,1
3,30,65,1
3,30,66,0
3,30,67,0
3,30,68,1
3,30,69,1
3,31,32,1
3,31,33,1
3,31,34,1
3,31,35,0
3,31,36,1
3,31,37,0
3,31,38,1
3,31,39,1
3,31,40,1
3,31,41,0
3,31,42,0
3,31,43,1
3,31,44,1
3,31,45,0
3,31,46,1
3,31,47,1
3,31,48,1
3,31,49,0
3,31,50,1
3,31,51,1
3,31,52,1
3,31,53,1
3,31,54,1
3,31,55,0
3,31,56,0
3,31,57,1
3,31,58,1
3,31,59,1
3,31,60,1
3,31,61,0
3,31,62,0
3,31,63,0
3,31,64,1
3,31,65,1
3,31,66,1
3,31,67,1
3,31,68,0
3,31,69,0
3,32,33,1
3,32,34,1
3,32,35,1
3,32,36,0
3,32,37,0
3,32,38,0
3,32,39,1
3,32,40,1
3,32,41,0
3,32,42,1
3,32,43,1
3,32,44,1
3,32,45,1
3,32,46,0
3,32,47,1
3,32,48,0
3,32,49,0
3,32,50,1
3,32,51,0
3,32,52,1
3,32,53,1
3,32,54,1
3,32,55,1
3,32,56,0
3,32,57,0
3,32,58,0
3,32,59,1
3,32,60,1
3,32,61,1
3,32,62,1
3,32,63,0
3,32,64,1
3,32,65,1
3,32,66,1
3,32,67,0
3,32,68,0
3,32,69,0
3,33,34,1
3,33,35,0
3,33,36,1
3,33,37,1
3,33,38,1
3,33,39,0
3,33,40,0
3,33,41,1
3,33,42,1
3,33,43,1
3,33,44,0
3,33,45,0
3,33,46,0
3,33,47,0
3,33,48,1
3,33,49,1
3,33,50,1
3,33,51,1
3,33,52,0
3,33,53,0
3,33,54,0
3,33,55,1
3,33,56,1
3,33,57,1
3,33,58,1
3,33,59,1
3,33,60,1
3,33,61,0
3,33,62,1
3,33,63,1
3,33,64,1
3,33,65,1
3,33,66,1
3,33,67,1
3,33,68,0
3,33,69,1
3,34,35,1
3,34,36,1
3,34,37,0
3,34,38,0
3,34,39,1
3,34,40,1
3,34,41,1
3,34,42,1
3,34,43,0
3,34,44,0
3,34,45,1
3,34,46,0
3,34,47,0
3,34,48,0
3,34,49,1
3,34,50,1
3,34,51,1
3,34,52,0
3,34,53,1
3,34,54,1
3,34,55,0
3,34,56,0
3,34,57,1
3,34,58,1
3,34,59,1
3,34,60,0
3,34,61,0
3,34,62,0
3,34,63,0
3,34,64,1
3,34,65,1
3,34,66,1
3,34,67,1
3,34,68,1
3,34,69,1
3,35,36,0
3,35,37,1
3,35,38,1
3,35,39,1
3,35,40,1
3,35,41,1
3,35,42,1
3,35,43,1
3,35,44,0
3,35,45,1
3,35,46,1
3,35,47,1
3,35,48,1
3,35,49,0
3,35,50,1
3,35,51,1
3,35,52,1
3,35,53,1
3,35,54,1
3,35,55,0
3,35,56,0
3,35,57,1
3,35,58,1
3,35,59,1
3,35,60,1
3,35,61,1
3,35,62,1
3,35,63,1
3,35,64,1
3,35,65,0
3,35,66,1
3,35,67,1
3,35,68,0
3,35,69,0
3,36,37,0
3,36,38,1
3,36,39,1
3,36,40,0
3,36,41,1
3,36,42,1
3,36,43,1
3,36,44,1
3,36,45,1
3,36,46,0
3,36,47,1
3,36,48,1
3,36,49,1
3,36,50,0
3,36,51,0
3,36,52,1
3,36,53,1
3,36,54,1
3,36,55,1
3,36,56,0
3,36,57,0
3,36,58,0
3,36,59,1
3,36,60,1
3,36,61,0
3,36,62,1
3,36,63,0
3,36,64,1
3,36,65,1
3,36,66,0
3,36,67,1
3,36,68,1
3,36,69,1
3,37,38,1
3,37,39,1
3,37,40,1
3,37,41,1
3,37,42,1
3,37,43,1
3,37,44,1
3,37,45,1
3,37,46,1
3,37,47,1
3,37,48,1
3,37,49,0
3,37,50,0
3,37,51,0
3,37,52,1
3,37,53,1
3,37,54,0
3,37,55,1
3,37,56,1
3,37,57,1
3,37,58,0
3,37,59,0
3,37,60,1
3,37,61,1
3,37,62,1
3,37,63,1
3,37,64,0
3,37,65,1
3,37,66,0
3,37,67,1
3,37,68,0
3,37,69,0
3,38,39,1
3,38,40,1
3,38,41,0
3,38,42,0
3,38,43,0
3,38,44,1
3,38,45,1
3,38,46,1
3,38,47,1
3,38,48,1
3,38,49,0
3,38,50,0
3,38,51,1
3,38,52,1
3,38,53,1
3,38,54,0
3,38,55,1
3,38,56,0
3,38,57,1
3,38,58,0
3,38,59,0
3,38,60,1
3,38,61,1
3,38,62,1
3,38,63,1
3,38,64,1
3,38,65,1
3,38,66,0
3,38,67,0
3,38,68,1
3,38,69,0
3,39,40,0
3,39,41,1
3,39,42,1
3,39,43,0
3,39,44,1
3,39,45,0
3,39,46,1
3,39,47,1
3,39,48,0
3,39,49,1
3,39,50,1
3,39,51,0
3,39,52,1
3,39,53,0
3,39,54,1
3,39,55,1
3,39,56,0
3,39,57,1
3,39,58,1
3,39,59,1
3,39,60,1
3,39,61,0
3,39,62,0
3,39,63,0
3,39,64,1
3,39,65,0
3,39,66,0
3,39,67,1
3,39,68,0
3,39,69,1
3,40,41,0
3,40,42,1
3,40,43,0
3,40,44,0
3,40,45,0
3,40,46,1
3,40,47,0
3,40,48,1
3,40,49,0
3,40,50,1
3,40,51,0
3,40,52,0
3,40,53,1
3,40,54,1
3,40,55,0
3,40,56,1
3,40,57,0
3,40,58,1
3,40,59,1
3,40,60,1
3,40,61,0
3,40,62,1
3,40,63,1
3,40,64,1
3,40,65,0
3,40,66,1
3,40,67,1
3,40,68,0
3,40,69,0
3,41,42,1
3,41,43,1
3,41,44,0
3,41,45,1
3,41,46,1
3,41,47,0
3,41,48,1
3,41,49,1
3,41,50,1
3,41,51,1
3,41,52,0
3,41,53,0
3,41,54,0
3,41,55,1
3,41,56,1
3,41,57,1
3,41,58,0
3,41,59,1
3,41,60,1
3,41,61,1
3,41,62,1
3,41,63,0
3,41,64,0
3,41,65,0
3,41,66,1
3,41,67,0
3,41,68,1
3,41,69,1
3,42,43,1
3,42,44,1
3,42,45,0
3,42,46,0
3,42,47,0
3,42,48,0
3,42,49,1
3,42,50,1
3,42,51,1
3,42,52,0
3,42,53,1
3,42,54,0
3,42,55,0
3,42,56,1
3,42,57,1
3,42,58,1
3,42,59,1
3,42,60,0
3,42,61,0
3,42,62,1
3,42,63,1
3,42,64,1
3,42,65,0
3,42,66,0
3,42,67,1
3,42,68,0
3,42,69,1
3,43,44,1
3,43,45,1
3,43,46,1
3,43,47,0
3,43,48,0
3,43,49,0
3,43,50,1
3,43,51,1
3,43,52,1
3,43,53,1
3,43,54,0
3,43,55,1
3,43,56,1
3,43,57,1
3,43,58,1
3,43,59,0
3,43,60,1
3,43,61,1
3,43,62,1
3,43,63,0
3,43,64,1
3,43,65,1
3,43,66,1
3,43,67,1
3,43,68,1
3,43,69,0
3,44,45,0
3,44,46,1
3,44,47,0
3,44,48,1
3,44,49,0
3,44,50,1
3,44,51,1
3,44,52,1
3,44,53,1
3,44,54,1
3,44,55,1
3,44,56,1
3,44,57,1
3,44,58,1
3,44,59,0
3,44,60,1
3,44,61,0
3,44,62,0
3,44,63,0
3,44,64,1
3,44,65,1
3,44,66,1
3,44,67,1
3,44,68,1
3,44,69,0
3,45,46,1
3,45,47,1
3,45,48,0
3,45,49,1
3,45,50,0
3,45,51,1
3,45,52,0
3,45,53,1
3,45,54,1
3,45,55,1
3,45,56,0
3,45,57,1
3,45,58,0
3,45,59,1
3,45,60,1
3,45,61,1
3,45,62,1
3,45,63,1
3,45,64,0
3,45,65,0
3,45,66,1
3,45,67,0
3,45,68,1
3,45,69,1
3,46,47,1
3,46,48,1
3,46,49,0
3,46,50,1
3,46,51,1
3,46,52,1
3,46,53,1
3,46,54,1
3,46,55,1
3,46,56,0
3,46,57,1
3,46,58,1
3,46,59,1
3,46,60,0
3,46,61,1
3,46,62,0
3,46,63,0
3,46,64,1
3,46,65,1
3,46,66,1
3,46,67,1
3,46,68,1
3,46,69,0
3,47,48,1
3,47,49,1
3,47,50,0
3,47,51,1
3,47,52,1
3,47,53,0
3,47,54,1
3,47,55,1
3,47,56,1
3,47,57,0
3,47,58,0
3,47,59,1
3,47,60,0
3,47,61,1
3,47,62,0
3,47,63,1
3,47,64,0
3,47,65,0
3,47,66,1
3,47,67,0
3,47,68,1
3,47,69,1
3,48,49,1
3,48,50,1
3,48,51,1
3,48,52,1
3,48,53,0
3,48,54,1
3,48,55,0
3,48,56,1
3,48,57,0
3,48,58,1
3,48,59,1
3,48,60,1
3,48,61,1
3,48,62,1
3,48,63,1
3,48,64,0
3,48,65,0
3,48,66,0
3,48,67,0
3,48,68,0
3,48,69,1
3,49,50,0
3,49,51,1
3,49,52,1
3,49,53,0
3,49,54,1
3,49,55,1
3,49,56,1
3,49,57,1
3,49,58,1
3,49,59,1
3,49,60,1
3,49,61,1
3,49,62,0
3,49,63,1
3,49,64,0
3,49,65,0
3,49,66,1
3,49,67,1
3,49,68,1
3,49,69,0
3,50,51,1
3,50,52,0
3,50,53,1
3,50,54,1
3,50,55,1
3,50,56,0
3,50,57,0
3,50,58,1
3,50,59,1
3,50,60,0
3,50,61,1
3,50,62,1
3,50,63,1
3,50,64,1
3,50,65,1
3,50,66,0
3,50,67,0
3,50,68,1
3,50,69,0
3,51,52,1
3,51,53,1
3,51,54,0
3,51,55,1
3,51,56,1
3,51,57,1
3,51,58,0
3,51,59,0
3,51,60,0
3,51,61,1
3,51,62,0
3,51,63,0
3,51,64,0
3,51,65,1
3,51,66,0
3,51,67,0
3,51,68,0
3,51,69,1
3,52,53,0
3,52,54,1
3,52,55,1
3,52,56,0
3,52,57,0
3,52,58,1
3,52,59,1
3,52,60,0
3,52,61,1
3,52,62,1
3,52,63,0
3,52,64,0
3,52,65,0
3,52,66,1
3,52,67,1
3,52,68,1
3,52,69,1
3,53,54,1
3,53,55,0
3,53,56,1
3,53,57,1
3,53,58,1
3,53,59,0
3,53,60,1
3,53,61,0
3,53,62,1
3,53,63,1
3,53,64,0
3,53,65,1
3,53,66,0
3,53,67,0
3,53,68,1
3,53,69,0
3,54,55,0
3,54,56,0
3,54,57,1
3,54,58,1
3,54,59,1
3,54,60,1
3,54,61,0
3,54,62,0
3,54,63,1
3,54,64,1
3,54,65,0
3,54,66,1
3,54,67,1
3,54,68,1
3,54,69,1
3,55,56,0
3,55,57,0
3,55,58,0
3,55,59,0
3,55,60,1
3,55,61,1
3,55,62,1
3,55,63,0
3,55,64,0
3,55,65,1
3,55,66,1
3,55,67,1
3,55,68,1
3,55,69,1
3,56,57,0
3,56,58,1
3,56,59,1
3,56,60,1
3,56,61,1
3,56,62,0
3,56,63,1
3,56,64,1
3,56,65,1
3,56,66,1
3,56,67,0
3,56,68,0
3,56,69,1
3,57,58,1
3,57,59,0
3,57,60,0
3,57,61,1
3,57,62,1
3,57,63,0
3,57,64,0
3,57,65,1
3,57,66,0
3,57,67,0
3,57,68,1
3,57,69,1
3,58,59,1
3,58,60,0
3,58,61,0
3,58,62,1
3,58,63,1
3,58,64,1
3,58,65,1
3,58,66,1
3,58,67,1
3,58,68,0
3,58,69,1
3,59,60,0
3,59,61,0
3,59,62,1
3,59,63,0
3,59,64,1
3,59,65,1
3,59,66,0
3,59,67,0
3,59,68,1
3,59,69,1
3,60,61,1
3,60,62,1
3,60,63,1
3,60,64,0
3,60,65,1
3,60,66,1
3,60,67,1
3,60,68,1
3,60,69,1
3,61,62,1
3,61,63,1
3,61,64,1
3,61,65,0
3,61,66,1
3,61,67,0
3,61,68,1
3,61,69,1
3,62,63,0
3,62,64,1
3,62,65,1
3,62,66,0
3,62,67,1
3,62,68,0
3,62,69,0
3,63,64,0
3,63,65,1
3,63,66,1
3,63,67,1
3,63,68,0
3,63,69,1
3,64,65,0
3,64,66,1
3,64,67,0
3,64,68,1
3,64,69,0
3,65,66,1
3,65,67,1
3,65,68,1
3,65,69,0
3,66,67,1
3,66,68,1
3,66,69,1
3,67,68,0
3,67,69,1
3,68,69,1
4,5,6,1
4,5,7,0
4,5,8,1
4,5,9,0
4,5,10,1
4,5,11,1
4,5,12,0
4,5,13,0
4,5,14,0
4,5,15,1
4,5,16,1
4,5,17,0
4,5,18,1
4,5,19,1
4,5,20,0
4,5,21,0
4,5,22,0
4,5,23,1
4,5,24,0
4,5,25,1
4,5,26,1
4,5,27,0
4,5,28,1
4,5,29,1
4,5,30,1
4,5,31,1
4,5,32,0
4,5,33,1
4,5,34,1
4,5,35,1
4,5,36,0
4,5,37,0
4,5,38,1
4,5,39,1
4,5,40,0
4,5,41,0
4,5,42,1
4,5,43,1
4,5,44,1
4,5,45,1
4,5,46,0
4,5,47,0
4,5,48,0
4,5,49,1
4,5,50,1
4,5,51,1
4,5,52,1
4,5,53,1
4,5,54,1
4,5,55,1
4,5,56,1
4,5,57,1
4,5,58,1
4,5,59,0
4,5,60,0
4,5,61,1
4,5,62,1
4,5,63,0
4,5,64,0
4,5,65,1
4,5,66,0
4,5,67,1
4,5,68,0
4,5,69,1
4,6,7,1
4,6,8,1
4,6,9,0
4,6,10,1
4,6,11,1
4,6,12,1
4,6,13,1
4,6,14,1
4,6,15,1
4,6,16,1
4,6,17,0
4,6,18,0
4,6,19,0
4,6,20,1
4,6,21,0
4,6,22,0
4,6,23,0
4,6,24,1
4,6,25,1
4,6,26,0
4,6,27,1
4,6,28,1
4,6,29,1
4,6,30,1
4,6,31,1
4,6,32,1
4,6,33,1
4,6,34,1
4,6,35,1
4,6,36,1
4,6,37,1
4,6,38,1
4,6,39,1
4,6,40,1
4,6,41,1
4,6,42,1
4,6,43,0
4,6,44,1
4,6,45,1
4,6,46,1
4,6,47,1
4,6,48,1
4,6,49,0
4,6,50,0
4,6,51,0
4,6,52,0
4,6,53,0
4,6,54,0
4,6,55,1
4,6,56,0
4,6,57,1
4,6,58,1
4,6,59,0
4,6,60,0
4,6,61,0
4,6,62,1
4,6,63,1
4,6,64,1
4,6,65,1
4,6,66,1
4,6,67,1
4,6,68,1
4,6,69,0
4,7,8,0
4,7,9,0
4,7,10,1
4,7,11,1
4,7,12,0
4,7,13,1
4,7,14,1
4,7,15,1
4,7,16,1
4,7,17,1
4,7,18,0
4,7,19,0
4,7,20,1
4,7,21,0
4,7,22,1
4,7,23,1
4,7,24,1
4,7,25,0
4,7,26,1
4,7,27,1
4,7,28,1
4,7,29,0
4,7,30,0
4,7,31,0
4,7,32,0
4,7,33,1
4,7,34,0
4,7,35,0
4,7,36,0
4,7,37,1
4,7,38,0
4,7,39,1
4,7,40,1
4,7,41,1
4,7,42,0
4,7,43,1
4,7,44,1
4,7,45,1
4,7,46,0
4,7,47,0
4,7,48,0
4,7,49,1
4,7,50,1
4,7,51,1
4,7,52,1
4,7,53,1
4,7,54,1
4,7,55,0
4,7,56,1
4,7,57,1
4,7,58,0
4,7,59,1
4,7,60,1
4,7,61,0
4,7,62,1
4,7,63,1
4,7,64,0
4,7,65,1
4,7,66,1
4,7,67,1
4,7,68,1
4,7,69,1
4,8,9,1
4,8,10,0
4,8,11,1
4,8,12,1
4,8,13,1
4,8,14,0
4,8,15,0
4,8,16,0
4,8,17,0
4,8,18,1
4,8,19,1
4,8,20,1
4,8,21,0
4,8,22,1
4,8,23,1
4,8,24,0
4,8,25,1
4,8,26,1
4,8,27,0
4,8,28,1
4,8,29,1
4,8,30,1
4,8,31,1
4,8,32,1
4,8,33,0
4,8,34,0
4,8,35,1
4,8,36,0
4,8,37,0
4,8,38,0
4,8,39,1
4,8,40,0
4,8,41,1
4,8,42,0
4,8,43,1
4,8,44,0
4,8,45,0
4,8,46,1
4,8,47,0
4,8,48,1
4,8,49,1
4,8,50,1
4,8,51,1
4,8,52,1
4,8,53,0
4,8,54,1
4,8,55,1
4,8,56,0
4,8,57,1
4,8,58,1
4,8,59,1
4,8,60,1
4,8,61,0
4,8,62,1
4,8,63,0
4,8,64,1
4,8,65,1
4,8,66,1
4,8,67,0
4,8,68,0
4,8,69,1
4,9,10,0
4,9,11,1
4,9,12,1
4,9,13,0
4,9,14,1
4,9,15,1
4,9,16,1
4,9,17,1
4,9,18,1
4,9,19,1
4,9,20,1
4,9,21,1
4,9,22,1
4,9,23,1
4,9,24,0
4,9,25,1
4,9,26,1
4,9,27,1
4,9,28,0
4,9,29,1
4,9,30,1
4,9,31,0
4,9,32,0
4,9,33,0
4,9,34,0
4,9,35,1
4,9,36,0
4,9,37,1
4,9,38,0
4,9,39,1
4,9,40,1
4,9,41,1
4,9,42,1
4,9,43,1
4,9,44,0
4,9,45,1
4,9,46,1
4,9,47,0
4,9,48,1
4,9,49,1
4,9,50,1
4,9,51,0
4,9,52,1
4,9,53,0
4,9,54,0
4,9,55,1
4,9,56,0
4,9,57,0
4,9,58,1
4,9,59,0
4,9,60,1
4,9,61,1
4,9,62,0
4,9,63,0
4,9,64,1
4,9,65,0
4,9,66,1
4,9,67,0
4,9,68,1
4,9,69,1
4,10,11,1
4,10,12,1
4,10,13,1
4,10,14,0
4,10,15,0
4,10,16,1
4,10,17,1
4,10,18,1
4,10,19,0
4,10,20,0
4,10,21,1
4,10,22,1
4,10,23,0
4,10,24,1
4,10,25,1
4,10,26,0
4,10,27,1
4,10,28,1
4,10,29,0
4,10,30,1
4,10,31,1
4,10,32,1
4,10,33,0
4,10,34,0
4,10,35,0
4,10,36,1
4,10,37,0
4,10,38,1
4,10,39,1
4,10,40,1
4,10,41,1
4,10,42,1
4,10,43,0
4,10,44,0
4,10,45,0
4,10,46,0
4,10,47,1
4,10,48,1
4,10,49,0
4,10,50,1
4,10,51,1
4,10,52,1
4,10,53,1
4,10,54,1
4,10,55,0
4,10,56,1
4,10,57,0
4,10,58,0
4,10,59,1
4,10,60,0
4,10,61,1
4,10,62,1
4,10,63,1
4,10,64,0
4,10,65,1
4,10,66,0
4,10,67,1
4,10,68,1
4,10,69,1
4,11,12,0
4,11,13,1
4,11,14,1
4,11,15,1
4,11,16,1
4,11,17,0
4,11,18,1
4,11,19,0
4,11,20,1
4,11,21,1
4,11,22,0
4,11,23,1
4,11,24,1
4,11,25,0
4,11,26,0
4,11,27,1
4,11,28,0
4,11,29,1
4,11,30,1
4,11,31,0
4,11,32,1
4,11,33,1
4,11,34,1
4,11,35,1
4,11,36,0
4,11,37,1
4,11,38,1
4,11,39,1
4,11,40,1
4,11,41,1
4,11,42,1
4,11,43,0
4,11,44,1
4,11,45,1
4,11,46,1
4,11,47,0
4,11,48,0
4,11,49,0
4,11,50,0
4,11,51,1
4,11,52,1
4,11,53,0
4,11,54,1
4,11,55,0
4,11,56,0
4,11,57,0
4,11,58,1
4,11,59,1
4,11,60,0
4,11,61,1
4,11,62,0
4,11,63,1
4,11,64,1
4,11,65,1
4,11,66,1
4,11,67,1
4,11,68,1
4,11,69,0
4,12,13,1
4,12,14,1
4,12,15,1
4,12,16,1
4,12,17,0
4,12,18,1
4,12,19,1
4,12,20,1
4,12,21,0
4,12,22,0
4,12,23,0
4,12,24,0
4,12,25,0
4,12,26,1
4,12,27,1
4,12,28,1
4,12,29,1
4,12,30,1
4,12,31,1
4,12,32,1
4,12,33,1
4,12,34,1
4,12,35,1
4,12,36,1
4,12,37,1
4,12,38,1
4,12,39,1
4,12,40,1
4,12,41,1
4,12,42,1
4,12,43,1
4,12,44,1
4,12,45,1
4,12,46,0
4,12,47,1
4,12,48,1
4,12,49,1
4,12,50,0
4,12,51,1
4,12,52,1
4,12,53,1
4,12,54,0
4,12,55,1
4,12,56,0
4,12,57,0
4,12,58,0
4,12,59,1
4,12,60,0
4,12,61,0
4,12,62,0
4,12,63,1
4,12,64,0
4,12,65,1
4,12,66,0
4,12,67,1
4,12,68,1
4,12,69,0
4,13,14,0
4,13,15,1
4,13,16,0
4,13,17,1
4,13,18,1
4,13,19,0
4,13,20,1
4,13,21,0
4,13,22,1
4,13,23,1
4,13,24,1
4,13,25,0
4,13,26,1
4,13,27,1
4,13,28,0
4,13,29,1
4,13,30,1
4,13,31,1
4,13,32,1
4,13,33,1
4,13,34,1
4,13,35,1
4,13,36,0
4,13,37,0
4,13,38,1
4,13,39,1
4,13,40,1
4,13,41,0
4,13,42,0
4,13,43,1
4,13,44,0
4,13,45,1
4,13,46,0
4,13,47,1
4,13,48,1
4,13,49,0
4,13,50,1
4,13,51,0
4,13,52,1
4,13,53,0
4,13,54,0
4,13,55,1
4,13,56,0
4,13,57,1
4,13,58,1
4,13,59,1
4,13,60,1
4,13,61,0
4,13,62,0
4,13,63,1
4,13,64,1
4,13,65,0
4,13,66,1
4,13,67,0
4,13,68,1
4,13,69,1
4,14,15,0
4,14,16,1
4,14,17,1
4,14,18,0
4,14,19,0
4,14,20,1
4,14,21,1
4,14,22,1
4,14,23,1
4,14,24,1
4,14,25,1
4,14,26,0
4,14,27,1
4,14,28,1
4,14,29,0
4,14,30,0
4,14,31,1
4,14,32,1
4,14,33,1
4,14,34,0
4,14,35,1
4,14,36,1
4,14,37,1
4,14,38,1
4,14,39,1
4,14,40,0
4,14,41,1
4,14,42,0
4,14,43,1
4,14,44,1
4,14,45,0
4,14,46,1
4,14,47,1
4,14,48,1
4,14,49,1
4,14,50,0
4,14,51,1
4,14,52,1
4,14,53,1
4,14,54,1
4,14,55,0
4,14,56,1
4,14,57,0
4,14,58,0
4,14,59,1
4,14,60,0
4,14,61,1
4,14,62,0
4,14,63,1
4,14,64,1
4,14,65,0
4,14,66,1
4,14,67,0
4,14,68,1
4,14,69,0
4,15,16,1
4,15,17,1
4,15,18,1
4,15,19,1
4,15,20,0
4,15,21,1
4,15,22,0
4,15,23,0
4,15,24,0
4,15,25,0
4,15,26,1
4,15,27,1
4,15,28,1
4,15,29,0
4,15,30,1
4,15,31,0
4,15,32,1
4,15,33,0
4,15,34,1
4,15,35,0
4,15,36,0
4,15,37,1
4,15,38,0
4,15,39,1
4,15,40,1
4,15,41,1
4,15,42,1
4,15,43,0
4,15,44,1
4,15,45,0
4,15,46,0
4,15,47,1
4,15,48,0
4,15,49,1
4,15,50,1
4,15,51,0
4,15,52,0
4,15,53,1
4,15,54,0
4,15,55,1
4,15,56,0
4,15,57,1
4,15,58,1
4,15,59,1
4,15,60,1
4,15,61,1
4,15,62,1
4,15,63,1
4,15,64,1
4,15,65,0
4,15,66,0
4,15,67,1
4,15,68,1
4,15,69,1
4,16,17,1
4,16,18,0
4,16,19,0
4,16,20,0
4,16,21,1
4,16,22,1
4,16,23,1
4,16,24,0
4,16,25,0
4,16,26,1
4,16,27,1
4,16,28,1
4,16,29,1
4,16,30,1
4,16,31,1
4,16,32,1
4,16,33,1
4,16,34,0
4,16,35,0
4,16,36,0
4,16,37,0
4,16,38,0
4,16,39,0
4,16,40,1
4,16,41,1
4,16,42,0
4,16,43,0
4,16,44,1
4,16,45,1
4,16,46,1
4,16,47,0
4,16,48,1
4,16,49,1
4,16,50,1
4,16,51,1
4,16,52,1
4,16,53,1
4,16,54,1
4,16,55,0
4,16,56,1
4,16,57,1
4,16,58,1
4,16,59,0
4,16,60,0
4,16,61,1
4,16,62,1
4,16,63,0
4,16,64,0
4,16,65,0
4,16,66,1
4,16,67,1
4,16,68,1
4,16,69,1
4,17,18,0
4,17,19,0
4,17,20,1
4,17,21,1
4,17,22,1
4,17,23,0
4,17,24,0
4,17,25,0
4,17,26,1
4,17,27,0
4,17,28,1
4,17,29,0
4,17,30,1
4,17,31,0
4,17,32,1
4,17,33,1
4,17,34,0
4,17,35,0
4,17,36,1
4,17,37,1
4,17,38,1
4,17,39,0
4,17,40,1
4,17,41,1
4,17,42,0
4,17,43,0
4,17,44,1
4,17,45,1
4,17,46,1
4,17,47,1
4,17,48,1
4,17,49,1
4,17,50,1
4,17,51,0
4,17,52,0
4,17,53,1
4,17,54,1
4,17,55,1
4,17,56,1
4,17,57,0
4,17,58,0
4,17,59,1
4,17,60,1
4,17,61,1
4,17,62,1
4,17,63,1
4,17,64,1
4,17,65,0
4,17,66,1
4,17,67,0
4,17,68,1
4,17,69,1
4,18,19,0
4,18,20,0
4,18,21,1
4,18,22,1
4,18,23,0
4,18,24,1
4,18,25,1
4,18,26,1
4,18,27,1
4,18,28,1
4,18,29,1
4,18,30,0
4,18,31,1
4,18,32,1
4,18,33,1
4,18,34,1
4,18,35,1
4,18,36,1
4,18,37,0
4,18,38,1
4,18,39,0
4,18,40,0
4,18,41,0
4,18,42,0
4,18,43,0
4,18,44,0
4,18,45,0
4,18,46,1
4,18,47,0
4,18,48,1
4,18,49,1
4,18,50,1
4,18,51,0
4,18,52,0
4,18,53,0
4,18,54,1
4,18,55,1
4,18,56,0
4,18,57,1
4,18,58,1
4,18,59,1
4,18,60,0
4,18,61,1
4,18,62,0
4,18,63,1
4,18,64,1
4,18,65,1
4,18,66,0
4,18,67,1
4,18,68,1
4,18,69,1
4,19,20,1
4,19,21,1
4,19,22,0
4,19,23,1
4,19,24,1
4,19,25,0
4,19,26,1
4,19,27,0
4,19,28,1
4,19,29,0
4,19,30,1
4,19,31,1
4,19,32,0
4,19,33,1
4,19,34,1
4,19,35,1
4,19,36,0
4,19,37,1
4,19,38,1
4,19,39,1
4,19,40,0
4,19,41,1
4,19,42,1
4,19,43,1
4,19,44,1
4,19,45,1
4,19,46,1
4,19,47,1
4,19,48,0
4,19,49,1
4,19,50,1
4,19,51,1
4,19,52,0
4,19,53,1
4,19,54,1
4,19,55,1
4,19,56,0
4,19,57,1
4,19,58,1
4,19,59,1
4,19,60,1
4,19,61,1
4,19,62,1
4,19,63,0
4,19,64,0
4,19,65,1
4,19,66,0
4,19,67,1
4,19,68,0
4,19,69,1
4,20,21,1
4,20,22,1
4,20,23,1
4,20,24,1
4,20,25,0
4,20,26,0
4,20,27,0
4,20,28,0
4,20,29,1
4,20,30,0
4,20,31,1
4,20,32,1
4,20,33,0
4,20,34,1
4,20,35,1
4,20,36,1
4,20,37,1
4,20,38,0
4,20,39,1
4,20,40,1
4,20,41,1
4,20,42,1
4,20,43,1
4,20,44,0
4,20,45,1
4,20,46,1
4,20,47,1
4,20,48,0
4,20,49,0
4,20,50,1
4,20,51,0
4,20,52,0
4,20,53,0
4,20,54,1
4,20,55,0
4,20,56,0
4,20,57,1
4,20,58,1
4,20,59,1
4,20,60,1
4,20,61,1
4,20,62,0
4,20,63,0
4,20,64,1
4,20,65,1
4,20,66,1
4,20,67,0
4,20,68,1
4,20,69,1
4,21,22,1
4,21,23,0
4,21,24,1
4,21,25,0
4,21,26,0
4,21,27,1
4,21,28,0
4,21,29,0
4,21,30,0
4,21,31,1
4,21,32,0
4,21,33,1
4,21,34,1
4,21,35,0
4,21,36,0
4,21,37,0
4,21,38,1
4,21,39,0
4,21,40,1
4,21,41,1
4,21,42,1
4,21,43,1
4,21,44,0
4,21,45,1
4,21,46,1
4,21,47,1
4,21,48,1
4,21,49,0
4,21,50,1
4,21,51,1
4,21,52,0
4,21,53,0
4,21,54,1
4,21,55,1
4,21,56,1
4,21,57,1
4,21,58,0
4,21,59,1
4,21,60,0
4,21,61,1
4,21,62,1
4,21,63,1
4,21,64,1
4,21,65,1
4,21,66,0
4,21,67,1
4,21,68,1
4,21,69,1
4,22,23,1
4,22,24,1
4,22,25,0
4,22,26,1
4,22,27,1
4,22,28,0
4,22,29,0
4,22,30,1
4,22,31,1
4,22,32,0
4,22,33,1
4,22,34,0
4,22,35,1
4,22,36,1
4,22,37,1
4,22,38,0
4,22,39,1
4,22,40,1
4,22,41,1
4,22,42,0
4,22,43,1
4,22,44,1
4,22,45,0
4,22,46,0
4,22,47,0
4,22,48,0
4,22,49,0
4,22,50,1
4,22,51,1
4,22,52,0
4,22,53,1
4,22,54,1
4,22,55,1
4,22,56,0
4,22,57,0
4,22,58,1
4,22,59,1
4,22,60,0
4,22,61,0
4,22,62,0
4,22,63,1
4,22,64,1
4,22,65,1
4,22,66,1
4,22,67,1
4,22,68,1
4,22,69,1
4,23,24,1
4,23,25,0
4,23,26,1
4,23,27,1
4,23,28,0
4,23,29,1
4,23,30,1
4,23,31,0
4,23,32,0
4,23,33,1
4,23,34,0
4,23,35,1
4,23,36,1
4,23,37,1
4,23,38,1
4,23,39,1
4,23,40,1
4,23,41,1
4,23,42,1
4,23,43,0
4,23,44,0
4,23,45,1
4,23,46,1
4,23,47,1
4,23,48,1
4,23,49,1
4,23,50,0
4,23,51,1
4,23,52,1
4,23,53,0
4,23,54,1
4,23,55,1
4,23,56,1
4,23,57,1
4,23,58,1
4,23,59,0
4,23,60,1
4,23,61,0
4,23,62,1
4,23,63,1
4,23,64,1
4,23,65,1
4,23,66,1
4,23,67,0
4,23,68,0
4,23,69,0
4,24,25,1
4,24,26,0
4,24,27,1
4,24,28,0
4,24,29,0
4,24,30,1
4,24,31,0
4,24,32,1
4,24,33,0
4,24,34,1
4,24,35,1
4,24,36,1
4,24,37,1
4,24,38,0
4,24,39,1
4,24,40,0
4,24,41,0
4,24,42,1
4,24,43,0
4,24,44,1
4,24,45,1
4,24,46,1
4,24,47,0
4,24,48,1
4,24,49,0
4,24,50,1
4,24,51,0
4,24,52,1
4,24,53,1
4,24,54,0
4,24,55,0
4,24,56,1
4,24,57,1
4,24,58,1
4,24,59,1
4,24,60,1
4,24,61,0
4,24,62,0
4,24,63,0
4,24,64,1
4,24,65,1
4,24,66,0
4,24,67,1
4,24,68,1
4,24,69,1
4,25,26,1
4,25,27,0
4,25,28,1
4,25,29,1
4,25,30,1
4,25,31,1
4,25,32,1
4,25,33,1
4,25,34,1
4,25,35,1
4,25,36,0
4,25,37,1
4,25,38,0
4,25,39,0
4,25,40,0
4,25,41,0
4,25,42,0
4,25,43,0
4,25,44,1
4,25,45,1
4,25,46,1
4,25,47,1
4,25,48,1
4,25,49,1
4,25,50,1
4,25,51,1
4,25,52,1
4,25,53,1
4,25,54,0
4,25,55,1
4,25,56,1
4,25,57,1
4,25,58,0
4,25,59,0
4,25,60,1
4,25,61,0
4,25,62,0
4,25,63,1
4,25,64,1
4,25,65,1
4,25,66,1
4,25,67,1
4,25,68,1
4,25,69,1
4,26,27,1
4,26,28,0
4,26,29,1
4,26,30,1
4,26,31,0
4,26,32,1
4,26,33,1
4,26,34,1
4,26,35,0
4,26,36,1
4,26,37,0
4,26,38,1
4,26,39,0
4,26,40,0
4,26,41,1
4,26,42,0
4,26,43,1
4,26,44,1
4,26,45,1
4,26,46,0
4,26,47,1
4,26,48,1
4,26,49,1
4,26,50,0
4,26,51,1
4,26,52,1
4,26,53,1
4,26,54,1
4,26,55,1
4,26,56,1
4,26,57,1
4,26,58,1
4,26,59,0
4,26,60,0
4,26,61,0
4,26,62,1
4,26,63,1
4,26,64,1
4,26,65,1
4,26,66,1
4,26,67,1
4,26,68,0
4,26,69,0
4,27,28,1
4,27,29,0
4,27,30,1
4,27,31,1
4,27,32,1
4,27,33,1
4,27,34,0
4,27,35,0
4,27,36,1
4,27,37,0
4,27,38,1
4,27,39,1
4,27,40,1
4,27,41,1
4,27,42,1
4,27,43,1
4,27,44,1
4,27,45,1
4,27,46,0
4,27,47,1
4,27,48,1
4,27,49,0
4,27,50,1
4,27,51,1
4,27,52,1
4,27,53,0
4,27,54,1
4,27,55,0
4,27,56,0
4,27,57,1
4,27,58,1
4,27,59,0
4,27,60,1
4,27,61,0
4,27,62,0
4,27,63,1
4,27,64,0
4,27,65,1
4,27,66,1
4,27,67,0
4,27,68,0
4,27,69,0
4,28,29,1
4,28,30,0
4,28,31,1
4,28,32,1
4,28,33,1
4,28,34,0
4,28,35,0
4,28,36,1
4,28,37,0
4,28,38,1
4,28,39,1
4,28,40,1
4,28,41,1
4,28,42,1
4,28,43,1
4,28,44,0
4,28,45,0
4,28,46,0
4,28,47,1
4,28,48,0
4,28,49,1
4,28,50,1
4,28,51,0
4,28,52,1
4,28,53,1
4,28,54,1
4,28,55,0
4,28,56,1
4,28,57,0
4,28,58,1
4,28,59,0
4,28,60,1
4,28,61,1
4,28,62,1
4,28,63,1
4,28,64,0
4,28,65,1
4,28,66,1
4,28,67,0
4,28,68,0
4,28,69,1
4,29,30,0
4,29,31,1
4,29,32,0
4,29,33,1
4,29,34,1
4,29,35,1
4,29,36,0
4,29,37,1
4,29,38,1
4,29,39,1
4,29,40,0
4,29,41,1
4,29,42,1
4,29,43,1
4,29,44,0
4,29,45,0
4,29,46,1
4,29,47,0
4,29,48,1
4,29,49,1
4,29,50,1
4,29,51,1
4,29,52,1
4,29,53,0
4,29,54,1
4,29,55,0
4,29,56,1
4,29,57,1
4,29,58,1
4,29,59,0
4,29,60,0
4,29,61,1
4,29,62,1
4,29,63,1
4,29,64,1
4,29,65,1
4,29,66,0
4,29,67,0
4,29,68,0
4,29,69,1
4,30,31,0
4,30,32,1
4,30,33,0
4,30,34,0
4,30,35,0
4,30,36,1
4,30,37,0
4,30,38,1
4,30,39,1
4,30,40,1
4,30,41,1
4,30,42,0
4,30,43,1
4,30,44,0
4,30,45,1
4,30,46,1
4,30,47,1
4,30,48,0
4,30,49,1
4,30,50,0
4,30,51,1
4,30,52,1
4,30,53,1
4,30,54,1
4,30,55,0
4,30,56,1
4,30,57,1
4,30,58,1
4,30,59,0
4,30,60,0
4,30,61,0
4,30,62,1
4,30,63,0
4,30,64,1
4,30,65,1
4,30,66,1
4,30,67,1
4,30,68,1
4,30,69,0
4,31,32,0
4,31,33,1
4,31,34,0
4,31,35,1
4,31,36,1
4,31,37,0
4,31,38,1
4,31,39,0
4,31,40,0
4,31,41,1
4,31,42,0
4,31,43,1
4,31,44,1
4,31,45,1
4,31,46,1
4,31,47,1
4,31,48,1
4,31,49,0
4,31,50,1
4,31,51,1
4,31,52,1
4,31,53,0
4,31,54,0
4,31,55,0
4,31,56,1
4,31,57,1
4,31,58,1
4,31,59,0
4,31,60,1
4,31,61,0
4,31,62,1
4,31,63,1
4,31,64,1
4,31,65,1
4,31,66,1
4,31,67,0
4,31,68,0
4,31,69,1
4,32,33,1
4,32,34,1
4,32,35,1
4,32,36,0
4,32,37,1
4,32,38,0
4,32,39,1
4,32,40,1
4,32,41,1
4,32,42,0
4,32,43,0
4,32,44,1
4,32,45,1
4,32,46,0
4,32,47,1
4,32,48,1
4,32,49,1
4,32,50,0
4,32,51,1
4,32,52,1
4,32,53,1
4,32,54,1
4,32,55,1
4,32,56,0
4,32,57,0
4,32,58,1
4,32,59,1
4,32,60,1
4,32,61,1
4,32,62,0
4,32,63,0
4,32,64,0
4,32,65,1
4,32,66,1
4,32,67,1
4,32,68,1
4,32,69,0
4,33,34,1
4,33,35,1
4,33,36,1
4,33,37,0
4,33,38,0
4,33,39,0
4,33,40,1
4,33,41,1
4,33,42,0
4,33,43,1
4,33,44,1
4,33,45,1
4,33,46,1
4,33,47,0
4,33,48,1
4,33,49,0
4,33,50,0
4,33,51,1
4,33,52,0
4,33,53,1
4,33,54,1
4,33,55,1
4,33,56,1
4,33,57,0
4,33,58,0
4,33,59,0
4,33,60,1
4,33,61,1
4,33,62,1
4,33,63,1
4,33,64,0
4,33,65,1
4,33,66,1
4,33,67,1
4,33,68,0
4,33,69,0
4,34,35,1
4,34,36,0
4,34,37,1
4,34,38,1
4,34,39,1
4,34,40,0
4,34,41,0
4,34,42,1
4,34,43,1
4,34,44,1
4,34,45,0
4,34,46,0
4,34,47,0
4,34,48,0
4,34,49,1
4,34,50,1
4,34,51,1
4,34,52,1
4,34,53,0
4,34,54,0
4,34,55,0
4,34,56,1
4,34,57,1
4,34,58,1
4,34,59,1
4,34,60,1
4,34,61,1
4,34,62,0
4,34,63,1
4,34,64,1
4,34,65,1
4,34,66,1
4,34,67,1
4,34,68,1
4,34,69,1
4,35,36,1
4,35,37,1
4,35,38,0
4,35,39,0
4,35,40,1
4,35,41,1
4,35,42,1
4,35,43,1
4,35,44,0
4,35,45,0
4,35,46,1
4,35,47,0
4,35,48,0
4,35,49,0
4,35,50,1
4,35,51,1
4,35,52,1
4,35,53,0
4,35,54,1
4,35,55,1
4,35,56,0
4,35,57,0
4,35,58,1
4,35,59,1
4,35,60,1
4,35,61,0
4,35,62,0
4,35,63,0
4,35,64,0
4,35,65,1
4,35,66,1
4,35,67,1
4,35,68,1
4,35,69,1
4,36,37,0
4,36,38,1
4,36,39,1
4,36,40,1
4,36,41,1
4,36,42,1
4,36,43,1
4,36,44,1
4,36,45,0
4,36,46,1
4,36,47,1
4,36,48,1
4,36,49,1
4,36,50,0
4,36,51,1
4,36,52,1
4,36,53,1
4,36,54,1
4,36,55,1
4,36,56,0
4,36,57,0
4,36,58,1
4,36,59,1
4,36,60,1
4,36,61,1
4,36,62,1
4,36,63,1
4,36,64,1
4,36,65,1
4,36,66,0
4,36,67,1
4,36,68,1
4,36,69,0
4,37,38,0
4,37,39,1
4,37,40,1
4,37,41,0
4,37,42,1
4,37,43,1
4,37,44,1
4,37,45,1
4,37,46,1
4,37,47,0
4,37,48,1
4,37,49,1
4,37,50,1
4,37,51,0
4,37,52,0
4,37,53,1
4,37,54,1
4,37,55,1
4,37,56,1
4,37,57,0
4,37,58,0
4,37,59,0
4,37,60,1
4,37,61,1
4,37,62,0
4,37,63,1
4,37,64,0
4,37,65,1
4,37,66,1
4,37,67,0
4,37,68,1
4,37,69,1
4,38,39,1
4,38,40,1
4,38,41,1
4,38,42,1
4,38,43,1
4,38,44,1
4,38,45,1
4,38,46,1
4,38,47,1
4,38,48,1
4,38,49,1
4,38,50,0
4,38,51,0
4,38,52,0
4,38,53,1
4,38,54,1
4,38,55,0
4,38,56,1
4,38,57,1
4,38,58,1
4,38,59,0
4,38,60,0
4,38,61,1
4,38,62,1
4,38,63,1
4,38,64,1
4,38,65,0
4,38,66,1
4,38,67,0
4,38,68,1
4,38,69,0
4,39,40,1
4,39,41,1
4,39,42,0
4,39,43,0
4,39,44,0
4,39,45,1
4,39,46,1
4,39,47,1
4,39,48,1
4,39,49,1
4,39,50,0
4,39,51,0
4,39,52,1
4,39,53,1
4,39,54,1
4,39,55,0
4,39,56,1
4,39,57,0
4,39,58,1
4,39,59,0
4,39,60,0
4,39,61,1
4,39,62,1
4,39,63,1
4,39,64,1
4,39,65,1
4,39,66,1
4,39,67,0
4,39,68,0
4,39,69,0
4,40,41,0
4,40,42,1
4,40,43,1
4,40,44,0
4,40,45,1
4,40,46,0
4,40,47,1
4,40,48,1
4,40,49,0
4,40,50,1
4,40,51,1
4,40,52,0
4,40,53,1
4,40,54,0
4,40,55,1
4,40,56,1
4,40,57,0
4,40,58,1
4,40,59,1
4,40,60,1
4,40,61,1
4,40,62,0
4,40,63,0
4,40,64,0
4,40,65,1
4,40,66,0
4,40,67,0
4,40,68,1
4,40,69,1
4,41,42,0
4,41,43,1
4,41,44,0
4,41,45,0
4,41,46,0
4,41,47,1
4,41,48,0
4,41,49,1
4,41,50,0
4,41,51,1
4,41,52,0
4,41,53,0
4,41,54,1
4,41,55,1
4,41,56,0
4,41,57,1
4,41,58,0
4,41,59,1
4,41,60,1
4,41,61,1
4,41,62,0
4,41,63,1
4,41,64,1
4,41,65,1
4,41,66,0
4,41,67,1
4,41,68,1
4,41,69,0
4,42,43,1
4,42,44,1
4,42,45,0
4,42,46,1
4,42,47,1
4,42,48,0
4,42,49,1
4,42,50,1
4,42,51,1
4,42,52,1
4,42,53,0
4,42,54,0
4,42,55,0
4,42,56,1
4,42,57,1
4,42,58,1
4,42,59,0
4,42,60,1
4,42,61,1
4,42,62,1
4,42,63,1
4,42,64,0
4,42,65,0
4,42,66,0
4,42,67,1
4,42,68,0
4,42,69,1
4,43,44,1
4,43,45,1
4,43,46,0
4,43,47,0
4,43,48,0
4,43,49,0
4,43,50,1
4,43,51,1
4,43,52,1
4,43,53,0
4,43,54,1
4,43,55,0
4,43,56,0
4,43,57,1
4,43,58,1
4,43,59,1
4,43,60,1
4,43,61,0
4,43,62,0
4,43,63,1
4,43,64,1
4,43,65,1
4,43,66,0
4,43,67,0
4,43,68,1
4,43,69,1
4,44,45,1
4,44,46,1
4,44,47,1
4,44,48,0
4,44,49,0
4,44,50,0
4,44,51,1
4,44,52,1
4,44,53,1
4,44,54,1
4,44,55,0
4,44,56,1
4,44,57,1
4,44,58,1
4,44,59,1
4,44,60,0
4,44,61,1
4,44,62,1
4,44,63,1
4,44,64,0
4,44,65,1
4,44,66,1
4,44,67,1
4,44,68,1
4,44,69,0
4,45,46,0
4,45,47,1
4,45,48,0
4,45,49,1
4,45,50,0
4,45,51,1
4,45,52,1
4,45,53,1
4,45,54,1
4,45,55,1
4,45,56,1
4,45,57,1
4,45,58,1
4,45,59,1
4,45,60,0
4,45,61,1
4,45,62,0
4,45,63,0
4,45,64,0
4,45,65,1
4,45,66,1
4,45,67,1
4,45,68,1
4,45,69,0
4,46,47,1
4,46,48,1
4,46,49,0
4,46,50,1
4,46,51,0
4,46,52,1
4,46,53,0
4,46,54,1
4,46,55,1
4,46,56,1
4,46,57,0
4,46,58,1
4,46,59,0
4,46,60,1
4,46,61,1
4,46,62,1
4,46,63,1
4,46,64,1
4,46,65,0
4,46,66,0
4,46,67,1
4,46,68,0
4,46,69,1
4,47,48,1
4,47,49,1
4,47,50,0
4,47,51,1
4,47,52,1
4,47,53,1
4,47,54,1
4,47,55,1
4,47,56,1
4,47,57,0
4,47,58,1
4,47,59,1
4,47,60,1
4,47,61,0
4,47,62,1
4,47,63,0
4,47,64,0
4,47,65,1
4,47,66,1
4,47,67,1
4,47,68,1
4,47,69,0
4,48,49,1
4,48,50,1
4,48,51,0
4,48,52,1
4,48,53,1
4,48,54,0
4,48,55,1
4,48,56,1
4,48,57,1
4,48,58,0
4,48,59,0
4,48,60,1
4,48,61,0
4,48,62,1
4,48,63,0
4,48,64,1
4,48,65,0
4,48,66,0
4,48,67,1
4,48,68,0
4,48,69,1
4,49,50,1
4,49,51,1
4,49,52,1
4,49,53,1
4,49,54,0
4,49,55,1
4,49,56,0
4,49,57,1
4,49,58,0
4,49,59,1
4,49,60,1
4,49,61,1
4,49,62,1
4,49,63,1
4,49,64,1
4,49,65,0
4,49,66,0
4,49,67,0
4,49,68,0
4,49,69,1
4,50,51,0
4,50,52,1
4,50,53,1
4,50,54,0
4,50,55,1
4,50,56,1
4,50,57,1
4,50,58,1
4,50,59,1
4,50,60,1
4,50,61,1
4,50,62,1
4,50,63,0
4,50,64,1
4,50,65,0
4,50,66,0
4,50,67,1
4,50,68,1
4,50,69,0
4,51,52,1
4,51,53,0
4,51,54,1
4,51,55,1
4,51,56,1
4,51,57,0
4,51,58,0
4,51,59,1
4,51,60,1
4,51,61,0
4,51,62,1
4,51,63,1
4,51,64,1
4,51,65,1
4,51,66,1
4,51,67,0
4,51,68,0
4,51,69,0
4,52,53,1
4,52,54,1
4,52,55,0
4,52,56,1
4,52,57,1
4,52,58,1
4,52,59,0
4,52,60,0
4,52,61,0
4,52,62,1
4,52,63,0
4,52,64,0
4,52,65,0
4,52,66,1
4,52,67,0
4,52,68,0
4,52,69,1
4,53,54,0
4,53,55,1
4,53,56,1
4,53,57,0
4,53,58,0
4,53,59,1
4,53,60,1
4,53,61,0
4,53,62,1
4,53,63,1
4,53,64,0
4,53,65,0
4,53,66,0
4,53,67,1
4,53,68,1
4,53,69,1
4,54,55,1
4,54,56,0
4,54,57,1
4,54,58,1
4,54,59,1
4,54,60,0
4,54,61,1
4,54,62,0
4,54,63,1
4,54,64,1
4,54,65,0
4,54,66,1
4,54,67,0
4,54,68,0
4,54,69,0
4,55,56,0
4,55,57,0
4,55,58,1
4,55,59,1
4,55,60,1
4,55,61,1
4,55,62,0
4,55,63,0
4,55,64,1
4,55,65,1
4,55,66,0
4,55,67,1
4,55,68,1
4,55,69,1
4,56,57,0
4,56,58,0
4,56,59,0
4,56,60,0
4,56,61,1
4,56,62,1
4,56,63,1
4,56,64,0
4,56,65,0
4,56,66,1
4,56,67,1
4,56,68,1
4,56,69,1
4,57,58,0
4,57,59,1
4,57,60,1
4,57,61,1
4,57,62,1
4,57,63,0
4,57,64,1
4,57,65,1
4,57,66,1
4,57,67,1
4,57,68,0
4,57,69,1
4,58,59,1
4,58,60,0
4,58,61,0
4,58,62,1
4,58,63,1
4,58,64,0
4,58,65,0
4,58,66,1
4,58,67,0
4,58,68,0
4,58,69,1
4,59,60,1
4,59,61,0
4,59,62,0
4,59,63,1
4,59,64,1
4,59,65,1
4,59,66,1
4,59,67,1
4,59,68,1
4,59,69,1
4,60,61,0
4,60,62,0
4,60,63,1
4,60,64,0
4,60,65,1
4,60,66,1
4,60,67,0
4,60,68,0
4,60,69,1
4,61,62,1
4,61,63,1
4,61,64,1
4,61,65,0
4,61,66,1
4,61,67,1
4,61,68,1
4,61,69,1
4,62,63,1
4,62,64,1
4,62,65,1
4,62,66,0
4,62,67,1
4,62,68,0
4,62,69,1
4,63,64,0
4,63,65,1
4,63,66,1
4,63,67,0
4,63,68,1
4,63,69,0
4,64,65,0
4,64,66,1
4,64,67,1
4,64,68,1
4,64,69,1
4,65,66,0
4,65,67,1
4,65,68,0
4,65,69,0
4,66,67,1
4,66,68,1
4,66,69,0
4,67,68,1
4,67,69,1
4,68,69,1
5,6,7,1
5,6,8,0
5,6,9,1
5,6,10,0
5,6,11,1
5,6,12,1
5,6,13,0
5,6,14,0
5,6,15,0
5,6,16,1
5,6,17,1
5,6,18,0
5,6,19,1
5,6,20,1
5,6,21,0
5,6,22,0
5,6,23,0
5,6,24,1
5,6,25,0
5,6,26,1
5,6,27,1
5,6,28,0
5,6,29,1
5,6,30,1
5,6,31,1
5,6,32,1
5,6,33,0
5,6,34,1
5,6,35,1
5,6,36,1
5,6,37,0
5,6,38,0
5,6,39,1
5,6,40,1
5,6,41,0
5,6,42,0
5,6,43,1
5,6,44,1
5,6,45,1
5,6,46,1
5,6,47,0
5,6,48,0
5,6,49,0
5,6,50,1
5,6,51,1
5,6,52,1
5,6,53,1
5,6,54,1
5,6,55,1
5,6,56,1
5,6,57,1
5,6,58,1
5,6,59,1
5,6,60,0
5,6,61,0
5,6,62,1
5,6,63,1
5,6,64,0
5,6,65,0
5,6,66,1
5,6,67,0
5,6,68,1
5,6,69,1
5,7,8,1
5,7,9,1
5,7,10,0
5,7,11,1
5,7,12,1
5,7,13,1
5,7,14,1
5,7,15,1
5,7,16,1
5,7,17,1
5,7,18,0
5,7,19,0
5,7,20,0
5,7,21,1
5,7,22,0
5,7,23,0
5,7,24,0
5,7,25,1
5,7,26,1
5,7,27,0
5,7,28,1
5,7,29,1
5,7,30,1
5,7,31,1
5,7,32,1
5,7,33,1
5,7,34,1
5,7,35,1
5,7,36,1
5,7,37,1
5,7,38,1
5,7,39,1
5,7,40,1
5,7,41,1
5,7,42,1
5,7,43,1
5,7,44,0
5,7,45,1
5,7,46,1
5,7,47,1
5,7,48,1
5,7,49,1
5,7,50,0
5,7,51,0
5,7,52,0
5,7,53,0
5,7,54,0
5,7,55,0
5,7,56,1
5,7,57,0
5,7,58,1
5,7,59,1
5,7,60,0
5,7,61,0
5,7,62,0
5,7,63,1
5,7,64,1
5,7,65,1
5,7,66,1
5,7,67,1
5,7,68,1
5,7,69,0
5,8,9,0
5,8,10,0
5,8,11,1
5,8,12,1
5,8,13,0
5,8,14,1
5,8,15,1
5,8,16,1
5,8,17,1
5,8,18,1
5,8,19,0
5,8,20,0
5,8,21,1
5,8,22,0
5,8,23,1
5,8,24,1
5,8,25,1
5,8,26,0
5,8,27,1
5,8,28,1
5,8,29,1
5,8,30,0
5,8,31,0
5,8,32,0
5,8,33,0
5,8,34,1
5,8,35,0
5,8,36,0
5,8,37,0
5,8,38,1
5,8,39,0
5,8,40,1
5,8,41,1
5,8,42,1
5,8,43,0
5,8,44,1
5,8,45,1
5,8,46,1
5,8,47,0
5,8,48,0
5,8,49,0
5,8,50,1
5,8,51,1
5,8,52,1
5,8,53,1
5,8,54,1
5,8,55,1
5,8,56,0
5,8,57,1
5,8,58,1
5,8,59,0
5,8,60,1
5,8,61,1
5,8,62,0
5,8,63,1
5,8,64,1
5,8,65,0
5,8,66,1
5,8,67,1
5,8,68,1
5,8,69,1
5,9,10,1
5,9,11,0
5,9,12,1
5,9,13,1
5,9,14,1
5,9,15,0
5,9,16,0
5,9,17,0
5,9,18,0
5,9,19,1
5,9,20,1
5,9,21,1
5,9,22,0
5,9,23,1
5,9,24,1
5,9,25,0
5,9,26,1
5,9,27,1
5,9,28,0
5,9,29,1
5,9,30,1
5,9,31,1
5,9,32,1
5,9,33,1
5,9,34,0
5,9,35,0
5,9,36,1
5,9,37,0
5,9,38,0
5,9,39,0
5,9,40,1
5,9,41,0
5,9,42,1
5,9,43,0
5,9,44,1
5,9,45,0
5,9,46,0
5,9,47,1
5,9,48,0
5,9,49,1
5,9,50,1
5,9,51,1
5,9,52,1
5,9,53,1
5,9,54,0
5,9,55,1
5,9,56,1
5,9,57,0
5,9,58,1
5,9,59,1
5,9,60,1
5,9,61,1
5,9,62,0
5,9,63,1
5,9,64,0
5,9,65,1
5,9,66,1
5,9,67,1
5,9,68,0
5,9,69,1
5,10,11,0
5,10,12,1
5,10,13,1
5,10,14,0
5,10,15,1
5,10,16,1
5,10,17,1
5,10,18,1
5,10,19,1
5,10,20,1
5,10,21,1
5,10,22,1
5,10,23,1
5,10,24,1
5,10,25,0
5,10,26,1
5,10,27,1
5,10,28,1
5,10,29,0
5,10,30,1
5,10,31,1
5,10,32,0
5,10,33,0
5,10,34,0
5,10,35,0
5,10,36,1
5,10,37,0
5,10,38,1
5,10,39,0
5,10,40,1
5,10,41,1
5,10,42,1
5,10,43,1
5,10,44,1
5,10,45,0
5,10,46,1
5,10,47,1
5,10,48,0
5,10,49,1
5,10,50,1
5,10,51,1
5,10,52,0
5,10,53,1
5,10,54,0
5,10,55,0
5,10,56,1
5,10,57,0
5,10,58,0
5,10,59,1
5,10,60,0
5,10,61,1
5,10,62,1
5,10,63,0
5,10,64,0
5,10,65,1
5,10,66,0
5,10,67,1
5,10,68,0
5,10,69,1
5,11,12,1
5,11,13,1
5,11,14,1
5,11,15,0
5,11,16,0
5,11,17,1
5,11,18,1
5,11,19,1
5,11,20,0
5,11,21,0
5,11,22,1
5,11,23,1
5,11,24,0
5,11,25,1
5,11,26,1
5,11,27,0
5,11,28,1
5,11,29,1
5,11,30,0
5,11,31,1
5,11,32,1
5,11,33,1
5,11,34,0
5,11,35,0
5,11,36,0
5,11,37,1
5,11,38,0
5,11,39,1
5,11,40,1
5,11,41,1
5,11,42,1
5,11,43,1
5,11,44,0
5,11,45,0
5,11,46,0
5,11,47,0
5,11,48,1
5,11,49,1
5,11,50,0
5,11,51,1
5,11,52,1
5,11,53,1
5,11,54,1
5,11,55,1
5,11,56,0
5,11,57,1
5,11,58,0
5,11,59,0
5,11,60,1
5,11,61,0
5,11,62,1
5,11,63,1
5,11,64,1
5,11,65,0
5,11,66,1
5,11,67,0
5,11,68,1
5,11,69,1
5,12,13,0
5,12,14,1
5,12,15,1
5,12,16,1
5,12,17,1
5,12,18,0
5,12,19,1
5,12,20,0
5,12,21,1
5,12,22,1
5,12,23,0
5,12,24,1
5,12,25,1
5,12,26,0
5,12,27,0
5,12,28,1
5,12,29,0
5,12,30,1
5,12,31,1
5,12,32,0
5,12,33,1
5,12,34,1
5,12,35,1
5,12,36,1
5,12,37,0
5,12,38,1
5,12,39,1
5,12,40,1
5,12,41,1
5,12,42,1
5,12,43,1
5,12,44,0
5,12,45,1
5,12,46,1
5,12,47,1
5,12,48,0
5,12,49,0
5,12,50,0
5,12,51,0
5,12,52,1
5,12,53,1
5,12,54,0
5,12,55,1
5,12,56,0
5,12,57,0
5,12,58,0
5,12,59,1
5,12,60,1
5,12,61,0
5,12,62,1
5,12,63,0
5,12,64,1
5,12,65,1
5,12,66,1
5,12,67,1
5,12,68,1
5,12,69,0
5,13,14,1
5,13,15,1
5,13,16,1
5,13,17,1
5,13,18,0
5,13,19,1
5,13,20,1
5,13,21,1
5,13,22,0
5,13,23,0
5,13,24,0
5,13,25,0
5,13,26,0
5,13,27,1
5,13,28,1
5,13,29,1
5,13,30,1
5,13,31,1
5,13,32,1
5,13,33,1
5,13,34,1
5,13,35,1
5,13,36,1
5,13,37,1
5,13,38,1
5,13,39,1
5,13,40,1
5,13,41,1
5,13,42,1
5,13,43,1
5,13,44,1
5,13,45,1
5,13,46,1
5,13,47,0
5,13,48,1
5,13,49,1
5,13,50,1
5,13,51,0
5,13,52,1
5,13,53,1
5,13,54,1
5,13,55,0
5,13,56,1
5,13,57,0
5,13,58,0
5,13,59,0
5,13,60,1
5,13,61,0
5,13,62,0
5,13,63,0
5,13,64,1
5,13,65,0
5,13,66,1
5,13,67,0
5,13,68,1
5,13,69,0
5,14,15,0
5,14,16,1
5,14,17,0
5,14,18,1
5,14,19,1
5,14,20,0
5,14,21,1
5,14,22,0
5,14,23,1
5,14,24,1
5,14,25,1
5,14,26,0
5,14,27,1
5,14,28,1
5,14,29,0
5,14,30,1
5,14,31,1
5,14,32,1
5,14,33,1
5,14,34,1
5,14,35,1
5,14,36,1
5,14,37,0
5,14,38,0
5,14,39,1
5,14,40,1
5,14,41,1
5,14,42,0
5,14,43,0
5,14,44,1
5,14,45,0
5,14,46,1
5,14,47,0
5,14,48,1
5,14,49,1
5,14,50,0
5,14,51,1
5,14,52,0
5,14,53,1
5,14,54,0
5,14,55,0
5,14,56,1
5,14,57,0
5,14,58,1
5,14,59,1
5,14,60,1
5,14,61,1
5,14,62,0
5,14,63,0
5,14,64,1
5,14,65,1
5,14,66,0
5,14,67,1
5,14,68,0
5,14,69,1
5,15,16,0
5,15,17,1
5,15,18,1
5,15,19,0
5,15,20,0
5,15,21,1
5,15,22,1
5,15,23,1
5,15,24,1
5,15,25,1
5,15,26,1
5,15,27,0
5,15,28,1
5,15,29,1
5,15,30,0
5,15,31,0
5,15,32,1
5,15,33,1
5,15,34,1
5,15,35,0
5,15,36,1
5,15,37,1
5,15,38,1
5,15,39,1
5,15,40,1
5,15,41,0
5,15,42,1
5,15,43,0
5,15,44,1
5,15,45,1
5,15,46,0
5,15,47,1
5,15,48,1
5,15,49,1
5,15,50,1
5,15,51,0
5,15,52,1
5,15,53,1
5,15,54,1
5,15,55,1
5,15,56,0
5,15,57,1
5,15,58,0
5,15,59,0
5,15,60,1
5,15,61,0
5,15,62,1
5,15,63,0
5,15,64,1
5,15,65,1
5,15,66,0
5,15,67,1
5,15,68,0
5,15,69,0
5,16,17,1
5,16,18,1
5,16,19,1
5,16,20,1
5,16,21,0
5,16,22,1
5,16,23,0
5,16,24,0
5,16,25,0
5,16,26,0
5,16,27,1
5,16,28,1
5,16,29,1
5,16,30,0
5,16,31,1
5,16,32,0
5,16,33,1
5,16,34,0
5,16,35,1
5,16,36,0
5,16,37,0
5,16,38,1
5,16,39,0
5,16,40,1
5,16,41,1
5,16,42,1
5,16,43,1
5,16,44,0
5,16,45,1
5,16,46,0
5,16,47,0
5,16,48,1
5,16,49,0
5,16,50,1
5,16,51,1
5,16,52,0
5,16,53,0
5,16,54,1
5,16,55,0
5,16,56,1
5,16,57,0
5,16,58,1
5,16,59,1
5,16,60,1
5,16,61,1
5,16,62,1
5,16,63,1
5,16,64,1
5,16,65,1
5,16,66,0
5,16,67,0
5,16,68,1
5,16,69,1
5,17,18,1
5,17,19,0
5,17,20,0
5,17,21,0
5,17,22,1
5,17,23,1
5,17,24,1
5,17,25,0
5,17,26,0
5,17,27,1
5,17,28,1
5,17,29,1
5,17,30,1
5,17,31,1
5,17,32,1
5,17,33,1
5,17,34,1
5,17,35,0
5,17,36,0
5,17,37,0
5,17,38,0
5,17,39,0
5,17,40,0
5,17,41,1
5,17,42,1
5,17,43,0
5,17,44,0
5,17,45,1
5,17,46,1
5,17,47,1
5,17,48,0
5,17,49,1
5,17,50,1
5,17,51,1
5,17,52,1
5,17,53,1
5,17,54,1
5,17,55,1
5,17,56,0
5,17,57,1
5,17,58,1
5,17,59,1
5,17,60,0
5,17,61,0
5,17,62,1
5,17,63,1
5,17,64,0
5,17,65,0
5,17,66,0
5,17,67,1
5,17,68,1
5,17,69,1
5,18,19,0
5,18,20,0
5,18,21,1
5,18,22,1
5,18,23,1
5,18,24,0
5,18,25,0
5,18,26,0
5,18,27,1
5,18,28,0
5,18,29,1
5,18,30,0
5,18,31,1
5,18,32,0
5,18,33,1
5,18,34,1
5,18,35,0
5,18,36,0
5,18,37,1
5,18,38,1
5,18,39,1
5,18,40,0
5,18,41,1
5,18,42,1
5,18,43,0
5,18,44,0
5,18,45,1
5,18,46,1
5,18,47,1
5,18,48,1
5,18,49,1
5,18,50,1
5,18,51,1
5,18,52,0
5,18,53,0
5,18,54,1
5,18,55,1
5,18,56,1
5,18,57,1
5,18,58,0
5,18,59,0
5,18,60,1
5,18,61,1
5,18,62,1
5,18,63,1
5,18,64,1
5,18,65,1
5,18,66,0
5,18,67,1
5,18,68,0
5,18,69,1
5,19,20,0
5,19,21,0
5,19,22,1
5,19,23,1
5,19,24,0
5,19,25,1
5,19,26,1
5,19,27,1
5,19,28,1
5,19,29,1
5,19,30,1
5,19,31,0
5,19,32,1
5,19,33,1
5,19,34,1
5,19,35,1
5,19,36,1
5,19,37,1
5,19,38,0
5,19,39,1
5,19,40,0
5,19,41,0
5,19,42,0
5,19,43,0
5,19,44,0
5,19,45,0
5,19,46,0
5,19,47,1
5,19,48,0
5,19,49,1
5,19,50,1
5,19,51,1
5,19,52,0
5,19,53,0
5,19,54,0
5,19,55,1
5,19,56,1
5,19,57,0
5,19,58,1
5,19,59,1
5,19,60,1
5,19,61,0
5,19,62,1
5,19,63,0
5,19,64,1
5,19,65,1
5,19,66,1
5,19,67,0
5,19,68,1
5,19,69,1
5,20,21,1
5,20,22,1
5,20,23,0
5,20,24,1
5,20,25,1
5,20,26,0
5,20,27,1
5,20,28,0
5,20,29,1
5,20,30,0
5,20,31,1
5,20,32,1
5,20,33,0
5,20,34,1
5,20,35,1
5,20,36,1
5,20,37,0
5,20,38,1
5,20,39,1
5,20,40,1
5,20,41,0
5,20,42,1
5,20,43,1
5,20,44,1
5,20,45,1
5,20,46,1
5,20,47,1
5,20,48,1
5,20,49,0
5,20,50,1
5,20,51,1
5,20,52,1
5,20,53,0
5,20,54,1
5,20,55,1
5,20,56,1
5,20,57,0
5,20,58,1
5,20,59,1
5,20,60,1
5,20,61,1
5,20,62,1
5,20,63,1
5,20,64,0
5,20,65,0
5,20,66,1
5,20,67,0
5,20,68,1
5,20,69,1
5,21,22,1
5,21,23,1
5,21,24,1
5,21,25,1
5,21,26,0
5,21,27,0
5,21,28,0
5,21,29,0
5,21,30,1
5,21,31,0
5,21,32,1
5,21,33,1
5,21,34,0
5,21,35,1
5,21,36,1
5,21,37,1
5,21,38,1
5,21,39,0
5,21,40,1
5,21,41,1
5,21,42,1
5,21,43,1
5,21,44,1
5,21,45,0
5,21,46,1
5,21,47,1
5,21,48,1
5,21,49,0
5,21,50,0
5,21,51,1
5,21,52,0
5,21,53,0
5,21,54,0
5,21,55,1
5,21,56,0
5,21,57,0
5,21,58,1
5,21,59,1
5,21,60,1
5,21,61,1
5,21,62,1
5,21,63,0
5,21,64,0
5,21,65,1
5,21,66,1
5,21,67,1
5,21,68,0
5,21,69,1
5,22,23,1
5,22,24,0
5,22,25,1
5,22,26,0
5,22,27,0
5,22,28,1
5,22,29,0
5,22,30,0
5,22,31,0
5,22,32,1
5,22,33,0
5,22,34,1
5,22,35,1
5,22,36,0
5,22,37,0
5,22,38,0
5,22,39,1
5,22,40,0
5,22,41,1
5,22,42,1
5,22,43,1
5,22,44,1
5,22,45,0
5,22,46,1
5,22,47,1
5,22,48,1
5,22,49,1
5,22,50,0
5,22,51,1
5,22,52,1
5,22,53,0
5,22,54,0
5,22,55,1
5,22,56,1
5,22,57,1
5,22,58,1
5,22,59,0
5,22,60,1
5,22,61,0
5,22,62,1
5,22,63,1
5,22,64,1
5,22,65,1
5,22,66,1
5,22,67,0
5,22,68,1
5,22,69,1
5,23,24,1
5,23,25,1
5,23,26,0
5,23,27,1
5,23,28,1
5,23,29,0
5,23,30,0
5,23,31,1
5,23,32,1
5,23,33,0
5,23,34,1
5,23,35,0
5,23,36,1
5,23,37,1
5,23,38,1
5,23,39,0
5,23,40,1
5,23,41,1
5,23,42,1
5,23,43,0
5,23,44,1
5,23,45,1
5,23,46,0
5,23,47,0
5,23,48,0
5,23,49,0
5,23,50,0
5,23,51,1
5,23,52,1
5,23,53,0
5,23,54,1
5,23,55,1
5,23,56,1
5,23,57,0
5,23,58,0
5,23,59,1
5,23,60,1
5,23,61,0
5,23,62,0
5,23,63,0
5,23,64,1
5,23,65,1
5,23,66,1
5,23,67,1
5,23,68,1
5,23,69,1
5,24,25,1
5,24,26,0
5,24,27,1
5,24,28,1
5,24,29,0
5,24,30,1
5,24,31,1
5,24,32,0
5,24,33,0
5,24,34,1
5,24,35,0
5,24,36,1
5,24,37,1
5,24,38,1
5,24,39,1
5,24,40,1
5,24,41,1
5,24,42,1
5,24,43,1
5,24,44,0
5,24,45,0
5,24,46,1
5,24,47,1
5,24,48,1
5,24,49,1
5,24,50,1
5,24,51,0
5,24,52,1
5,24,53,1
5,24,54,0
5,24,55,1
5,24,56,1
5,24,57,1
5,24,58,1
5,24,59,1
5,24,60,0
5,24,61,1
5,24,62,0
5,24,63,1
5,24,64,1
5,24,65,1
5,24,66,1
5,24,67,1
5,24,68,0
5,24,69,0
5,25,26,1
5,25,27,0
5,25,28,1
5,25,29,0
5,25,30,0
5,25,31,1
5,25,32,0
5,25,33,1
5,25,34,0
5,25,35,1
5,25,36,1
5,25,37,1
5,25,38,1
5,25,39,0
5,25,40,1
5,25,41,0
5,25,42,0
5,25,43,1
5,25,44,0
5,25,45,1
5,25,46,1
5,25,47,1
5,25,48,0
5,25,49,1
5,25,50,0
5,25,51,1
5,25,52,0
5,25,53,1
5,25,54,1
5,25,55,0
5,25,56,0
5,25,57,1
5,25,58,1
5,25,59,1
5,25,60,1
5,25,61,1
5,25,62,0
5,25,63,0
5,25,64,0
5,25,65,1
5,25,66,1
5,25,67,0
5,25,68,1
5,25,69,1
5,26,27,1
5,26,28,0
5,26,29,1
5,26,30,1
5,26,31,1
5,26,32,1
5,26,33,1
5,26,34,1
5,26,35,1
5,26,36,1
5,26,37,0
5,26,38,1
5,26,39,0
5,26,40,0
5,26,41,0
5,26,42,0
5,26,43,0
5,26,44,0
5,26,45,1
5,26,46,1
5,26,47,1
5,26,48,1
5,26,49,1
5,26,50,1
5,26,51,1
5,26,52,1
5,26,53,1
5,26,54,1
5,26,55,0
5,26,56,1
5,26,57,1
5,26,58,1
5,26,59,0
5,26,60,0
5,26,61,1
5,26,62,0
5,26,63,0
5,26,64,1
5,26,65,1
5,26,66,1
5,26,67,1
5,26,68,1
5,26,69,1
5,27,28,1
5,27,29,0
5,27,30,1
5,27,31,1
5,27,32,0
5,27,33,1
5,27,34,1
5,27,35,1
5,27,36,0
5,27,37,1
5,27,38,0
5,27,39,1
5,27,40,0
5,27,41,0
5,27,42,1
5,27,43,0
5,27,44,1
5,27,45,1
5,27,46,1
5,27,47,0
5,27,48,1
5,27,49,1
5,27,50,1
5,27,51,0
5,27,52,1
5,27,53,1
5,27,54,1
5,27,55,1
5,27,56,1
5,27,57,1
5,27,58,1
5,27,59,1
5,27,60,0
5,27,61,0
5,27,62,0
5,27,63,1
5,27,64,1
5,27,65,1
5,27,66,1
5,27,67,1
5,27,68,1
5,27,69,0
5,28,29,1
5,28,30,0
5,28,31,1
5,28,32,1
5,28,33,1
5,28,34,1
5,28,35,0
5,28,36,0
5,28,37,1
5,28,38,0
5,28,39,1
5,28,40,1
5,28,41,1
5,28,42,1
5,28,43,1
5,28,44,1
5,28,45,1
5,28,46,1
5,28,47,0
5,28,48,1
5,28,49,1
5,28,50,0
5,28,51,1
5,28,52,1
5,28,53,1
5,28,54,0
5,28,55,1
5,28,56,0
5,28,57,0
5,28,58,1
5,28,59,1
5,28,60,0
5,28,61,1
5,28,62,0
5,28,63,0
5,28,64,1
5,28,65,0
5,28,66,1
5,28,67,1
5,28,68,0
5,28,69,0
5,29,30,1
5,29,31,0
5,29,32,1
5,29,33,1
5,29,34,1
5,29,35,0
5,29,36,0
5,29,37,1
5,29,38,0
5,29,39,1
5,29,40,1
5,29,41,1
5,29,42,1
5,29,43,1
5,29,44,1
5,29,45,0
5,29,46,0
5,29,47,0
5,29,48,1
5,29,49,0
5,29,50,1
5,29,51,1
5,29,52,0
5,29,53,1
5,29,54,1
5,29,55,1
5,29,56,0
5,29,57,1
5,29,58,0
5,29,59,1
5,29,60,0
5,29,61,1
5,29,62,1
5,29,63,1
5,29,64,1
5,29,65,0
5,29,66,1
5,29,67,1
5,29,68,0
5,29,69,1
5,30,31,0
5,30,32,1
5,30,33,0
5,30,34,1
5,30,35,1
5,30,36,1
5,30,37,0
5,30,38,1
5,30,39,1
5,30,40,1
5,30,41,0
5,30,42,1
5,30,43,1
5,30,44,1
5,30,45,0
5,30,46,0
5,30,47,1
5,30,48,0
5,30,49,1
5,30,50,1
5,30,51,1
5,30,52,1
5,30,53,1
5,30,54,0
5,30,55,1
5,30,56,0
5,30,57,1
5,30,58,1
5,30,59,1
5,30,60,0
5,30,61,0
5,30,62,1
5,30,63,1
5,30,64,1
5,30,65,1
5,30,66,1
5,30,67,0
5,30,68,0
5,30,69,1
5,31,32,0
5,31,33,1
5,31,34,0
5,31,35,0
5,31,36,0
5,31,37,1
5,31,38,0
5,31,39,1
5,31,40,1
5,31,41,1
5,31,42,1
5,31,43,0
5,31,44,1
5,31,45,0
5,31,46,1
5,31,47,1
5,31,48,1
5,31,49,0
5,31,50,1
5,31,51,0
5,31,52,1
5,31,53,1
5,31,54,1
5,31,55,1
5,31,56,0
5,31,57,1
5,31,58,1
5,31,59,1
5,31,60,0
5,31,61,0
5,31,62,0
5,31,63,1
5,31,64,0
5,31,65,1
5,31,66,1
5,31,67,1
5,31,68,1
5,31,69,0
5,32,33,0
5,32,34,1
5,32,35,0
5,32,36,1
5,32,37,1
5,32,38,0
5,32,39,1
5,32,40,0
5,32,41,0
5,32,42,1
5,32,43,0
5,32,44,1
5,32,45,1
5,32,46,1
5,32,47,1
5,32,48,1
5,32,49,1
5,32,50,0
5,32,51,1
5,32,52,1
5,32,53,1
5,32,54,0
5,32,55,0
5,32,56,0
5,32,57,1
5,32,58,1
5,32,59,1
5,32,60,0
5,32,61,1
5,32,62,0
5,32,63,1
5,32,64,1
5,32,65,1
5,32,66,1
5,32,67,1
5,32,68,0
5,32,69,1
5,33,34,1
5,33,35,1
5,33,36,1
5,33,37,0
5,33,38,1
5,33,39,0
5,33,40,1
5,33,41,1
5,33,42,1
5,33,43,0
5,33,44,0
5,33,45,1
5,33,46,1
5,33,47,0
5,33,48,1
5,33,49,1
5,33,50,1
5,33,51,0
5,33,52,1
5,33,53,1
5,33,54,1
5,33,55,1
5,33,56,1
5,33,57,0
5,33,58,0
5,33,59,1
5,33,60,1
5,33,61,1
5,33,62,1
5,33,63,0
5,33,64,0
5,33,65,0
5,33,66,1
5,33,67,1
5,33,68,1
5,33,69,0
5,34,35,1
5,34,36,1
5,34,37,1
5,34,38,0
5,34,39,0
5,34,40,0
5,34,41,1
5,34,42,1
5,34,43,0
5,34,44,1
5,34,45,1
5,34,46,1
5,34,47,1
5,34,48,0
5,34,49,1
5,34,50,0
5,34,51,0
5,34,52,1
5,34,53,0
5,34,54,1
5,34,55,1
5,34,56,1
5,34,57,1
5,34,58,0
5,34,59,0
5,34,60,0
5,34,61,1
5,34,62,1
5,34,63,1
5,34,64,1
5,34,65,0
5,34,66,1
5,34,67,1
5,34,68,1
5,34,69,0
5,35,36,1
5,35,37,0
5,35,38,1
5,35,39,1
5,35,40,1
5,35,41,0
5,35,42,0
5,35,43,1
5,35,44,1
5,35,45,1
5,35,46,0
5,35,47,0
5,35,48,0
5,35,49,0
5,35,50,1
5,35,51,1
5,35,52,1
5,35,53,1
5,35,54,0
5,35,55,0
5,35,56,0
5,35,57,1
5,35,58,1
5,35,59,1
5,35,60,1
5,35,61,1
5,35,62,1
5,35,63,0
5,35,64,1
5,35,65,1
5,35,66,1
5,35,67,1
5,35,68,1
5,35,69,1
5,36,37,1
5,36,38,1
5,36,39,0
5,36,40,0
5,36,41,1
5,36,42,1
5,36,43,1
5,36,44,1
5,36,45,0
5,36,46,0
5,36,47,1
5,36,48,0
5,36,49,0
5,36,50,0
5,36,51,1
5,36,52,1
5,36,53,1
5,36,54,0
5,36,55,1
5,36,56,1
5,36,57,0
5,36,58,0
5,36,59,1
5,36,60,1
5,36,61,1
5,36,62,0
5,36,63,0
5,36,64,0
5,36,65,0
5,36,66,1
5,36,67,1
5,36,68,1
5,36,69,1
5,37,38,0
5,37,39,1
5,37,40,1
5,37,41,1
5,37,42,1
5,37,43,1
5,37,44,1
5,37,45,1
5,37,46,0
5,37,47,1
5,37,48,1
5,37,49,1
5,37,50,1
5,37,51,0
5,37,52,1
5,37,53,1
5,37,54,1
5,37,55,1
5,37,56,1
5,37,57,0
5,37,58,0
5,37,59,1
5,37,60,1
5,37,61,1
5,37,62,1
5,37,63,1
5,37,64,1
5,37,65,1
5,37,66,1
5,37,67,0
5,37,68,1
5,37,69,0
5,38,39,0
5,38,40,1
5,38,41,1
5,38,42,0
5,38,43,1
5,38,44,1
5,38,45,1
5,38,46,1
5,38,47,1
5,38,48,0
5,38,49,1
5,38,50,1
5,38,51,1
5,38,52,0
5,38,53,0
5,38,54,1
5,38,55,1
5,38,56,1
5,38,57,1
5,38,58,0
5,38,59,0
5,38,60,0
5,38,61,1
5,38,62,1
5,38,63,0
5,38,64,1
5,38,65,0
5,38,66,1
5,38,67,1
5,38,68,0
5,38,69,1
5,39,40,1
5,39,41,1
5,39,42,1
5,39,43,1
5,39,44,1
5,39,45,1
5,39,46,1
5,39,47,1
5,39,48,1
5,39,49,1
5,39,50,1
5,39,51,0
5,39,52,0
5,39,53,0
5,39,54,1
5,39,55,1
5,39,56,0
5,39,57,1
5,39,58,1
5,39,59,1
5,39,60,0
5,39,61,0
5,39,62,1
5,39,63,1
5,39,64,1
5,39,65,1
5,39,66,0
5,39,67,1
5,39,68,0
5,39,69,0
5,40,41,1
5,40,42,1
5,40,43,0
5,40,44,0
5,40,45,0
5,40,46,1
5,40,47,1
5,40,48,1
5,40,49,1
5,40,50,1
5,40,51,0
5,40,52,0
5,40,53,1
5,40,54,1
5,40,55,1
5,40,56,0
5,40,57,1
5,40,58,0
5,40,59,1
5,40,60,0
5,40,61,0
5,40,62,1
5,40,63,1
5,40,64,1
5,40,65,1
5,40,66,1
5,40,67,1
5,40,68,0
5,40,69,0
5,41,42,0
5,41,43,1
5,41,44,1
5,41,45,0
5,41,46,1
5,41,47,0
5,41,48,1
5,41,49,1
5,41,50,0
5,41,51,1
5,41,52,1
5,41,53,0
5,41,54,1
5,41,55,0
5,41,56,1
5,41,57,1
5,41,58,0
5,41,59,1
5,41,60,1
5,41,61,1
5,41,62,1
5,41,63,0
5,41,64,0
5,41,65,0
5,41,66,1
5,41,67,0
5,41,68,0
5,41,69,1
5,42,43,0
5,42,44,1
5,42,45,0
5,42,46,0
5,42,47,0
5,42,48,1
5,42,49,0
5,42,50,1
5,42,51,0
5,42,52,1
5,42,53,0
5,42,54,0
5,42,55,1
5,42,56,1
5,42,57,0
5,42,58,1
5,42,59,0
5,42,60,1
5,42,61,1
5,42,62,1
5,42,63,0
5,42,64,1
5,42,65,1
5,42,66,1
5,42,67,0
5,42,68,1
5,42,69,0
5,43,44,1
5,43,45,1
5,43,46,0
5,43,47,1
5,43,48,1
5,43,49,0
5,43,50,1
5,43,51,1
5,43,52,1
5,43,53,1
5,43,54,0
5,43,55,0
5,43,56,0
5,43,57,1
5,43,58,1
5,43,59,1
5,43,60,0
5,43,61,1
5,43,62,1
5,43,63,1
5,43,64,1
5,43,65,0
5,43,66,0
5,43,67,0
5,43,68,1
5,43,69,1
5,44,45,1
5,44,46,1
5,44,47,0
5,44,48,0
5,44,49,0
5,44,50,0
5,44,51,1
5,44,52,1
5,44,53,1
5,44,54,0
5,44,55,1
5,44,56,0
5,44,57,0
5,44,58,1
5,44,59,1
5,44,60,1
5,44,61,1
5,44,62,0
5,44,63,0
5,44,64,1
5,44,65,1
5,44,66,1
5,44,67,0
5,44,68,0
5,44,69,1
5,45,46,1
5,45,47,1
5,45,48,1
5,45,49,0
5,45,50,0
5,45,51,0
5,45,52,1
5,45,53,1
5,45,54,1
5,45,55,1
5,45,56,0
5,45,57,1
5,45,58,1
5,45,59,1
5,45,60,1
5,45,61,0
5,45,62,1
5,45,63,1
5,45,64,1
5,45,65,0
5,45,66,1
5,45,67,1
5,45,68,1
5,45,69,0
5,46,47,0
5,46,48,1
5,46,49,0
5,46,50,1
5,46,51,0
5,46,52,1
5,46,53,1
5,46,54,1
5,46,55,1
5,46,56,1
5,46,57,1
5,46,58,1
5,46,59,1
5,46,60,1
5,46,61,0
5,46,62,1
5,46,63,0
5,46,64,0
5,46,65,0
5,46,66,1
5,46,67,1
5,46,68,1
5,46,69,0
5,47,48,1
5,47,49,1
5,47,50,0
5,47,51,1
5,47,52,0
5,47,53,1
5,47,54,0
5,47,55,1
5,47,56,1
5,47,57,1
5,47,58,0
5,47,59,1
5,47,60,0
5,47,61,1
5,47,62,1
5,47,63,1
5,47,64,1
5,47,65,1
5,47,66,0
5,47,67,0
5,47,68,1
5,47,69,1
5,48,49,1
5,48,50,1
5,48,51,0
5,48,52,1
5,48,53,1
5,48,54,1
5,48,55,1
5,48,56,1
5,48,57,1
5,48,58,0
5,48,59,1
5,48,60,1
5,48,61,1
5,48,62,0
5,48,63,1
5,48,64,0
5,48,65,0
5,48,66,1
5,48,67,1
5,48,68,1
5,48,69,0
5,49,50,1
5,49,51,1
5,49,52,0
5,49,53,1
5,49,54,1
5,49,55,0
5,49,56,1
5,49,57,1
5,49,58,1
5,49,59,0
5,49,60,0
5,49,61,1
5,49,62,0
5,49,63,1
5,49,64,0
5,49,65,1
5,49,66,0
5,49,67,0
5,49,68,1
5,49,69,1
5,50,51,1
5,50,52,1
5,50,53,1
5,50,54,1
5,50,55,0
5,50,56,1
5,50,57,0
5,50,58,1
5,50,59,0
5,50,60,1
5,50,61,1
5,50,62,1
5,50,63,1
5,50,64,1
5,50,65,1
5,50,66,0
5,50,67,0
5,50,68,0
5,50,69,1
5,51,52,0
5,51,53,1
5,51,54,1
5,51,55,0
5,51,56,1
5,51,57,1
5,51,58,1
5,51,59,1
5,51,60,1
5,51,61,1
5,51,62,1
5,51,63,1
5,51,64,0
5,51,65,1
5,51,66,0
5,51,67,0
5,51,68,1
5,51,69,0
5,52,53,1
5,52,54,0
5,52,55,1
5,52,56,1
5,52,57,1
5,52,58,0
5,52,59,0
5,52,60,1
5,52,61,1
5,52,62,0
5,52,63,1
5,52,64,1
5,52,65,1
5,52,66,1
5,52,67,1
5,52,68,0
5,52,69,0
5,53,54,1
5,53,55,1
5,53,56,0
5,53,57,1
5,53,58,1
5,53,59,1
5,53,60,0
5,53,61,0
5,53,62,0
5,53,63,1
5,53,64,0
5,53,65,0
5,53,66,0
5,53,67,1
5,53,68,0
5,53,69,1
5,54,55,0
5,54,56,1
5,54,57,1
5,54,58,0
5,54,59,0
5,54,60,1
5,54,61,1
5,54,62,0
5,54,63,1
5,54,64,1
5,54,65,0
5,54,66,0
5,54,67,0
5,54,68,1
5,54,69,1
5,55,56,1
5,55,57,0
5,55,58,1
5,55,59,1
5,55,60,1
5,55,61,0
5,55,62,1
5,55,63,0
5,55,64,1
5,55,65,1
5,55,66,0
5,55,67,1
5,55,68,0
5,55,69,0
5,56,57,0
5,56,58,0
5,56,59,1
5,56,60,1
5,56,61,1
5,56,62,1
5,56,63,0
5,56,64,0
5,56,65,1
5,56,66,1
5,56,67,0
5,56,68,1
5,56,69,1
5,57,58,0
5,57,59,0
5,57,60,0
5,57,61,0
5,57,62,1
5,57,63,1
5,57,64,1
5,57,65,0
5,57,66,0
5,57,67,1
5,57,68,1
5,57,69,1
5,58,59,0
5,58,60,1
5,58,61,1
5,58,62,1
5,58,63,1
5,58,64,0
5,58,65,1
5,58,66,1
5,58,67,1
5,58,68,1
5,58,69,1
5,59,60,1
5,59,61,0
5,59,62,0
5,59,63,1
5,59,64,1
5,59,65,0
5,59,66,0
5,59,67,1
5,59,68,0
5,59,69,1
5,60,61,1
5,60,62,0
5,60,63,0
5,60,64,1
5,60,65,1
5,60,66,1
5,60,67,1
5,60,68,1
5,60,69,1
5,61,62,0
5,61,63,0
5,61,64,1
5,61,65,0
5,61,66,1
5,61,67,1
5,61,68,0
5,61,69,1
5,62,63,1
5,62,64,1
5,62,65,1
5,62,66,0
5,62,67,1
5,62,68,1
5,62,69,1
5,63,64,1
5,63,65,1
5,63,66,1
5,63,67,0
5,63,68,1
5,63,69,1
5,64,65,0
5,64,66,1
5,64,67,1
5,64,68,0
5,64,69,0
5,65,66,0
5,65,67,1
5,65,68,1
5,65,69,1
5,66,67,0
5,66,68,1
5,66,69,0
5,67,68,1
5,67,69,0
5,68,69,1
6,7,8,1
6,7,9,0
6,7,10,1
6,7,11,0
6,7,12,1
6,7,13,1
6,7,14,0
6,7,15,0
6,7,16,0
6,7,17,1
6,7,18,1
6,7,19,0
6,7,20,1
6,7,21,1
6,7,22,0
6,7,23,0
6,7,24,0
6,7,25,1
6,7,26,0
6,7,27,1
6,7,28,1
6,7,29,0
6,7,30,1
6,7,31,1
6,7,32,1
6,7,33,1
6,7,34,0
6,7,35,1
6,7,36,1
6,7,37,1
6,7,38,0
6,7,39,0
6,7,40,1
6,7,41,1
6,7,42,0
6,7,43,0
6,7,44,1
6,7,45,1
6,7,46,1
6,7,47,1
6,7,48,0
6,7,49,0
6,7,50,0
6,7,51,1
6,7,52,1
6,7,53,1
6,7,54,1
6,7,55,1
6,7,56,1
6,7,57,1
6,7,58,1
6,7,59,1
6,7,60,1
6,7,61,0
6,7,62,0
6,7,63,1
6,7,64,1
6,7,65,0
6,7,66,0
6,7,67,1
6,7,68,0
6,7,69,1
6,8,9,1
6,8,10,1
6,8,11,0
6,8,12,1
6,8,13,1
6,8,14,1
6,8,15,1
6,8,16,1
6,8,17,1
6,8,18,1
6,8,19,0
6,8,20,0
6,8,21,0
6,8,22,1
6,8,23,0
6,8,24,0
6,8,25,0
6,8,26,1
6,8,27,1
6,8,28,0
6,8,29,1
6,8,30,1
6,8,31,1
6,8,32,1
6,8,33,1
6,8,34,1
6,8,35,1
6,8,36,1
6,8,37,1
6,8,38,1
6,8,39,1
6,8,40,1
6,8,41,1
6,8,42,1
6,8,43,1
6,8,44,1
6,8,45,0
6,8,46,1
6,8,47,1
6,8,48,1
6,8,49,1
6,8,50,1
6,8,51,0
6,8,52,0
6,8,53,0
6,8,54,0
6,8,55,0
6,8,56,0
6,8,57,1
6,8,58,0
6,8,59,1
6,8,60,1
6,8,61,0
6,8,62,0
6,8,63,0
6,8,64,1
6,8,65,1
6,8,66,1
6,8,67,1
6,8,68,1
6,8,69,0
6,9,10,0
6,9,11,0
6,9,12,1
6,9,13,1
6,9,14,0
6,9,15,1
6,9,16,1
6,9,17,1
6,9,18,1
6,9,19,1
6,9,20,0
6,9,21,0
6,9,22,1
6,9,23,0
6,9,24,1
6,9,25,1
6,9,26,1
6,9,27,0
6,9,28,1
6,9,29,1
6,9,30,1
6,9,31,0
6,9,32,0
6,9,33,0
6,9,34,0
6,9,35,1
6,9,36,0
6,9,37,0
6,9,38,0
6,9,39,1
6,9,40,0
6,9,41,1
6,9,42,1
6,9,43,1
6,9,44,0
6,9,45,1
6,9,46,1
6,9,47,1
6,9,48,0
6,9,49,0
6,9,50,0
6,9,51,1
6,9,52,1
6,9,53,1
6,9,54,1
6,9,55,1
6,9,56,1
6,9,57,0
6,9,58,1
6,9,59,1
6,9,60,0
6,9,61,1
6,9,62,1
6,9,63,0
6,9,64,1
6,9,65,1
6,9,66,0
6,9,67,1
6,9,68,1
6,9,69,1
6,10,11,1
6,10,12,0
6,10,13,1
6,10,14,1
6,10,15,1
6,10,16,0
6,10,17,0
6,10,18,0
6,10,19,0
6,10,20,1
6,10,21,1
6,10,22,1
6,10,23,0
6,10,24,1
6,10,25,1
6,10,26,0
6,10,27,1
6,10,28,1
6,10,29,0
6,10,30,1
6,10,31,1
6,10,32,1
6,10,33,1
6,10,34,1
6,10,35,0
6,10,36,0
6,10,37,1
6,10,38,0
6,10,39,0
6,10,40,0
6,10,41,1
6,10,42,0
6,10,43,1
6,10,44,0
6,10,45,1
6,10,46,0
6,10,47,0
6,10,48,1
6,10,49,0
6,10,50,1
6,10,51,1
6,10,52,1
6,10,53,1
6,10,54,1
6,10,55,0
6,10,56,1
6,10,57,1
6,10,58,0
6,10,59,1
6,10,60,1
6,10,61,1
6,10,62,1
6,10,63,0
6,10,64,1
6,10,65,0
6,10,66,1
6,10,67,1
6,10,68,1
6,10,69,1
6,11,12,0
6,11,13,1
6,11,14,1
6,11,15,0
6,11,16,1
6,11,17,1
6,11,18,1
6,11,19,1
6,11,20,1
6,11,21,1
6,11,22,1
6,11,23,1
6,11,24,1
6,11,25,1
6,11,26,0
6,11,27,1
6,11,28,1
6,11,29,1
6,11,30,0
6,11,31,1
6,11,32,1
6,11,33,0
6,11,34,0
6,11,35,0
6,11,36,0
6,11,37,1
6,11,38,0
6,11,39,1
6,11,40,0
6,11,41,1
6,11,42,1
6,11,43,1
6,11,44,1
6,11,45,1
6,11,46,0
6,11,47,1
6,11,48,1
6,11,49,0
6,11,50,1
6,11,51,1
6,11,52,1
6,11,53,0
6,11,54,1
6,11,55,0
6,11,56,0
6,11,57,1
6,11,58,0
6,11,59,0
6,11,60,1
6,11,61,0
6,11,62,1
6,11,63,1
6,11,64,0
6,11,65,0
6,11,66,1
6,11,67,0
6,11,68,1
6,11,69,1
6,12,13,1
6,12,14,1
6,12,15,1
6,12,16,0
6,12,17,0
6,12,18,1
6,12,19,1
6,12,20,1
6,12,21,0
6,12,22,0
6,12,23,1
6,12,24,1
6,12,25,0
6,12,26,1
6,12,27,1
6,12,28,0
6,12,29,1
6,12,30,1
6,12,31,0
6,12,32,1
6,12,33,1
6,12,34,1
6,12,35,0
6,12,36,0
6,12,37,0
6,12,38,1
6,12,39,0
6,12,40,1
6,12,41,1
6,12,42,1
6,12,43,1
6,12,44,1
6,12,45,0
6,12,46,0
6,12,47,0
6,12,48,0
6,12,49,1
6,12,50,1
6,12,51,0
6,12,52,1
6,12,53,1
6,12,54,1
6,12,55,1
6,12,56,1
6,12,57,0
6,12,58,1
6,12,59,0
6,12,60,0
6,12,61,1
6,12,62,0
6,12,63,1
6,12,64,1
6,12,65,1
6,12,66,0
6,12,67,1
6,12,68,0
6,12,69,1
6,13,14,0
6,13,15,1
6,13,16,1
6,13,17,1
6,13,18,1
6,13,19,0
6,13,20,1
6,13,21,0
6,13,22,1
6,13,23,1
6,13,24,0
6,13,25,1
6,13,26,1
6,13,27,0
6,13,28,0
6,13,29,1
6,13,30,0
6,13,31,1
6,13,32,1
6,13,33,0
6,13,34,1
6,13,35,1
6,13,36,1
6,13,37,1
6,13,38,0
6,13,39,1
6,13,40,1
6,13,41,1
6,13,42,1
6,13,43,1
6,13,44,1
6,13,45,0
6,13,46,1
6,13,47,1
6,13,48,1
6,13,49,0
6,13,50,0
6,13,51,0
6,13,52,0
6,13,53,1
6,13,54,1
6,13,55,0
6,13,56,1
6,13,57,0
6,13,58,0
6,13,59,0
6,13,60,1
6,13,61,1
6,13,62,0
6,13,63,1
6,13,64,0
6,13,65,1
6,13,66,1
6,13,67,1
6,13,68,1
6,13,69,0
6,14,15,1
6,14,16,1
6,14,17,1
6,14,18,1
6,14,19,0
6,14,20,1
6,14,21,1
6,14,22,1
6,14,23,0
6,14,24,0
6,14,25,0
6,14,26,0
6,14,27,0
6,14,28,1
6,14,29,1
6,14,30,1
6,14,31,1
6,14,32,1
6,14,33,1
6,14,34,1
6,14,35,1
6,14,36,1
6,14,37,1
6,14,38,1
6,14,39,1
6,14,40,1
6,14,41,1
6,14,42,1
6,14,43,1
6,14,44,1
6,14,45,1
6,14,46,1
6,14,47,1
6,14,48,0
6,14,49,1
6,14,50,1
6,14,51,1
6,14,52,0
6,14,53,1
6,14,54,1
6,14,55,1
6,14,56,0
6,14,57,1
6,14,58,0
6,14,59,0
6,14,60,0
6,14,61,1
6,14,62,0
6,14,63,0
6,14,64,0
6,14,65,1
6,14,66,0
6,14,67,1
6,14,68,0
6,14,69,0
6,15,16,0
6,15,17,1
6,15,18,0
6,15,19,1
6,15,20,1
6,15,21,0
6,15,22,1
6,15,23,0
6,15,24,1
6,15,25,1
6,15,26,1
6,15,27,0
6,15,28,1
6,15,29,1
6,15,30,0
6,15,31,1
6,15,32,1
6,15,33,1
6,15,34,1
6,15,35,1
6,15,36,1
6,15,37,1
6,15,38,0
6,15,39,0
6,15,40,1
6,15,41,1
6,15,42,1
6,15,43,0
6,15,44,0
6,15,45,1
6,15,46,0
6,15,47,1
6,15,48,0
6,15,49,1
6,15,50,1
6,15,51,0
6,15,52,1
6,15,53,0
6,15,54,1
6,15,55,0
6,15,56,0
6,15,57,1
6,15,58,0
6,15,59,1
6,15,60,1
6,15,61,1
6,15,62,1
6,15,63,0
6,15,64,0
6,15,65,1
6,15,66,1
6,15,67,0
6,15,68,1
6,15,69,1
6,16,17,0
6,16,18,1
6,16,19,1
6,16,20,0
6,16,21,0
6,16,22,1
6,16,23,1
6,16,24,1
6,16,25,1
6,16,26,1
6,16,27,1
6,16,28,0
6,16,29,1
6,16,30,1
6,16,31,0
6,16,32,0
6,16,33,1
6,16,34,1
6,16,35,1
6,16,36,0
6,16,37,1
6,16,38,1
6,16,39,1
6,16,40,1
6,16,41,1
6,16,42,0
6,16,43,1
6,16,44,0
6,16,45,1
6,16,46,1
6,16,47,0
6,16,48,1
6,16,49,1
6,16,50,1
6,16,51,1
6,16,52,0
6,16,53,1
6,16,54,1
6,16,55,1
6,16,56,1
6,16,57,0
6,16,58,1
6,16,59,0
6,16,60,0
6,16,61,1
6,16,62,0
6,16,63,1
6,16,64,0
6,16,65,1
6,16,66,1
6,16,67,0
6,16,68,1
6,16,69,0
6,17,18,1
6,17,19,1
6,17,20,1
6,17,21,1
6,17,22,0
6,17,23,1
6,17,24,0
6,17,25,0
6,17,26,0
6,17,27,0
6,17,28,1
6,17,29,1
6,17,30,1
6,17,31,0
6,17,32,1
6,17,33,0
6,17,34,1
6,17,35,0
6,17,36,1
6,17,37,0
6,17,38,0
6,17,39,1
6,17,40,0
6,17,41,1
6,17,42,1
6,17,43,1
6,17,44,1
6,17,45,0
6,17,46,1
6,17,47,0
6,17,48,0
6,17,49,1
6,17,50,0
6,17,51,1
6,17,52,1
6,17,53,0
6,17,54,0
6,17,55,1
6,17,56,0
6,17,57,1
6,17,58,0
6,17,59,1
6,17,60,1
6,17,61,1
6,17,62,1
6,17,63,1
6,17,64,1
6,17,65,1
6,17,66,1
6,17,67,0
6,17,68,0
6,17,69,1
6,18,19,1
6,18,20,0
6,18,21,0
6,18,22,0
6,18,23,1
6,18,24,1
6,18,25,1
6,18,26,0
6,18,27,0
6,18,28,1
6,18,29,1
6,18,30,1
6,18,31,1
6,18,32,1
6,18,33,1
6,18,34,1
6,18,35,1
6,18,36,0
6,18,37,0
6,18,38,0
6,18,39,0
6,18,40,0
6,18,41,0
6,18,42,1
6,18,43,1
6,18,44,0
6,18,45,0
6,18,46,1
6,18,47,1
6,18,48,1
6,18,49,0
6,18,50,1
6,18,51,1
6,18,52,1
6,18,53,1
6,18,54,1
6,18,55,1
6,18,56,1
6,18,57,0
6,18,58,1
6,18,59,1
6,18,60,1
6,18,61,0
6,18,62,0
6,18,63,1
6,18,64,1
6,18,65,0
6,18,66,0
6,18,67,0
6,18,68,1
6,18,69,1
6,19,20,0
6,19,21,0
6,19,22,1
6,19,23,1
6,19,24,1
6,19,25,0
6,19,26,0
6,19,27,0
6,19,28,1
6,19,29,0
6,19,30,1
6,19,31,0
6,19,32,1
6,19,33,0
6,19,34,1
6,19,35,1
6,19,36,0
6,19,37,0
6,19,38,1
6,19,39,1
6,19,40,1
6,19,41,0
6,19,42,1
6,19,43,1
6,19,44,0
6,19,45,0
6,19,46,1
6,19,47,1
6,19,48,1
6,19,49,1
6,19,50,1
6,19,51,1
6,19,52,1
6,19,53,0
6,19,54,0
6,19,55,1
6,19,56,1
6,19,57,1
6,19,58,1
6,19,59,0
6,19,60,0
6,19,61,1
6,19,62,1
6,19,63,1
6,19,64,1
6,19,65,1
6,19,66,1
6,19,67,0
6,19,68,1
6,19,69,1
6,20,21,0
6,20,22,0
6,20,23,1
6,20,24,1
6,20,25,0
6,20,26,1
6,20,27,1
6,20,28,1
6,20,29,1
6,20,30,1
6,20,31,1
6,20,32,0
6,20,33,1
6,20,34,1
6,20,35,1
6,20,36,1
6,20,37,1
6,20,38,1
6,20,39,0
6,20,40,1
6,20,41,0
6,20,42,0
6,20,43,0
6,20,44,0
6,20,45,0
6,20,46,0
6,20,47,0
6,20,48,1
6,20,49,0
6,20,50,1
6,20,51,1
6,20,52,1
6,20,53,0
6,20,54,0
6,20,55,0
6,20,56,1
6,20,57,1
6,20,58,0
6,20,59,1
6,20,60,1
6,20,61,1
6,20,62,0
6,20,63,1
6,20,64,0
6,20,65,1
6,20,66,1
6,20,67,1
6,20,68,0
6,20,69,1
6,21,22,1
6,21,23,1
6,21,24,0
6,21,25,1
6,21,26,1
6,21,27,0
6,21,28,1
6,21,29,0
6,21,30,1
6,21,31,0
6,21,32,1
6,21,33,1
6,21,34,0
6,21,35,1
6,21,36,1
6,21,37,1
6,21,38,0
6,21,39,1
6,21,40,1
6,21,41,1
6,21,42,0
6,21,43,1
6,21,44,1
6,21,45,1
6,21,46,1
6,21,47,1
6,21,48,1
6,21,49,1
6,21,50,0
6,21,51,1
6,21,52,1
6,21,53,1
6,21,54,0
6,21,55,1
6,21,56,1
6,21,57,1
6,21,58,0
6,21,59,1
6,21,60,1
6,21,61,1
6,21,62,1
6,21,63,1
6,21,64,1
6,21,65,0
6,21,66,0
6,21,67,1
6,21,68,0
6,21,69,1
6,22,23,1
6,22,24,1
6,22,25,1
6,22,26,1
6,22,27,0
6,22,28,0
6,22,29,0
6,22,30,0
6,22,31,1
6,22,32,0
6,22,33,1
6,22,34,1
6,22,35,0
6,22,36,1
6,22,37,1
6,22,38,1
6,22,39,1
6,22,40,0
6,22,41,1
6,22,42,1
6,22,43,1
6,22,44,1
6,22,45,1
6,22,46,0
6,22,47,1
6,22,48,1
6,22,49,1
6,22,50,0
6,22,51,0
6,22,52,1
6,22,53,0
6,22,54,0
6,22,55,0
6,22,56,1
6,22,57,0
6,22,58,0
6,22,59,1
6,22,60,1
6,22,61,1
6,22,62,1
6,22,63,1
6,22,64,0
6,22,65,0
6,22,66,1
6,22,67,1
6,22,68,1
6,22,69,1
6,23,24,1
6,23,25,0
6,23,26,1
6,23,27,0
6,23,28,0
6,23,29,1
6,23,30,0
6,23,31,0
6,23,32,0
6,23,33,1
6,23,34,0
6,23,35,1
6,23,36,1
6,23,37,0
6,23,38,0
6,23,39,0
6,23,40,1
6,23,41,0
6,23,42,1
6,23,43,1
6,23,44,1
6,23,45,1
6,23,46,0
6,23,47,1
6,23,48,1
6,23,49,1
6,23,50,1
6,23,51,0
6,23,52,1
6,23,53,1
6,23,54,0
6,23,55,0
6,23,56,1
6,23,57,1
6,23,58,1
6,23,59,1
6,23,60,0
6,23,61,1
6,23,62,0
6,23,63,1
6,23,64,1
6,23,65,1
6,23,66,1
6,23,67,1
6,23,68,0
6,23,69,1
6,24,25,1
6,24,26,1
6,24,27,0
6,24,28,1
6,24,29,1
6,24,30,0
6,24,31,0
6,24,32,1
6,24,33,1
6,24,34,0
6,24,35,1
6,24,36,0
6,24,37,1
6,24,38,1
6,24,39,1
6,24,40,0
6,24,41,1
6,24,42,1
6,24,43,1
6,24,44,0
6,24,45,1
6,24,46,1
6,24,47,0
6,24,48,0
6,24,49,0
6,24,50,0
6,24,51,0
6,24,52,1
6,24,53,1
6,24,54,0
6,24,55,1
6,24,56,1
6,24,57,1
6,24,58,0
6,24,59,0
6,24,60,1
6,24,61,1
6,24,62,0
6,24,63,0
6,24,64,0
6,24,65,1
6,24,66,1
6,24,67,1
6,24,68,1
6,24,69,1
6,25,26,1
6,25,27,0
6,25,28,1
6,25,29,1
6,25,30,0
6,25,31,1
6,25,32,1
6,25,33,0
6,25,34,0
6,25,35,1
6,25,36,0
6,25,37,1
6,25,38,1
6,25,39,1
6,25,40,1
6,25,41,1
6,25,42,1
6,25,43,1
6,25,44,1
6,25,45,0
6,25,46,0
6,25,47,1
6,25,48,1
6,25,49,1
6,25,50,1
6,25,51,1
6,25,52,0
6,25,53,1
6,25,54,1
6,25,55,0
6,25,56,1
6,25,57,1
6,25,58,1
6,25,59,1
6,25,60,1
6,25,61,0
6,25,62,1
6,25,63,0
6,25,64,1
6,25,65,1
6,25,66,1
6,25,67,1
6,25,68,1
6,25,69,0
6,26,27,1
6,26,28,0
6,26,29,1
6,26,30,0
6,26,31,0
6,26,32,1
6,26,33,0
6,26,34,1
6,26,35,0
6,26,36,1
6,26,37,1
6,26,38,1
6,26,39,1
6,26,40,0
6,26,41,1
6,26,42,0
6,26,43,0
6,26,44,1
6,26,45,0
6,26,46,1
6,26,47,1
6,26,48,1
6,26,49,0
6,26,50,1
6,26,51,0
6,26,52,1
6,26,53,0
6,26,54,1
6,26,55,1
6,26,56,0
6,26,57,0
6,26,58,1
6,26,59,1
6,26,60,1
6,26,61,1
6,26,62,1
6,26,63,0
6,26,64,0
6,26,65,0
6,26,66,1
6,26,67,1
6,26,68,0
6,26,69,1
6,27,28,1
6,27,29,0
6,27,30,1
6,27,31,1
6,27,32,1
6,27,33,1
6,27,34,1
6,27,35,1
6,27,36,1
6,27,37,1
6,27,38,0
6,27,39,1
6,27,40,0
6,27,41,0
6,27,42,0
6,27,43,0
6,27,44,0
6,27,45,0
6,27,46,1
6,27,47,1
6,27,48,1
6,27,49,1
6,27,50,1
6,27,51,1
6,27,52,1
6,27,53,1
6,27,54,1
6,27,55,1
6,27,56,0
6,27,57,1
6,27,58,1
6,27,59,1
6,27,60,0
6,27,61,0
6,27,62,1
6,27,63,0
6,27,64,0
6,27,65,1
6,27,66,1
6,27,67,1
6,27,68,1
6,27,69,1
6,28,29,1
6,28,30,0
6,28,31,1
6,28,32,1
6,28,33,0
6,28,34,1
6,28,35,1
6,28,36,1
6,28,37,0
6,28,38,1
6,28,39,0
6,28,40,1
6,28,41,0
6,28,42,0
6,28,43,1
6,28,44,0
6,28,45,1
6,28,46,1
6,28,47,1
6,28,48,0
6,28,49,1
6,28,50,1
6,28,51,1
6,28,52,0
6,28,53,1
6,28,54,1
6,28,55,1
6,28,56,1
6,28,57,1
6,28,58,1
6,28,59,1
6,28,60,1
6,28,61,0
6,28,62,0
6,28,63,0
6,28,64,1
6,28,65,1
6,28,66,1
6,28,67,1
6,28,68,1
6,28,69,0
6,29,30,1
6,29,31,0
6,29,32,1
6,29,33,1
6,29,34,1
6,29,35,1
6,29,36,0
6,29,37,0
6,29,38,1
6,29,39,0
6,29,40,1
6,29,41,1
6,29,42,1
6,29,43,1
6,29,44,1
6,29,45,1
6,29,46,1
6,29,47,1
6,29,48,0
6,29,49,1
6,29,50,1
6,29,51,0
6,29,52,1
6,29,53,1
6,29,54,1
6,29,55,0
6,29,56,1
6,29,57,0
6,29,58,0
6,29,59,1
6,29,60,1
6,29,61,0
6,29,62,1
6,29,63,0
6,29,64,0
6,29,65,1
6,29,66,0
6,29,67,1
6,29,68,1
6,29,69,0
6,30,31,1
6,30,32,0
6,30,33,1
6,30,34,1
6,30,35,1
6,30,36,0
6,30,37,0
6,30,38,1
6,30,39,0
6,30,40,1
6,30,41,1
6,30,42,1
6,30,43,1
6,30,44,1
6,30,45,1
6,30,46,0
6,30,47,0
6,30,48,0
6,30,49,1
6,30,50,0
6,30,51,1
6,30,52,1
6,30,53,0
6,30,54,1
6,30,55,1
6,30,56,1
6,30,57,0
6,30,58,1
6,30,59,0
6,30,60,1
6,30,61,0
6,30,62,1
6,30,63,1
6,30,64,1
6,30,65,1
6,30,66,0
6,30,67,1
6,30,68,1
6,30,69,1
6,31,32,0
6,31,33,1
6,31,34,0
6,31,35,1
6,31,36,1
6,31,37,1
6,31,38,0
6,31,39,1
6,31,40,1
6,31,41,1
6,31,42,0
6,31,43,1
6,31,44,1
6,31,45,1
6,31,46,0
6,31,47,0
6,31,48,1
6,31,49,0
6,31,50,1
6,31,51,1
6,31,52,1
6,31,53,1
6,31,54,1
6,31,55,0
6,31,56,1
6,31,57,0
6,31,58,1
6,31,59,1
6,31,60,1
6,31,61,0
6,31,62,0
6,31,63,1
6,31,64,1
6,31,65,1
6,31,66,1
6,31,67,1
6,31,68,0
6,31,69,1
6,32,33,0
6,32,34,1
6,32,35,0
6,32,36,0
6,32,37,0
6,32,38,1
6,32,39,0
6,32,40,1
6,32,41,1
6,32,42,1
6,32,43,1
6,32,44,0
6,32,45,1
6,32,46,0
6,32,47,1
6,32,48,1
6,32,49,1
6,32,50,0
6,32,51,1
6,32,52,0
6,32,53,1
6,32,54,1
6,32,55,1
6,32,56,1
6,32,57,0
6,32,58,1
6,32,59,1
6,32,60,1
6,32,61,0
6,32,62,0
6,32,63,0
6,32,64,1
6,32,65,0
6,32,66,1
6,32,67,1
6,32,68,1
6,32,69,0
6,33,34,0
6,33,35,1
6,33,36,0
6,33,37,1
6,33,38,1
6,33,39,0
6,33,40,1
6,33,41,0
6,33,42,0
6,33,43,1
6,33,44,0
6,33,45,1
6,33,46,1
6,33,47,1
6,33,48,1
6,33,49,1
6,33,50,1
6,33,51,0
6,33,52,1
6,33,53,1
6,33,54,1
6,33,55,0
6,33,56,0
6,33,57,0
6,33,58,1
6,33,59,1
6,33,60,1
6,33,61,0
6,33,62,1
6,33,63,0
6,33,64,1
6,33,65,1
6,33,66,1
6,33,67,1
6,33,68,1
6,33,69,1
6,34,35,1
6,34,36,1
6,34,37,1
6,34,38,0
6,34,39,1
6,34,40,0
6,34,41,1
6,34,42,1
6,34,43,1
6,34,44,0
6,34,45,0
6,34,46,1
6,34,47,1
6,34,48,0
6,34,49,1
6,34,50,1
6,34,51,1
6,34,52,0
6,34,53,1
6,34,54,1
6,34,55,1
6,34,56,1
6,34,57,1
6,34,58,0
6,34,59,0
6,34,60,1
6,34,61,1
6,34,62,1
6,34,63,1
6,34,64,0
6,34,65,0
6,34,66,0
6,34,67,1
6,34,68,1
6,34,69,0
6,35,36,1
6,35,37,1
6,35,38,1
6,35,39,0
6,35,40,0
6,35,41,0
6,35,42,1
6,35,43,1
6,35,44,0
6,35,45,1
6,35,46,1
6,35,47,1
6,35,48,1
6,35,49,0
6,35,50,1
6,35,51,0
6,35,52,0
6,35,53,1
6,35,54,0
6,35,55,1
6,35,56,1
6,35,57,1
6,35,58,1
6,35,59,0
6,35,60,0
6,35,61,0
6,35,62,1
6,35,63,1
6,35,64,1
6,35,65,1
6,35,66,0
6,35,67,1
6,35,68,1
6,35,69,0
6,36,37,1
6,36,38,0
6,36,39,1
6,36,40,1
6,36,41,1
6,36,42,0
6,36,43,0
6,36,44,1
6,36,45,1
6,36,46,1
6,36,47,0
6,36,48,0
6,36,49,0
6,36,50,0
6,36,51,1
6,36,52,1
6,36,53,1
6,36,54,1
6,36,55,0
6,36,56,0
6,36,57,0
6,36,58,1
6,36,59,1
6,36,60,1
6,36,61,1
6,36,62,1
6,36,63,1
6,36,64,0
6,36,65,1
6,36,66,1
6,36,67,1
6,36,68,1
6,36,69,1
6,37,38,1
6,37,39,1
6,37,40,0
6,37,41,0
6,37,42,1
6,37,43,1
6,37,44,1
6,37,45,1
6,37,46,0
6,37,47,0
6,37,48,1
6,37,49,0
6,37,50,0
6,37,51,0
6,37,52,1
6,37,53,1
6,37,54,1
6,37,55,0
6,37,56,1
6,37,57,1
6,37,58,0
6,37,59,0
6,37,60,1
6,37,61,1
6,37,62,1
6,37,63,0
6,37,64,0
6,37,65,0
6,37,66,0
6,37,67,1
6,37,68,1
6,37,69,1
6,38,39,0
6,38,40,1
6,38,41,1
6,38,42,1
6,38,43,1
6,38,44,1
6,38,45,1
6,38,46,1
6,38,47,0
6,38,48,1
6,38,49,1
6,38,50,1
6,38,51,1
6,38,52,0
6,38,53,1
6,38,54,1
6,38,55,1
6,38,56,1
6,38,57,1
6,38,58,0
6,38,59,0
6,38,60,1
6,38,61,1
6,38,62,1
6,38,63,1
6,38,64,1
6,38,65,1
6,38,66,1
6,38,67,1
6,38,68,0
6,38,69,0
6,39,40,0
6,39,41,1
6,39,42,1
6,39,43,0
6,39,44,1
6,39,45,1
6,39,46,1
6,39,47,1
6,39,48,1
6,39,49,0
6,39,50,1
6,39,51,1
6,39,52,1
6,39,53,0
6,39,54,0
6,39,55,1
6,39,56,1
6,39,57,1
6,39,58,1
6,39,59,0
6,39,60,0
6,39,61,0
6,39,62,1
6,39,63,1
6,39,64,0
6,39,65,1
6,39,66,0
6,39,67,1
6,39,68,1
6,39,69,1
6,40,41,1
6,40,42,1
6,40,43,1
6,40,44,1
6,40,45,1
6,40,46,1
6,40,47,1
6,40,48,1
6,40,49,1
6,40,50,1
6,40,51,1
6,40,52,0
6,40,53,0
6,40,54,0
6,40,55,1
6,40,56,1
6,40,57,0
6,40,58,1
6,40,59,1
6,40,60,1
6,40,61,0
6,40,62,0
6,40,63,1
6,40,64,1
6,40,65,1
6,40,66,1
6,40,67,0
6,40,68,1
6,40,69,0
6,41,42,1
6,41,43,1
6,41,44,0
6,41,45,0
6,41,46,0
6,41,47,1
6,41,48,1
6,41,49,1
6,41,50,1
6,41,51,1
6,41,52,0
6,41,53,0
6,41,54,1
6,41,55,1
6,41,56,1
6,41,57,0
6,41,58,1
6,41,59,0
6,41,60,1
6,41,61,0
6,41,62,0
6,41,63,1
6,41,64,1
6,41,65,1
6,41,66,1
6,41,67,1
6,41,68,1
6,41,69,0
6,42,43,0
6,42,44,1
6,42,45,1
6,42,46,0
6,42,47,1
6,42,48,0
6,42,49,1
6,42,50,1
6,42,51,0
6,42,52,1
6,42,53,1
6,42,54,0
6,42,55,1
6,42,56,0
6,42,57,1
6,42,58,1
6,42,59,0
6,42,60,1
6,42,61,1
6,42,62,1
6,42,63,1
6,42,64,0
6,42,65,0
6,42,66,0
6,42,67,1
6,42,68,0
6,42,69,1
6,43,44,0
6,43,45,1
6,43,46,0
6,43,47,0
6,43,48,0
6,43,49,1
6,43,50,0
6,43,51,1
6,43,52,0
6,43,53,1
6,43,54,0
6,43,55,0
6,43,56,1
6,43,57,1
6,43,58,0
6,43,59,1
6,43,60,0
6,43,61,1
6,43,62,1
6,43,63,1
6,43,64,0
6,43,65,1
6,43,66,1
6,43,67,1
6,43,68,0
6,43,69,0
6,44,45,1
6,44,46,1
6,44,47,0
6,44,48,1
6,44,49,1
6,44,50,0
6,44,51,1
6,44,52,1
6,44,53,1
6,44,54,1
6,44,55,0
6,44,56,0
6,44,57,0
6,44,58,1
6,44,59,1
6,44,60,1
6,44,61,0
6,44,62,1
6,44,63,1
6,44,64,1
6,44,65,1
6,44,66,0
6,44,67,0
6,44,68,0
6,44,69,1
6,45,46,1
6,45,47,1
6,45,48,0
6,45,49,0
6,45,50,0
6,45,51,0
6,45,52,1
6,45,53,1
6,45,54,1
6,45,55,0
6,45,56,1
6,45,57,0
6,45,58,0
6,45,59,1
6,45,60,1
6,45,61,1
6,45,62,1
6,45,63,0
6,45,64,0
6,45,65,1
6,45,66,1
6,45,67,1
6,45,68,0
6,45,69,1
6,46,47,1
6,46,48,1
6,46,49,1
6,46,50,0
6,46,51,0
6,46,52,0
6,46,53,1
6,46,54,1
6,46,55,1
6,46,56,1
6,46,57,0
6,46,58,1
6,46,59,1
6,46,60,1
6,46,61,1
6,46,62,0
6,46,63,1
6,46,64,1
6,46,65,1
6,46,66,0
6,46,67,1
6,46,68,1
6,46,69,0
6,47,48,0
6,47,49,1
6,47,50,0
6,47,51,1
6,47,52,0
6,47,53,1
6,47,54,1
6,47,55,1
6,47,56,1
6,47,57,1
6,47,58,1
6,47,59,1
6,47,60,1
6,47,61,1
6,47,62,0
6,47,63,1
6,47,64,0
6,47,65,0
6,47,66,0
6,47,67,1
6,47,68,1
6,47,69,0
6,48,49,1
6,48,50,1
6,48,51,0
6,48,52,1
6,48,53,0
6,48,54,1
6,48,55,0
6,48,56,1
6,48,57,1
6,48,58,1
6,48,59,0
6,48,60,1
6,48,61,0
6,48,62,1
6,48,63,1
6,48,64,1
6,48,65,1
6,48,66,1
6,48,67,0
6,48,68,0
6,48,69,1
6,49,50,1
6,49,51,1
6,49,52,0
6,49,53,1
6,49,54,1
6,49,55,1
6,49,56,1
6,49,57,1
6,49,58,1
6,49,59,0
6,49,60,1
6,49,61,1
6,49,62,1
6,49,63,0
6,49,64,1
6,49,65,0
6,49,66,0
6,49,67,1
6,49,68,1
6,49,69,0
6,50,51,1
6,50,52,1
6,50,53,0
6,50,54,1
6,50,55,1
6,50,56,0
6,50,57,1
6,50,58,1
6,50,59,1
6,50,60,0
6,50,61,0
6,50,62,1
6,50,63,0
6,50,64,1
6,50,65,0
6,50,66,1
6,50,67,0
6,50,68,0
6,50,69,1
6,51,52,1
6,51,53,1
6,51,54,1
6,51,55,1
6,51,56,0
6,51,57,1
6,51,58,0
6,51,59,1
6,51,60,0
6,51,61,1
6,51,62,1
6,51,63,1
6,51,64,1
6,51,65,1
6,51,66,1
6,51,67,0
6,51,68,0
6,51,69,1
6,52,53,0
6,52,54,1
6,52,55,1
6,52,56,0
6,52,57,1
6,52,58,1
6,52,59,1
6,52,60,1
6,52,61,1
6,52,62,1
6,52,63,1
6,52,64,1
6,52,65,0
6,52,66,1
6,52,67,0
6,52,68,0
6,52,69,0
6,53,54,1
6,53,55,0
6,53,56,1
6,53,57,1
6,53,58,1
6,53,59,0
6,53,60,0
6,53,61,1
6,53,62,1
6,53,63,0
6,53,64,1
6,53,65,1
6,53,66,1
6,53,67,1
6,53,68,1
6,53,69,0
6,54,55,1
6,54,56,1
6,54,57,0
6,54,58,1
6,54,59,1
6,54,60,1
6,54,61,0
6,54,62,0
6,54,63,0
6,54,64,1
6,54,65,0
6,54,66,0
6,54,67,0
6,54,68,1
6,54,69,1
6,55,56,0
6,55,57,1
6,55,58,1
6,55,59,0
6,55,60,0
6,55,61,1
6,55,62,1
6,55,63,0
6,55,64,1
6,55,65,1
6,55,66,0
6,55,67,0
6,55,68,0
6,55,69,1
6,56,57,1
6,56,58,0
6,56,59,1
6,56,60,1
6,56,61,1
6,56,62,0
6,56,63,1
6,56,64,0
6,56,65,1
6,56,66,1
6,56,67,0
6,56,68,1
6,56,69,0
6,57,58,0
6,57,59,0
6,57,60,1
6,57,61,1
6,57,62,1
6,57,63,1
6,57,64,0
6,57,65,0
6,57,66,1
6,57,67,1
6,57,68,0
6,57,69,1
6,58,59,0
6,58,60,0
6,58,61,0
6,58,62,0
6,58,63,1
6,58,64,1
6,58,65,1
6,58,66,0
6,58,67,0
6,58,68,1
6,58,69,1
6,59,60,0
6,59,61,1
6,59,62,1
6,59,63,1
6,59,64,1
6,59,65,0
6,59,66,1
6,59,67,1
6,59,68,1
6,59,69,1
6,60,61,1
6,60,62,0
6,60,63,0
6,60,64,1
6,60,65,1
6,60,66,0
6,60,67,0
6,60,68,1
6,60,69,1
6,61,62,1
6,61,63,0
6,61,64,0
6,61,65,1
6,61,66,1
6,61,67,1
6,61,68,1
6,61,69,1
6,62,63,0
6,62,64,0
6,62,65,1
6,62,66,0
6,62,67,1
6,62,68,1
6,62,69,1
6,63,64,1
6,63,65,1
6,63,66,1
6,63,67,0
6,63,68,1
6,63,69,1
6,64,65,1
6,64,66,1
6,64,67,1
6,64,68,0
6,64,69,1
6,65,66,0
6,65,67,1
6,65,68,1
6,65,69,0
6,66,67,0
6,66,68,1
6,66,69,1
6,67,68,0
6,67,69,0
6,68,69,0
7,8,9,1
7,8,10,0
7,8,11,1
7,8,12,0
7,8,13,1
7,8,14,1
7,8,15,0
7,8,16,0
7,8,17,0
7,8,18,1
7,8,19,1
7,8,20,0
7,8,21,1
7,8,22,1
7,8,23,0
7,8,24,0
7,8,25,0
7,8,26,1
7,8,27,0
7,8,28,1
7,8,29,1
7,8,30,0
7,8,31,1
7,8,32,1
7,8,33,1
7,8,34,1
7,8,35,0
7,8,36,1
7,8,37,1
7,8,38,1
7,8,39,0
7,8,40,0
7,8,41,1
7,8,42,1
7,8,43,0
7,8,44,0
7,8,45,1
7,8,46,1
7,8,47,1
7,8,48,1
7,8,49,0
7,8,50,0
7,8,51,0
7,8,52,1
7,8,53,1
7,8,54,1
7,8,55,1
7,8,56,1
7,8,57,1
7,8,58,1
7,8,59,1
7,8,60,1
7,8,61,1
7,8,62,0
7,8,63,0
7,8,64,1
7,8,65,1
7,8,66,0
7,8,67,0
7,8,68,1
7,8,69,1
7,9,10,1
7,9,11,1
7,9,12,0
7,9,13,1
7,9,14,1
7,9,15,1
7,9,16,1
7,9,17,1
7,9,18,1
7,9,19,1
7,9,20,0
7,9,21,0
7,9,22,0
7,9,23,1
7,9,24,0
7,9,25,0
7,9,26,0
7,9,27,1
7,9,28,1
7,9,29,0
7,9,30,1
7,9,31,1
7,9,32,1
7,9,33,1
7,9,34,1
7,9,35,1
7,9,36,1
7,9,37,1
7,9,38,1
7,9,39,1
7,9,40,1
7,9,41,1
7,9,42,1
7,9,43,1
7,9,44,1
7,9,45,1
7,9,46,0
7,9,47,1
7,9,48,1
7,9,49,1
7,9,50,1
7,9,51,1
7,9,52,0
7,9,53,0
7,9,54,0
7,9,55,0
7,9,56,0
7,9,57,0
7,9,58,1
7,9,59,0
7,9,60,1
7,9,61,1
7,9,62,0
7,9,63,0
7,9,64,0
7,9,65,1
7,9,66,1
7,9,67,1
7,9,68,1
7,9,69,0
7,10,11,0
7,10,12,0
7,10,13,1
7,10,14,1
7,10,15,0
7,10,16,1
7,10,17,1
7,10,18,1
7,10,19,1
7,10,20,1
7,10,21,0
7,10,22,0
7,10,23,1
7,10,24,0
7,10,25,1
7,10,26,1
7,10,27,1
7,10,28,0
7,10,29,1
7,10,30,1
7,10,31,1
7,10,32,0
7,10,33,0
7,10,34,0
7,10,35,0
7,10,36,1
7,10,37,0
7,10,38,0
7,10,39,0
7,10,40,1
7,10,41,0
7,10,42,1
7,10,43,1
7,10,44,1
7,10,45,0
7,10,46,1
7,10,47,1
7,10,48,1
7,10,49,0
7,10,50,0
7,10,51,0
7,10,52,1
7,10,53,1
7,10,54,1
7,10,55,1
7,10,56,1
7,10,57,1
7,10,58,0
7,10,59,1
7,10,60,1
7,10,61,0
7,10,62,1
7,10,63,1
7,10,64,0
7,10,65,1
7,10,66,1
7,10,67,0
7,10,68,1
7,10,69,1
7,11,12,1
7,11,13,0
7,11,14,1
7,11,15,1
7,11,16,1
7,11,17,0
7,11,18,0
7,11,19,0
7,11,20,0
7,11,21,1
7,11,22,1
7,11,23,1
7,11,24,0
7,11,25,1
7,11,26,1
7,11,27,0
7,11,28,1
7,11,29,1
7,11,30,0
7,11,31,1
7,11,32,1
7,11,33,1
7,11,34,1
7,11,35,1
7,11,36,0
7,11,37,0
7,11,38,1
7,11,39,0
7,11,40,0
7,11,41,0
7,11,42,1
7,11,43,0
7,11,44,1
7,11,45,0
7,11,46,1
7,11,47,0
7,11,48,0
7,11,49,1
7,11,50,0
7,11,51,1
7,11,52,1
7,11,53,1
7,11,54,1
7,11,55,1
7,11,56,0
7,11,57,1
7,11,58,1
7,11,59,0
7,11,60,1
7,11,61,1
7,11,62,1
7,11,63,1
7,11,64,0
7,11,65,1
7,11,66,0
7,11,67,1
7,11,68,1
7,11,69,1
7,12,13,0
7,12,14,1
7,12,15,1
7,12,16,0
7,12,17,1
7,12,18,1
7,12,19,1
7,12,20,1
7,12,21,1
7,12,22,1
7,12,23,1
7,12,24,1
7,12,25,1
7,12,26,1
7,12,27,0
7,12,28,1
7,12,29,1
7,12,30,1
7,12,31,0
7,12,32,1
7,12,33,1
7,12,34,0
7,12,35,0
7,12,36,0
7,12,37,0
7,12,38,1
7,12,39,0
7,12,40,1
7,12,41,0
7,12,42,1
7,12,43,1
7,12,44,1
7,12,45,1
7,12,46,1
7,12,47,0
7,12,48,1
7,12,49,1
7,12,50,0
7,12,51,1
7,12,52,1
7,12,53,1
7,12,54,0
7,12,55,1
7,12,56,0
7,12,57,0
7,12,58,1
7,12,59,0
7,12,60,0
7,12,61,1
7,12,62,0
7,12,63,1
7,12,64,1
7,12,65,0
7,12,66,0
7,12,67,1
7,12,68,0
7,12,69,1
7,13,14,1
7,13,15,1
7,13,16,1
7,13,17,0
7,13,18,0
7,13,19,1
7,13,20,1
7,13,21,1
7,13,22,0
7,13,23,0
7,13,24,1
7,13,25,1
7,13,26,0
7,13,27,1
7,13,28,1
7,13,29,0
7,13,30,1
7,13,31,1
7,13,32,0
7,13,33,1
7,13,34,1
7,13,35,1
7,13,36,0
7,13,37,0
7,13,38,0
7,13,39,1
7,13,40,0
7,13,41,1
7,13,42,1
7,13,43,1
7,13,44,1
7,13,45,1
7,13,46,0
7,13,47,0
7,13,48,0
7,13,49,0
7,13,50,1
7,13,51,1
7,13,52,0
7,13,53,1
7,13,54,1
7,13,55,1
7,13,56,1
7,13,57,1
7,13,58,0
7,13,59,1
7,13,60,0
7,13,61,0
7,13,62,1
7,13,63,0
7,13,64,1
7,13,65,1
7,13,66,1
7,13,67,0
7,13,68,1
7,13,69,1
7,14,15,0
7,14,16,1
7,14,17,1
7,14,18,1
7,14,19,1
7,14,20,0
7,14,21,1
7,14,22,0
7,14,23,1
7,14,24,1
7,14,25,0
7,14,26,1
7,14,27,1
7,14,28,0
7,14,29,0
7,14,30,1
7,14,31,0
7,14,32,1
7,14,33,1
7,14,34,0
7,14,35,1
7,14,36,1
7,14,37,1
7,14,38,1
7,14,39,0
7,14,40,1
7,14,41,1
7,14,42,1
7,14,43,1
7,14,44,1
7,14,45,1
7,14,46,0
7,14,47,1
7,14,48,1
7,14,49,1
7,14,50,0
7,14,51,0
7,14,52,0
7,14,53,0
7,14,54,1
7,14,55,1
7,14,56,0
7,14,57,1
7,14,58,0
7,14,59,0
7,14,60,0
7,14,61,1
7,14,62,1
7,14,63,0
7,14,64,1
7,14,65,0
7,14,66,1
7,14,67,1
7,14,68,1
7,14,69,0
7,15,16,1
7,15,17,1
7,15,18,1
7,15,19,1
7,15,20,0
7,15,21,1
7,15,22,1
7,15,23,1
7,15,24,0
7,15,25,0
7,15,26,0
7,15,27,0
7,15,28,0
7,15,29,1
7,15,30,1
7,15,31,1
7,15,32,1
7,15,33,1
7,15,34,1
7,15,35,1
7,15,36,1
7,15,37,1
7,15,38,1
7,15,39,1
7,15,40,1
7,15,41,1
7,15,42,1
7,15,43,1
7,15,44,1
7,15,45,1
7,15,46,1
7,15,47,1
7,15,48,1
7,15,49,0
7,15,50,1
7,15,51,1
7,15,52,1
7,15,53,0
7,15,54,1
7,15,55,1
7,15,56,1
7,15,57,0
7,15,58,1
7,15,59,0
7,15,60,0
7,15,61,0
7,15,62,1
7,15,63,0
7,15,64,0
7,15,65,0
7,15,66,1
7,15,67,0
7,15,68,1
7,15,69,0
7,16,17,0
7,16,18,1
7,16,19,0
7,16,20,1
7,16,21,1
7,16,22,0
7,16,23,1
7,16,24,0
7,16,25,1
7,16,26,1
7,16,27,1
7,16,28,0
7,16,29,1
7,16,30,1
7,16,31,0
7,16,32,1
7,16,33,1
7,16,34,1
7,16,35,1
7,16,36,1
7,16,37,1
7,16,38,1
7,16,39,0
7,16,40,0
7,16,41,1
7,16,42,1
7,16,43,1
7,16,44,0
7,16,45,0
7,16,46,1
7,16,47,0
7,16,48,1
7,16,49,0
7,16,50,1
7,16,51,1
7,16,52,0
7,16,53,1
7,16,54,0
7,16,55,1
7,16,56,0
7,16,57,0
7,16,58,1
7,16,59,0
7,16,60,1
7,16,61,1
7,16,62,1
7,16,63,1
7,16,64,0
7,16,65,0
7,16,66,1
7,16,67,1
7,16,68,0
7,16,69,1
7,17,18,0
7,17,19,1
7,17,20,1
7,17,21,0
7,17,22,0
7,17,23,1
7,17,24,1
7,17,25,1
7,17,26,1
7,17,27,1
7,17,28,1
7,17,29,0
7,17,30,1
7,17,31,1
7,17,32,0
7,17,33,0
7,17,34,1
7,17,35,1
7,17,36,1
7,17,37,0
7,17,38,1
7,17,39,1
7,17,40,1
7,17,41,1
7,17,42,1
7,17,43,0
7,17,44,1
7,17,45,0
7,17,46,1
7,17,47,1
7,17,48,0
7,17,49,1
7,17,50,1
7,17,51,1
7,17,52,1
7,17,53,0
7,17,54,1
7,17,55,1
7,17,56,1
7,17,57,1
7,17,58,0
7,17,59,1
7,17,60,0
7,17,61,0
7,17,62,1
7,17,63,0
7,17,64,1
7,17,65,0
7,17,66,1
7,17,67,1
7,17,68,0
7,17,69,0
7,18,19,1
7,18,20,1
7,18,21,1
7,18,22,1
7,18,23,0
7,18,24,1
7,18,25,0
7,18,26,0
7,18,27,0
7,18,28,0
7,18,29,1
7,18,30,1
7,18,31,1
7,18,32,0
7,18,33,1
7,18,34,0
7,18,35,1
7,18,36,0
7,18,37,1
7,18,38,0
7,18,39,0
7,18,40,1
7,18,41,0
7,18,42,1
7,18,43,1
7,18,44,1
7,18,45,1
7,18,46,0
7,18,47,1
7,18,48,0
7,18,49,0
7,18,50,1
7,18,51,0
7,18,52,1
7,18,53,1
7,18,54,0
7,18,55,0
7,18,56,1
7,18,57,0
7,18,58,1
7,18,59,0
7,18,60,1
7,18,61,1
7,18,62,1
7,18,63,1
7,18,64,1
7,18,65,1
7,18,66,1
7,18,67,1
7,18,68,0
7,18,69,1
7,19,20,1
7,19,21,0
7,19,22,0
7,19,23,0
7,19,24,1
7,19,25,1
7,19,26,1
7,19,27,0
7,19,28,0
7,19,29,1
7,19,30,1
7,19,31,1
7,19,32,1
7,19,33,1
7,19,34,1
7,19,35,1
7,19,36,1
7,19,37,0
7,19,38,0
7,19,39,0
7,19,40,0
7,19,41,0
7,19,42,0
7,19,43,1
7,19,44,1
7,19,45,0
7,19,46,0
7,19,47,1
7,19,48,1
7,19,49,1
7,19,50,0
7,19,51,1
7,19,52,1
7,19,53,1
7,19,54,1
7,19,55,1
7,19,56,1
7,19,57,1
7,19,58,0
7,19,59,1
7,19,60,1
7,19,61,1
7,19,62,0
7,19,63,0
7,19,64,1
7,19,65,1
7,19,66,0
7,19,67,0
7,19,68,0
7,19,69,1
7,20,21,0
7,20,22,0
7,20,23,1
7,20,24,1
7,20,25,1
7,20,26,0
7,20,27,0
7,20,28,0
7,20,29,1
7,20,30,0
7,20,31,1
7,20,32,0
7,20,33,1
7,20,34,0
7,20,35,1
7,20,36,1
7,20,37,0
7,20,38,0
7,20,39,1
7,20,40,1
7,20,41,1
7,20,42,0
7,20,43,1
7,20,44,1
7,20,45,0
7,20,46,0
7,20,47,1
7,20,48,1
7,20,49,1
7,20,50,1
7,20,51,1
7,20,52,1
7,20,53,1
7,20,54,0
7,20,55,0
7,20,56,1
7,20,57,1
7,20,58,1
7,20,59,1
7,20,60,0
7,20,61,0
7,20,62,1
7,20,63,1
7,20,64,1
7,20,65,1
7,20,66,1
7,20,67,1
7,20,68,0
7,20,69,1
7,21,22,0
7,21,23,0
7,21,24,1
7,21,25,1
7,21,26,0
7,21,27,1
7,21,28,1
7,21,29,1
7,21,30,1
7,21,31,1
7,21,32,1
7,21,33,0
7,21,34,1
7,21,35,1
7,21,36,1
7,21,37,1
7,21,38,1
7,21,39,1
7,21,40,0
7,21,41,1
7,21,42,0
7,21,43,0
7,21,44,0
7,21,45,0
7,21,46,0
7,21,47,0
7,21,48,0
7,21,49,1
7,21,50,0
7,21,51,1
7,21,52,1
7,21,53,1
7,21,54,0
7,21,55,0
7,21,56,0
7,21,57,1
7,21,58,1
7,21,59,0
7,21,60,1
7,21,61,1
7,21,62,1
7,21,63,0
7,21,64,1
7,21,65,0
7,21,66,1
7,21,67,1
7,21,68,1
7,21,69,1
7,22,23,1
7,22,24,1
7,22,25,0
7,22,26,1
7,22,27,1
7,22,28,0
7,22,29,1
7,22,30,0
7,22,31,1
7,22,32,0
7,22,33,1
7,22,34,1
7,22,35,0
7,22,36,1
7,22,37,1
7,22,38,1
7,22,39,0
7,22,40,1
7,22,41,1
7,22,42,1
7,22,43,0
7,22,44,1
7,22,45,1
7,22,46,1
7,22,47,1
7,22,48,1
7,22,49,1
7,22,50,1
7,22,51,0
7,22,52,1
7,22,53,1
7,22,54,1
7,22,55,0
7,22,56,1
7,22,57,1
7,22,58,1
7,22,59,0
7,22,60,1
7,22,61,1
7,22,62,1
7,22,63,1
7,22,64,1
7,22,65,1
7,22,66,0
7,22,67,0
7,22,68,1
7,22,69,1
7,23,24,1
7,23,25,1
7,23,26,1
7,23,27,1
7,23,28,0
7,23,29,0
7,23,30,0
7,23,31,0
7,23,32,1
7,23,33,0
7,23,34,1
7,23,35,1
7,23,36,0
7,23,37,1
7,23,38,1
7,23,39,1
7,23,40,1
7,23,41,0
7,23,42,1
7,23,43,1
7,23,44,1
7,23,45,1
7,23,46,1
7,23,47,0
7,23,48,1
7,23,49,1
7,23,50,1
7,23,51,0
7,23,52,0
7,23,53,1
7,23,54,0
7,23,55,0
7,23,56,0
7,23,57,1
7,23,58,0
7,23,59,0
7,23,60,1
7,23,61,1
7,23,62,1
7,23,63,1
7,23,64,1
7,23,65,0
7,23,66,0
7,23,67,1
7,23,68,1
7,23,69,1
7,24,25,1
7,24,26,0
7,24,27,1
7,24,28,0
7,24,29,0
7,24,30,1
7,24,31,0
7,24,32,0
7,24,33,0
7,24,34,1
7,24,35,0
7,24,36,1
7,24,37,1
7,24,38,0
7,24,39,0
7,24,40,0
7,24,41,1
7,24,42,0
7,24,43,1
7,24,44,1
7,24,45,1
7,24,46,1
7,24,47,0
7,24,48,1
7,24,49,1
7,24,50,1
7,24,51,1
7,24,52,0
7,24,53,1
7,24,54,1
7,24,55,0
7,24,56,0
7,24,57,1
7,24,58,1
7,24,59,1
7,24,60,1
7,24,61,0
7,24,62,1
7,24,63,0
7,24,64,1
7,24,65,1
7,24,66,1
7,24,67,1
7,24,68,1
7,24,69,1
7,25,26,1
7,25,27,1
7,25,28,0
7,25,29,1
7,25,30,1
7,25,31,0
7,25,32,0
7,25,33,1
7,25,34,1
7,25,35,0
7,25,36,1
7,25,37,0
7,25,38,1
7,25,39,1
7,25,40,1
7,25,41,0
7,25,42,1
7,25,43,1
7,25,44,1
7,25,45,0
7,25,46,1
7,25,47,1
7,25,48,0
7,25,49,0
7,25,50,0
7,25,51,0
7,25,52,0
7,25,53,1
7,25,54,1
7,25,55,0
7,25,56,1
7,25,57,1
7,25,58,1
7,25,59,0
7,25,60,0
7,25,61,1
7,25,62,1
7,25,63,0
7,25,64,0
7,25,65,0
7,25,66,1
7,25,67,1
7,25,68,1
7,25,69,1
7,26,27,1
7,26,28,0
7,26,29,1
7,26,30,1
7,26,31,0
7,26,32,1
7,26,33,1
7,26,34,0
7,26,35,0
7,26,36,1
7,26,37,0
7,26,38,1
7,26,39,1
7,26,40,1
7,26,41,1
7,26,42,1
7,26,43,1
7,26,44,1
7,26,45,1
7,26,46,0
7,26,47,0
7,26,48,1
7,26,49,1
7,26,50,1
7,26,51,1
7,26,52,1
7,26,53,0
7,26,54,1
7,26,55,1
7,26,56,0
7,26,57,1
7,26,58,1
7,26,59,1
7,26,60,1
7,26,61,1
7,26,62,0
7,26,63,1
7,26,64,0
7,26,65,1
7,26,66,1
7,26,67,1
7,26,68,1
7,26,69,0
7,27,28,1
7,27,29,0
7,27,30,1
7,27,31,0
7,27,32,0
7,27,33,1
7,27,34,0
7,27,35,1
7,27,36,0
7,27,37,1
7,27,38,1
7,27,39,1
7,27,40,1
7,27,41,0
7,27,42,1
7,27,43,0
7,27,44,0
7,27,45,1
7,27,46,0
7,27,47,1
7,27,48,1
7,27,49,1
7,27,50,0
7,27,51,1
7,27,52,0
7,27,53,1
7,27,54,0
7,27,55,1
7,27,56,1
7,27,57,0
7,27,58,0
7,27,59,1
7,27,60,1
7,27,61,1
7,27,62,1
7,27,63,1
7,27,64,0
7,27,65,0
7,27,66,0
7,27,67,1
7,27,68,1
7,27,69,1
7,28,29,1
7,28,30,0
7,28,31,1
7,28,32,1
7,28,33,1
7,28,34,1
7,28,35,1
7,28,36,1
7,28,37,1
7,28,38,1
7,28,39,0
7,28,40,1
7,28,41,0
7,28,42,0
7,28,43,0
7,28,44,0
7,28,45,0
7,28,46,0
7,28,47,1
7,28,48,1
7,28,49,1
7,28,50,1
7,28,51,1
7,28,52,1
7,28,53,1
7,28,54,1
7,28,55,1
7,28,56,1
7,28,57,0
7,28,58,1
7,28,59,1
7,28,60,1
7,28,61,0
7,28,62,0
7,28,63,1
7,28,64,0
7,28,65,0
7,28,66,1
7,28,67,1
7,28,68,1
7,28,69,1
7,29,30,1
7,29,31,0
7,29,32,1
7,29,33,1
7,29,34,0
7,29,35,1
7,29,36,1
7,29,37,1
7,29,38,0
7,29,39,1
7,29,40,0
7,29,41,1
7,29,42,0
7,29,43,0
7,29,44,1
7,29,45,0
7,29,46,1
7,29,47,1
7,29,48,1
7,29,49,0
7,29,50,1
7,29,51,1
7,29,52,1
7,29,53,0
7,29,54,1
7,29,55,1
7,29,56,1
7,29,57,1
7,29,58,1
7,29,59,1
7,29,60,1
7,29,61,1
7,29,62,0
7,29,63,0
7,29,64,0
7,29,65,1
7,29,66,1
7,29,67,1
7,29,68,1
7,29,69,0
7,30,31,1
7,30,32,0
7,30,33,1
7,30,34,1
7,30,35,1
7,30,36,1
7,30,37,0
7,30,38,0
7,30,39,1
7,30,40,0
7,30,41,1
7,30,42,1
7,30,43,1
7,30,44,1
7,30,45,1
7,30,46,1
7,30,47,1
7,30,48,1
7,30,49,0
7,30,50,1
7,30,51,1
7,30,52,0
7,30,53,1
7,30,54,1
7,30,55,1
7,30,56,0
7,30,57,1
7,30,58,0
7,30,59,0
7,30,60,1
7,30,61,1
7,30,62,0
7,30,63,1
7,30,64,0
7,30,65,0
7,30,66,1
7,30,67,0
7,30,68,1
7,30,69,0
7,31,32,1
7,31,33,0
7,31,34,1
7,31,35,1
7,31,36,1
7,31,37,0
7,31,38,0
7,31,39,1
7,31,40,0
7,31,41,1
7,31,42,1
7,31,43,1
7,31,44,1
7,31,45,1
7,31,46,1
7,31,47,0
7,31,48,0
7,31,49,0
7,31,50,1
7,31,51,0
7,31,52,1
7,31,53,1
7,31,54,0
7,31,55,1
7,31,56,1
7,31,57,1
7,31,58,0
7,31,59,1
7,31,60,0
7,31,61,1
7,31,62,0
7,31,63,1
7,31,64,1
7,31,65,1
7,31,66,1
7,31,67,0
7,31,68,1
7,31,69,1
7,32,33,0
7,32,34,1
7,32,35,0
7,32,36,1
7,32,37,1
7,32,38,1
7,32,39,0
7,32,40,1
7,32,41,1
7,32,42,1
7,32,43,0
7,32,44,1
7,32,45,1
7,32,46,1
7,32,47,0
7,32,48,0
7,32,49,1
7,32,50,0
7,32,51,1
7,32,52,1
7,32,53,1
7,32,54,1
7,32,55,1
7,32,56,0
7,32,57,1
7,32,58,0
7,32,59,1
7,32,60,1
7,32,61,1
7,32,62,0
7,32,63,0
7,32,64,1
7,32,65,1
7,32,66,1
7,32,67,1
7,32,68,1
7,32,69,1
7,33,34,0
7,33,35,1
7,33,36,0
7,33,37,0
7,33,38,0
7,33,39,1
7,33,40,0
7,33,41,1
7,33,42,1
7,33,43,1
7,33,44,1
7,33,45,0
7,33,46,1
7,33,47,0
7,33,48,1
7,33,49,1
7,33,50,1
7,33,51,0
7,33,52,1
7,33,53,0
7,33,54,1
7,33,55,1
7,33,56,1
7,33,57,1
7,33,58,0
7,33,59,1
7,33,60,1
7,33,61,1
7,33,62,0
7,33,63,0
7,33,64,0
7,33,65,1
7,33,66,0
7,33,67,1
7,33,68,1
7,33,69,0
7,34,35,0
7,34,36,1
7,34,37,0
7,34,38,1
7,34,39,1
7,34,40,0
7,34,41,1
7,34,42,0
7,34,43,0
7,34,44,1
7,34,45,0
7,34,46,1
7,34,47,1
7,34,48,1
7,34,49,1
7,34,50,1
7,34,51,1
7,34,52,0
7,34,53,1
7,34,54,1
7,34,55,1
7,34,56,0
7,34,57,0
7,34,58,0
7,34,59,1
7,34,60,1
7,34,61,1
7,34,62,0
7,34,63,1
7,34,64,0
7,34,65,1
7,34,66,1
7,34,67,1
7,34,68,1
7,34,69,1
7,35,36,1
7,35,37,1
7,35,38,1
7,35,39,0
7,35,40,1
7,35,41,0
7,35,42,1
7,35,43,1
7,35,44,1
7,35,45,0
7,35,46,0
7,35,47,1
7,35,48,1
7,35,49,0
7,35,50,1
7,35,51,1
7,35,52,1
7,35,53,0
7,35,54,1
7,35,55,1
7,35,56,1
7,35,57,1
7,35,58,1
7,35,59,0
7,35,60,0
7,35,61,1
7,35,62,1
7,35,63,1
7,35,64,1
7,35,65,0
7,35,66,0
7,35,67,0
7,35,68,1
7,35,69,0
7,36,37,1
7,36,38,1
7,36,39,1
7,36,40,0
7,36,41,0
7,36,42,0
7,36,43,1
7,36,44,1
7,36,45,0
7,36,46,1
7,36,47,1
7,36,48,1
7,36,49,1
7,36,50,0
7,36,51,1
7,36,52,0
7,36,53,0
7,36,54,1
7,36,55,0
7,36,56,1
7,36,57,1
7,36,58,1
7,36,59,1
7,36,60,0
7,36,61,0
7,36,62,0
7,36,63,1
7,36,64,1
7,36,65,1
7,36,66,1
7,36,67,0
7,36,68,1
7,36,69,0
7,37,38,1
7,37,39,0
7,37,40,1
7,37,41,1
7,37,42,1
7,37,43,0
7,37,44,0
7,37,45,1
7,37,46,1
7,37,47,1
7,37,48,0
7,37,49,0
7,37,50,0
7,37,51,0
7,37,52,1
7,37,53,1
7,37,54,1
7,37,55,1
7,37,56,0
7,37,57,0
7,37,58,0
7,37,59,1
7,37,60,1
7,37,61,1
7,37,62,1
7,37,63,1
7,37,64,1
7,37,65,0
7,37,66,1
7,37,67,1
7,37,68,1
7,37,69,1
7,38,39,1
7,38,40,1
7,38,41,0
7,38,42,0
7,38,43,1
7,38,44,1
7,38,45,1
7,38,46,1
7,38,47,0
7,38,48,0
7,38,49,1
7,38,50,0
7,38,51,0
7,38,52,0
7,38,53,1
7,38,54,1
7,38,55,1
7,38,56,0
7,38,57,1
7,38,58,1
7,38,59,0
7,38,60,0
7,38,61,1
7,38,62,1
7,38,63,1
7,38,64,0
7,38,65,0
7,38,66,0
7,38,67,0
7,38,68,1
7,38,69,1
7,39,40,0
7,39,41,1
7,39,42,1
7,39,43,1
7,39,44,1
7,39,45,1
7,39,46,1
7,39,47,1
7,39,48,0
7,39,49,1
7,39,50,1
7,39,51,1
7,39,52,1
7,39,53,0
7,39,54,1
7,39,55,1
7,39,56,1
7,39,57,1
7,39,58,1
7,39,59,0
7,39,60,0
7,39,61,1
7,39,62,1
7,39,63,1
7,39,64,1
7,39,65,1
7,39,66,1
7,39,67,1
7,39,68,1
7,39,69,0
7,40,41,0
7,40,42,1
7,40,43,1
7,40,44,0
7,40,45,1
7,40,46,1
7,40,47,1
7,40,48,1
7,40,49,1
7,40,50,0
7,40,51,1
7,40,52,1
7,40,53,1
7,40,54,0
7,40,55,0
7,40,56,1
7,40,57,1
7,40,58,1
7,40,59,1
7,40,60,0
7,40,61,0
7,40,62,0
7,40,63,1
7,40,64,1
7,40,65,0
7,40,66,1
7,40,67,0
7,40,68,1
7,40,69,1
7,41,42,1
7,41,43,1
7,41,44,1
7,41,45,1
7,41,46,1
7,41,47,1
7,41,48,1
7,41,49,1
7,41,50,1
7,41,51,1
7,41,52,1
7,41,53,0
7,41,54,0
7,41,55,0
7,41,56,1
7,41,57,1
7,41,58,0
7,41,59,1
7,41,60,1
7,41,61,1
7,41,62,0
7,41,63,0
7,41,64,1
7,41,65,1
7,41,66,1
7,41,67,1
7,41,68,0
7,41,69,0
7,42,43,1
7,42,44,1
7,42,45,0
7,42,46,0
7,42,47,0
7,42,48,1
7,42,49,1
7,42,50,1
7,42,51,1
7,42,52,1
7,42,53,0
7,42,54,0
7,42,55,1
7,42,56,1
7,42,57,1
7,42,58,0
7,42,59,1
7,42,60,0
7,42,61,1
7,42,62,0
7,42,63,0
7,42,64,1
7,42,65,1
7,42,66,1
7,42,67,1
7,42,68,1
7,42,69,0
7,43,44,0
7,43,45,1
7,43,46,1
7,43,47,0
7,43,48,1
7,43,49,0
7,43,50,1
7,43,51,1
7,43,52,0
7,43,53,1
7,43,54,1
7,43,55,0
7,43,56,1
7,43,57,0
7,43,58,1
7,43,59,1
7,43,60,0
7,43,61,1
7,43,62,1
7,43,63,1
7,43,64,1
7,43,65,0
7,43,66,0
7,43,67,0
7,43,68,1
7,43,69,1
7,44,45,0
7,44,46,1
7,44,47,0
7,44,48,0
7,44,49,0
7,44,50,1
7,44,51,0
7,44,52,1
7,44,53,0
7,44,54,1
7,44,55,0
7,44,56,0
7,44,57,1
7,44,58,1
7,44,59,0
7,44,60,1
7,44,61,0
7,44,62,1
7,44,63,1
7,44,64,1
7,44,65,0
7,44,66,1
7,44,67,1
7,44,68,1
7,44,69,0
7,45,46,1
7,45,47,1
7,45,48,0
7,45,49,1
7,45,50,1
7,45,51,0
7,45,52,1
7,45,53,1
7,45,54,1
7,45,55,1
7,45,56,0
7,45,57,0
7,45,58,0
7,45,59,1
7,45,60,1
7,45,61,1
7,45,62,0
7,45,63,1
7,45,64,1
7,45,65,1
7,45,66,1
7,45,67,0
7,45,68,0
7,45,69,1
7,46,47,1
7,46,48,1
7,46,49,0
7,46,50,0
7,46,51,0
7,46,52,0
7,46,53,1
7,46,54,1
7,46,55,1
7,46,56,0
7,46,57,1
7,46,58,0
7,46,59,0
7,46,60,1
7,46,61,1
7,46,62,1
7,46,63,1
7,46,64,0
7,46,65,0
7,46,66,1
7,46,67,1
7,46,68,1
7,46,69,1
7,47,48,1
7,47,49,1
7,47,50,1
7,47,51,0
7,47,52,0
7,47,53,0
7,47,54,1
7,47,55,1
7,47,56,1
7,47,57,1
7,47,58,0
7,47,59,1
7,47,60,1
7,47,61,1
7,47,62,1
7,47,63,0
7,47,64,1
7,47,65,1
7,47,66,1
7,47,67,0
7,47,68,1
7,47,69,0
7,48,49,0
7,48,50,1
7,48,51,0
7,48,52,1
7,48,53,0
7,48,54,1
7,48,55,1
7,48,56,1
7,48,57,1
7,48,58,1
7,48,59,1
7,48,60,1
7,48,61,1
7,48,62,1
7,48,63,0
7,48,64,1
7,48,65,0
7,48,66,0
7,48,67,0
7,48,68,1
7,48,69,0
7,49,50,1
7,49,51,1
7,49,52,0
7,49,53,1
7,49,54,0
7,49,55,1
7,49,56,0
7,49,57,1
7,49,58,1
7,49,59,1
7,49,60,0
7,49,61,1
7,49,62,0
7,49,63,1
7,49,64,1
7,49,65,1
7,49,66,1
7,49,67,1
7,49,68,0
7,49,69,1
7,50,51,1
7,50,52,1
7,50,53,0
7,50,54,1
7,50,55,1
7,50,56,1
7,50,57,1
7,50,58,1
7,50,59,1
7,50,60,0
7,50,61,1
7,50,62,1
7,50,63,1
7,50,64,0
7,50,65,1
7,50,66,0
7,50,67,0
7,50,68,1
7,50,69,0
7,51,52,1
7,51,53,1
7,51,54,0
7,51,55,1
7,51,56,1
7,51,57,0
7,51,58,1
7,51,59,1
7,51,60,1
7,51,61,0
7,51,62,0
7,51,63,1
7,51,64,0
7,51,65,1
7,51,66,0
7,51,67,1
7,51,68,0
7,51,69,1
7,52,53,1
7,52,54,1
7,52,55,1
7,52,56,1
7,52,57,0
7,52,58,1
7,52,59,0
7,52,60,1
7,52,61,0
7,52,62,1
7,52,63,1
7,52,64,1
7,52,65,1
7,52,66,1
7,52,67,1
7,52,68,0
7,52,69,1
7,53,54,0
7,53,55,1
7,53,56,1
7,53,57,0
7,53,58,1
7,53,59,1
7,53,60,1
7,53,61,1
7,53,62,1
7,53,63,1
7,53,64,1
7,53,65,1
7,53,66,0
7,53,67,1
7,53,68,0
7,53,69,0
7,54,55,1
7,54,56,0
7,54,57,1
7,54,58,1
7,54,59,1
7,54,60,0
7,54,61,0
7,54,62,1
7,54,63,1
7,54,64,0
7,54,65,1
7,54,66,1
7,54,67,1
7,54,68,1
7,54,69,0
7,55,56,1
7,55,57,1
7,55,58,0
7,55,59,1
7,55,60,1
7,55,61,1
7,55,62,0
7,55,63,0
7,55,64,0
7,55,65,1
7,55,66,0
7,55,67,0
7,55,68,0
7,55,69,1
7,56,57,0
7,56,58,1
7,56,59,1
7,56,60,0
7,56,61,0
7,56,62,1
7,56,63,1
7,56,64,0
7,56,65,1
7,56,66,1
7,56,67,0
7,56,68,0
7,56,69,1
7,57,58,1
7,57,59,0
7,57,60,1
7,57,61,1
7,57,62,1
7,57,63,0
7,57,64,1
7,57,65,0
7,57,66,1
7,57,67,1
7,57,68,0
7,57,69,0
7,58,59,0
7,58,60,0
7,58,61,1
7,58,62,1
7,58,63,1
7,58,64,1
7,58,65,0
7,58,66,0
7,58,67,1
7,58,68,1
7,58,69,1
7,59,60,0
7,59,61,0
7,59,62,0
7,59,63,0
7,59,64,1
7,59,65,1
7,59,66,1
7,59,67,0
7,59,68,0
7,59,69,1
7,60,61,0
7,60,62,1
7,60,63,1
7,60,64,1
7,60,65,1
7,60,66,0
7,60,67,1
7,60,68,1
7,60,69,1
7,61,62,1
7,61,63,0
7,61,64,0
7,61,65,1
7,61,66,1
7,61,67,0
7,61,68,0
7,61,69,1
7,62,63,1
7,62,64,0
7,62,65,0
7,62,66,1
7,62,67,1
7,62,68,1
7,62,69,1
7,63,64,0
7,63,65,0
7,63,66,1
7,63,67,0
7,63,68,1
7,63,69,1
7,64,65,1
7,64,66,1
7,64,67,1
7,64,68,0
7,64,69,1
7,65,66,1
7,65,67,1
7,65,68,1
7,65,69,1
7,66,67,0
7,66,68,1
7,66,69,0
7,67,68,0
7,67,69,1
7,68,69,0
8,9,10,1
8,9,11,0
8,9,12,1
8,9,13,0
8,9,14,1
8,9,15,1
8,9,16,0
8,9,17,0
8,9,18,0
8,9,19,1
8,9,20,1
8,9,21,0
8,9,22,1
8,9,23,1
8,9,24,0
8,9,25,0
8,9,26,0
8,9,27,1
8,9,28,0
8,9,29,1
8,9,30,1
8,9,31,0
8,9,32,1
8,9,33,1
8,9,34,1
8,9,35,1
8,9,36,0
8,9,37,1
8,9,38,1
8,9,39,1
8,9,40,0
8,9,41,0
8,9,42,1
8,9,43,1
8,9,44,0
8,9,45,0
8,9,46,1
8,9,47,1
8,9,48,1
8,9,49,1
8,9,50,0
8,9,51,0
8,9,52,0
8,9,53,1
8,9,54,1
8,9,55,1
8,9,56,1
8,9,57,1
8,9,58,1
8,9,59,1
8,9,60,1
8,9,61,1
8,9,62,1
8,9,63,0
8,9,64,0
8,9,65,1
8,9,66,1
8,9,67,0
8,9,68,0
8,9,69,1
8,10,11,1
8,10,12,1
8,10,13,0
8,10,14,1
8,10,15,1
8,10,16,1
8,10,17,1
8,10,18,1
8,10,19,1
8,10,20,1
8,10,21,0
8,10,22,0
8,10,23,0
8,10,24,1
8,10,25,0
8,10,26,0
8,10,27,0
8,10,28,1
8,10,29,1
8,10,30,0
8,10,31,1
8,10,32,1
8,10,33,1
8,10,34,1
8,10,35,1
8,10,36,1
8,10,37,1
8,10,38,1
8,10,39,1
8,10,40,1
8,10,41,1
8,10,42,1
8,10,43,1
8,10,44,1
8,10,45,1
8,10,46,1
8,10,47,0
8,10,48,1
8,10,49,1
8,10,50,1
8,10,51,1
8,10,52,1
8,10,53,0
8,10,54,0
8,10,55,0
8,10,56,0
8,10,57,0
8,10,58,0
8,10,59,1
8,10,60,0
8,10,61,1
8,10,62,1
8,10,63,0
8,10,64,0
8,10,65,0
8,10,66,1
8,10,67,1
8,10,68,1
8,10,69,0
8,11,12,0
8,11,13,0
8,11,14,1
8,11,15,1
8,11,16,0
8,11,17,1
8,11,18,1
8,11,19,1
8,11,20,1
8,11,21,1
8,11,22,0
8,11,23,0
8,11,24,1
8,11,25,0
8,11,26,1
8,11,27,1
8,11,28,1
8,11,29,0
8,11,30,1
8,11,31,1
8,11,32,1
8,11,33,0
8,11,34,0
8,11,35,0
8,11,36,0
8,11,37,1
8,11,38,0
8,11,39,0
8,11,40,0
8,11,41,1
8,11,42,0
8,11,43,1
8,11,44,1
8,11,45,1
8,11,46,0
8,11,47,1
8,11,48,1
8,11,49,1
8,11,50,0
8,11,51,0
8,11,52,0
8,11,53,1
8,11,54,1
8,11,55,1
8,11,56,1
8,11,57,1
8,11,58,1
8,11,59,0
8,11,60,1
8,11,61,1
8,11,62,0
8,11,63,1
8,11,64,1
8,11,65,0
8,11,66,1
8,11,67,1
8,11,68,0
8,11,69,1
8,12,13,1
8,12,14,0
8,12,15,1
8,12,16,1
8,12,17,1
8,12,18,0
8,12,19,0
8,12,20,0
8,12,21,0
8,12,22,1
8,12,23,1
8,12,24,1
8,12,25,0
8,12,26,1
8,12,27,1
8,12,28,0
8,12,29,1
8,12,30,1
8,12,31,0
8,12,32,1
8,12,33,1
8,12,34,1
8,12,35,1
8,12,36,1
8,12,37,0
8,12,38,0
8,12,39,1
8,12,40,0
8,12,41,0
8,12,42,0
8,12,43,1
8,12,44,0
8,12,45,1
8,12,46,0
8,12,47,1
8,12,48,0
8,12,49,0
8,12,50,1
8,12,51,0
8,12,52,1
8,12,53,1
8,12,54,1
8,12,55,1
8,12,56,1
8,12,57,0
8,12,58,1
8,12,59,1
8,12,60,0
8,12,61,1
8,12,62,1
8,12,63,1
8,12,64,1
8,12,65,0
8,12,66,1
8,12,67,0
8,12,68,1
8,12,69,1
8,13,14,0
8,13,15,1
8,13,16,1
8,13,17,0
8,13,18,1
8,13,19,1
8,13,20,1
8,13,21,1
8,13,22,1
8,13,23,1
8,13,24,1
8,13,25,1
8,13,26,1
8,13,27,1
8,13,28,0
8,13,29,1
8,13,30,1
8,13,31,1
8,13,32,0
8,13,33,1
8,13,34,1
8,13,35,0
8,13,36,0
8,13,37,0
8,13,38,0
8,13,39,1
8,13,40,0
8,13,41,1
8,13,42,0
8,13,43,1
8,13,44,1
8,13,45,1
8,13,46,1
8,13,47,1
8,13,48,0
8,13,49,1
8,13,50,1
8,13,51,0
8,13,52,1
8,13,53,1
8,13,54,1
8,13,55,0
8,13,56,1
8,13,57,0
8,13,58,0
8,13,59,1
8,13,60,0
8,13,61,0
8,13,62,1
8,13,63,0
8,13,64,1
8,13,65,1
8,13,66,0
8,13,67,0
8,13,68,1
8,13,69,1
8,14,15,1
8,14,16,1
8,14,17,1
8,14,18,0
8,14,19,0
8,14,20,1
8,14,21,1
8,14,22,1
8,14,23,0
8,14,24,0
8,14,25,1
8,14,26,1
8,14,27,0
8,14,28,1
8,14,29,1
8,14,30,0
8,14,31,1
8,14,32,1
8,14,33,0
8,14,34,1
8,14,35,1
8,14,36,1
8,14,37,0
8,14,38,0
8,14,39,0
8,14,40,1
8,14,41,0
8,14,42,1
8,14,43,1
8,14,44,1
8,14,45,1
8,14,46,1
8,14,47,0
8,14,48,0
8,14,49,0
8,14,50,0
8,14,51,1
8,14,52,1
8,14,53,0
8,14,54,1
8,14,55,1
8,14,56,1
8,14,57,1
8,14,58,1
8,14,59,0
8,14,60,1
8,14,61,0
8,14,62,0
8,14,63,1
8,14,64,0
8,14,65,1
8,14,66,1
8,14,67,1
8,14,68,0
8,14,69,1
8,15,16,0
8,15,17,1
8,15,18,1
8,15,19,1
8,15,20,1
8,15,21,0
8,15,22,1
8,15,23,0
8,15,24,1
8,15,25,1
8,15,26,0
8,15,27,1
8,15,28,1
8,15,29,0
8,15,30,0
8,15,31,1
8,15,32,0
8,15,33,1
8,15,34,1
8,15,35,0
8,15,36,1
8,15,37,1
8,15,38,1
8,15,39,1
8,15,40,0
8,15,41,1
8,15,42,1
8,15,43,1
8,15,44,1
8,15,45,1
8,15,46,1
8,15,47,0
8,15,48,1
8,15,49,1
8,15,50,1
8,15,51,0
8,15,52,0
8,15,53,0
8,15,54,0
8,15,55,1
8,15,56,1
8,15,57,0
8,15,58,1
8,15,59,0
8,15,60,0
8,15,61,0
8,15,62,1
8,15,63,1
8,15,64,0
8,15,65,1
8,15,66,0
8,15,67,1
8,15,68,1
8,15,69,0
8,16,17,1
8,16,18,1
8,16,19,1
8,16,20,1
8,16,21,0
8,16,22,1
8,16,23,1
8,16,24,1
8,16,25,0
8,16,26,0
8,16,27,0
8,16,28,0
8,16,29,0
8,16,30,1
8,16,31,1
8,16,32,1
8,16,33,1
8,16,34,1
8,16,35,1
8,16,36,1
8,16,37,1
8,16,38,1
8,16,39,1
8,16,40,1
8,16,41,1
8,16,42,1
8,16,43,1
8,16,44,1
8,16,45,1
8,16,46,1
8,16,47,1
8,16,48,1
8,16,49,1
8,16,50,0
8,16,51,1
8,16,52,1
8,16,53,1
8,16,54,0
8,16,55,1
8,16,56,1
8,16,57,1
8,16,58,0
8,16,59,1
8,16,60,0
8,16,61,0
8,16,62,0
8,16,63,1
8,16,64,0
8,16,65,0
8,16,66,0
8,16,67,1
8,16,68,0
8,16,69,0
8,17,18,0
8,17,19,1
8,17,20,0
8,17,21,1
8,17,22,1
8,17,23,0
8,17,24,1
8,17,25,0
8,17,26,1
8,17,27,1
8,17,28,1
8,17,29,0
8,17,30,1
8,17,31,1
8,17,32,0
8,17,33,1
8,17,34,1
8,17,35,1
8,17,36,1
8,17,37,1
8,17,38,1
8,17,39,1
8,17,40,0
8,17,41,0
8,17,42,1
8,17,43,1
8,17,44,1
8,17,45,0
8,17,46,0
8,17,47,1
8,17,48,0
8,17,49,1
8,17,50,0
8,17,51,1
8,17,52,1
8,17,53,0
8,17,54,1
8,17,55,0
8,17,56,1
8,17,57,0
8,17,58,0
8,17,59,1
8,17,60,0
8,17,61,1
8,17,62,1
8,17,63,1
8,17,64,1
8,17,65,0
8,17,66,0
8,17,67,1
8,17,68,1
8,17,69,1
8,18,19,0
8,18,20,1
8,18,21,1
8,18,22,0
8,18,23,0
8,18,24,1
8,18,25,1
8,18,26,1
8,18,27,1
8,18,28,1
8,18,29,1
8,18,30,0
8,18,31,1
8,18,32,1
8,18,33,0
8,18,34,0
8,18,35,1
8,18,36,1
8,18,37,1
8,18,38,0
8,18,39,1
8,18,40,1
8,18,41,1
8,18,42,1
8,18,43,1
8,18,44,0
8,18,45,1
8,18,46,0
8,18,47,1
8,18,48,1
8,18,49,0
8,18,50,1
8,18,51,1
8,18,52,1
8,18,53,1
8,18,54,0
8,18,55,1
8,18,56,1
8,18,57,1
8,18,58,1
8,18,59,0
8,18,60,1
8,18,61,0
8,18,62,0
8,18,63,1
8,18,64,0
8,18,65,1
8,18,66,0
8,18,67,1
8,18,68,1
8,18,69,0
8,19,20,1
8,19,21,1
8,19,22,1
8,19,23,1
8,19,24,0
8,19,25,1
8,19,26,0
8,19,27,0
8,19,28,0
8,19,29,0
8,19,30,1
8,19,31,1
8,19,32,1
8,19,33,0
8,19,34,1
8,19,35,0
8,19,36,1
8,19,37,0
8,19,38,1
8,19,39,0
8,19,40,0
8,19,41,1
8,19,42,0
8,19,43,1
8,19,44,1
8,19,45,1
8,19,46,1
8,19,47,0
8,19,48,1
8,19,49,0
8,19,50,0
8,19,51,1
8,19,52,0
8,19,53,1
8,19,54,1
8,19,55,0
8,19,56,0
8,19,57,1
8,19,58,0
8,19,59,1
8,19,60,0
8,19,61,1
8,19,62,1
8,19,63,1
8,19,64,1
8,19,65,1
8,19,66,1
8,19,67,1
8,19,68,1
8,19,69,1
8,20,21,1
8,20,22,0
8,20,23,0
8,20,24,0
8,20,25,1
8,20,26,1
8,20,27,1
8,20,28,0
8,20,29,0
8,20,30,1
8,20,31,1
8,20,32,1
8,20,33,1
8,20,34,1
8,20,35,1
8,20,36,1
8,20,37,1
8,20,38,0
8,20,39,0
8,20,40,0
8,20,41,0
8,20,42,0
8,20,43,0
8,20,44,1
8,20,45,1
8,20,46,0
8,20,47,0
8,20,48,1
8,20,49,1
8,20,50,1
8,20,51,0
8,20,52,1
8,20,53,1
8,20,54,1
8,20,55,1
8,20,56,1
8,20,57,1
8,20,58,1
8,20,59,0
8,20,60,1
8,20,61,1
8,20,62,1
8,20,63,0
8,20,64,0
8,20,65,1
8,20,66,1
8,20,67,0
8,20,68,0
8,20,69,1
8,21,22,0
8,21,23,0
8,21,24,1
8,21,25,1
8,21,26,1
8,21,27,0
8,21,28,0
8,21,29,0
8,21,30,1
8,21,31,0
8,21,32,1
8,21,33,0
8,21,34,1
8,21,35,0
8,21,36,1
8,21,37,1
8,21,38,0
8,21,39,0
8,21,40,1
8,21,41,1
8,21,42,1
8,21,43,0
8,21,44,1
8,21,45,1
8,21,46,0
8,21,47,0
8,21,48,1
8,21,49,1
8,21,50,1
8,21,51,1
8,21,52,1
8,21,53,1
8,21,54,1
8,21,55,0
8,21,56,0
8,21,57,1
8,21,58,1
8,21,59,1
8,21,60,1
8,21,61,0
8,21,62,0
8,21,63,1
8,21,64,1
8,21,65,1
8,21,66,1
8,21,67,1
8,21,68,1
8,21,69,1
8,22,23,0
8,22,24,0
8,22,25,1
8,22,26,1
8,22,27,0
8,22,28,1
8,22,29,1
8,22,30,1
8,22,31,1
8,22,32,1
8,22,33,1
8,22,34,0
8,22,35,1
8,22,36,1
8,22,37,1
8,22,38,1
8,22,39,1
8,22,40,1
8,22,41,0
8,22,42,1
8,22,43,0
8,22,44,0
8,22,45,0
8,22,46,0
8,22,47,0
8,22,48,0
8,22,49,0
8,22,50,1
8,22,51,0
8,22,52,1
8,22,53,1
8,22,54,1
8,22,55,0
8,22,56,0
8,22,57,0
8,22,58,1
8,22,59,1
8,22,60,0
8,22,61,1
8,22,62,1
8,22,63,1
8,22,64,0
8,22,65,1
8,22,66,0
8,22,67,1
8,22,68,1
8,22,69,1
8,23,24,1
8,23,25,1
8,23,26,0
8,23,27,1
8,23,28,1
8,23,29,0
8,23,30,1
8,23,31,0
8,23,32,1
8,23,33,0
8,23,34,1
8,23,35,1
8,23,36,0
8,23,37,1
8,23,38,1
8,23,39,1
8,23,40,0
8,23,41,1
8,23,42,1
8,23,43,1
8,23,44,0
8,23,45,1
8,23,46,1
8,23,47,1
8,23,48,1
8,23,49,1
8,23,50,1
8,23,51,1
8,23,52,0
8,23,53,1
8,23,54,1
8,23,55,1
8,23,56,0
8,23,57,1
8,23,58,1
8,23,59,1
8,23,60,0
8,23,61,1
8,23,62,1
8,23,63,1
8,23,64,1
8,23,65,1
8,23,66,1
8,23,67,0
8,23,68,0
8,23,69,1
8,24,25,1
8,24,26,1
8,24,27,1
8,24,28,1
8,24,29,0
8,24,30,0
8,24,31,0
8,24,32,0
8,24,33,1
8,24,34,0
8,24,35,1
8,24,36,1
8,24,37,0
8,24,38,1
8,24,39,1
8,24,40,1
8,24,41,1
8,24,42,0
8,24,43,1
8,24,44,1
8,24,45,1
8,24,46,1
8,24,47,1
8,24,48,0
8,24,49,1
8,24,50,1
8,24,51,1
8,24,52,0
8,24,53,0
8,24,54,1
8,24,55,0
8,24,56,0
8,24,57,0
8,24,58,1
8,24,59,0
8,24,60,0
8,24,61,1
8,24,62,1
8,24,63,1
8,24,64,1
8,24,65,1
8,24,66,0
8,24,67,0
8,24,68,1
8,24,69,1
8,25,26,1
8,25,27,0
8,25,28,1
8,25,29,0
8,25,30,0
8,25,31,1
8,25,32,0
8,25,33,0
8,25,34,0
8,25,35,1
8,25,36,0
8,25,37,1
8,25,38,1
8,25,39,0
8,25,40,0
8,25,41,0
8,25,42,1
8,25,43,0
8,25,44,1
8,25,45,1
8,25,46,1
8,25,47,1
8,25,48,0
8,25,49,1
8,25,50,1
8,25,51,1
8,25,52,1
8,25,53,0
8,25,54,1
8,25,55,1
8,25,56,0
8,25,57,0
8,25,58,1
8,25,59,1
8,25,60,1
8,25,61,1
8,25,62,0
8,25,63,1
8,25,64,0
8,25,65,1
8,25,66,1
8,25,67,1
8,25,68,1
8,25,69,1
8,26,27,1
8,26,28,1
8,26,29,0
8,26,30,1
8,26,31,1
8,26,32,0
8,26,33,0
8,26,34,1
8,26,35,1
8,26,36,0
8,26,37,1
8,26,38,0
8,26,39,1
8,26,40,1
8,26,41,1
8,26,42,0
8,26,43,1
8,26,44,1
8,26,45,1
8,26,46,0
8,26,47,1
8,26,48,1
8,26,49,0
8,26,50,0
8,26,51,0
8,26,52,0
8,26,53,0
8,26,54,1
8,26,55,1
8,26,56,0
8,26,57,1
8,26,58,1
8,26,59,1
8,26,60,0
8,26,61,0
8,26,62,1
8,26,63,1
8,26,64,0
8,26,65,0
8,26,66,0
8,26,67,1
8,26,68,1
8,26,69,1
8,27,28,1
8,27,29,0
8,27,30,1
8,27,31,1
8,27,32,0
8,27,33,1
8,27,34,1
8,27,35,0
8,27,36,0
8,27,37,1
8,27,38,0
8,27,39,1
8,27,40,1
8,27,41,1
8,27,42,1
8,27,43,1
8,27,44,1
8,27,45,1
8,27,46,1
8,27,47,0
8,27,48,0
8,27,49,1
8,27,50,1
8,27,51,1
8,27,52,1
8,27,53,1
8,27,54,0
8,27,55,1
8,27,56,1
8,27,57,0
8,27,58,1
8,27,59,1
8,27,60,1
8,27,61,1
8,27,62,1
8,27,63,0
8,27,64,1
8,27,65,0
8,27,66,1
8,27,67,1
8,27,68,1
8,27,69,0
8,28,29,1
8,28,30,0
8,28,31,1
8,28,32,0
8,28,33,0
8,28,34,1
8,28,35,0
8,28,36,1
8,28,37,0
8,28,38,1
8,28,39,1
8,28,40,1
8,28,41,1
8,28,42,0
8,28,43,1
8,28,44,0
8,28,45,0
8,28,46,1
8,28,47,0
8,28,48,1
8,28,49,1
8,28,50,1
8,28,51,0
8,28,52,1
8,28,53,0
8,28,54,1
8,28,55,0
8,28,56,1
8,28,57,1
8,28,58,0
8,28,59,0
8,28,60,1
8,28,61,1
8,28,62,1
8,28,63,1
8,28,64,1
8,28,65,0
8,28,66,0
8,28,67,0
8,28,68,1
8,28,69,1
8,29,30,1
8,29,31,0
8,29,32,1
8,29,33,1
8,29,34,1
8,29,35,1
8,29,36,1
8,29,37,1
8,29,38,1
8,29,39,1
8,29,40,0
8,29,41,1
8,29,42,0
8,29,43,0
8,29,44,0
8,29,45,0
8,29,46,0
8,29,47,0
8,29,48,1
8,29,49,1
8,29,50,1
8,29,51,1
8,29,52,1
8,29,53,1
8,29,54,1
8,29,55,1
8,29,56,1
8,29,57,1
8,29,58,0
8,29,59,1
8,29,60,1
8,29,61,1
8,29,62,0
8,29,63,0
8,29,64,1
8,29,65,0
8,29,66,0
8,29,67,1
8,29,68,1
8,29,69,1
8,30,31,1
8,30,32,0
8,30,33,1
8,30,34,1
8,30,35,0
8,30,36,1
8,30,37,1
8,30,38,1
8,30,39,0
8,30,40,1
8,30,41,0
8,30,42,1
8,30,43,0
8,30,44,0
8,30,45,1
8,30,46,0
8,30,47,1
8,30,48,1
8,30,49,1
8,30,50,0
8,30,51,1
8,30,52,1
8,30,53,1
8,30,54,0
8,30,55,1
8,30,56,1
8,30,57,1
8,30,58,1
8,30,59,1
8,30,60,1
8,30,61,1
8,30,62,1
8,30,63,0
8,30,64,0
8,30,65,0
8,30,66,1
8,30,67,1
8,30,68,1
8,30,69,0
8,31,32,1
8,31,33,0
8,31,34,1
8,31,35,1
8,31,36,1
8,31,37,1
8,31,38,0
8,31,39,0
8,31,40,1
8,31,41,0
8,31,42,1
8,31,43,1
8,31,44,1
8,31,45,1
8,31,46,1
8,31,47,1
8,31,48,1
8,31,49,1
8,31,50,0
8,31,51,1
8,31,52,1
8,31,53,0
8,31,54,1
8,31,55,1
8,31,56,1
8,31,57,0
8,31,58,1
8,31,59,0
8,31,60,0
8,31,61,1
8,31,62,1
8,31,63,0
8,31,64,1
8,31,65,0
8,31,66,0
8,31,67,1
8,31,68,0
8,31,69,0
8,32,33,1
8,32,34,0
8,32,35,1
8,32,36,1
8,32,37,1
8,32,38,0
8,32,39,0
8,32,40,1
8,32,41,0
8,32,42,1
8,32,43,1
8,32,44,1
8,32,45,1
8,32,46,1
8,32,47,1
8,32,48,0
8,32,49,0
8,32,50,0
8,32,51,1
8,32,52,0
8,32,53,1
8,32,54,1
8,32,55,0
8,32,56,1
8,32,57,1
8,32,58,1
8,32,59,0
8,32,60,1
8,32,61,0
8,32,62,1
8,32,63,0
8,32,64,1
8,32,65,1
8,32,66,1
8,32,67,1
8,32,68,0
8,32,69,1
8,33,34,0
8,33,35,1
8,33,36,0
8,33,37,1
8,33,38,1
8,33,39,1
8,33,40,0
8,33,41,1
8,33,42,1
8,33,43,1
8,33,44,0
8,33,45,1
8,33,46,1
8,33,47,1
8,33,48,0
8,33,49,0
8,33,50,1
8,33,51,0
8,33,52,1
8,33,53,1
8,33,54,1
8,33,55,1
8,33,56,1
8,33,57,0
8,33,58,1
8,33,59,0
8,33,60,1
8,33,61,1
8,33,62,1
8,33,63,0
8,33,64,0
8,33,65,1
8,33,66,1
8,33,67,1
8,33,68,1
8,33,69,1
8,34,35,0
8,34,36,1
8,34,37,0
8,34,38,0
8,34,39,0
8,34,40,1
8,34,41,0
8,34,42,1
8,34,43,1
8,34,44,1
8,34,45,1
8,34,46,0
8,34,47,1
8,34,48,0
8,34,49,1
8,34,50,1
8,34,51,1
8,34,52,0
8,34,53,1
8,34,54,0
8,34,55,1
8,34,56,1
8,34,57,1
8,34,58,1
8,34,59,0
8,34,60,1
8,34,61,1
8,34,62,1
8,34,63,0
8,34,64,0
8,34,65,0
8,34,66,1
8,34,67,0
8,34,68,1
8,34,69,0
8,35,36,0
8,35,37,1
8,35,38,0
8,35,39,1
8,35,40,1
8,35,41,0
8,35,42,1
8,35,43,0
8,35,44,0
8,35,45,1
8,35,46,0
8,35,47,1
8,35,48,1
8,35,49,1
8,35,50,1
8,35,51,1
8,35,52,1
8,35,53,0
8,35,54,1
8,35,55,1
8,35,56,1
8,35,57,0
8,35,58,0
8,35,59,0
8,35,60,1
8,35,61,1
8,35,62,1
8,35,63,0
8,35,64,1
8,35,65,0
8,35,66,1
8,35,67,1
8,35,68,1
8,35,69,1
8,36,37,1
8,36,38,1
8,36,39,1
8,36,40,0
8,36,41,1
8,36,42,0
8,36,43,1
8,36,44,1
8,36,45,1
8,36,46,0
8,36,47,0
8,36,48,1
8,36,49,1
8,36,50,0
8,36,51,1
8,36,52,1
8,36,53,1
8,36,54,0
8,36,55,1
8,36,56,1
8,36,57,1
8,36,58,1
8,36,59,1
8,36,60,0
8,36,61,0
8,36,62,1
8,36,63,1
8,36,64,1
8,36,65,1
8,36,66,0
8,36,67,0
8,36,68,0
8,36,69,0
8,37,38,1
8,37,39,1
8,37,40,1
8,37,41,0
8,37,42,0
8,37,43,0
8,37,44,1
8,37,45,1
8,37,46,0
8,37,47,1
8,37,48,1
8,37,49,1
8,37,50,1
8,37,51,0
8,37,52,1
8,37,53,0
8,37,54,0
8,37,55,1
8,37,56,0
8,37,57,1
8,37,58,1
8,37,59,1
8,37,60,1
8,37,61,0
8,37,62,0
8,37,63,0
8,37,64,1
8,37,65,1
8,37,66,1
8,37,67,1
8,37,68,0
8,37,69,0
8,38,39,1
8,38,40,0
8,38,41,1
8,38,42,1
8,38,43,1
8,38,44,0
8,38,45,0
8,38,46,1
8,38,47,1
8,38,48,1
8,38,49,0
8,38,50,0
8,38,51,0
8,38,52,0
8,38,53,1
8,38,54,1
8,38,55,1
8,38,56,1
8,38,57,0
8,38,58,0
8,38,59,0
8,38,60,1
8,38,61,1
8,38,62,1
8,38,63,1
8,38,64,1
8,38,65,1
8,38,66,0
8,38,67,1
8,38,68,1
8,38,69,1
8,39,40,1
8,39,41,1
8,39,42,0
8,39,43,0
8,39,44,1
8,39,45,1
8,39,46,1
8,39,47,1
8,39,48,0
8,39,49,0
8,39,50,1
8,39,51,0
8,39,52,0
8,39,53,0
8,39,54,1
8,39,55,1
8,39,56,1
8,39,57,0
8,39,58,1
8,39,59,1
8,39,60,0
8,39,61,0
8,39,62,1
8,39,63,1
8,39,64,1
8,39,65,0
8,39,66,0
8,39,67,0
8,39,68,0
8,39,69,1
8,40,41,0
8,40,42,1
8,40,43,1
8,40,44,1
8,40,45,1
8,40,46,1
8,40,47,1
8,40,48,1
8,40,49,0
8,40,50,1
8,40,51,1
8,40,52,1
8,40,53,1
8,40,54,0
8,40,55,1
8,40,56,1
8,40,57,1
8,40,58,1
8,40,59,1
8,40,60,0
8,40,61,0
8,40,62,1
8,40,63,1
8,40,64,1
8,40,65,1
8,40,66,1
8,40,67,1
8,40,68,1
8,40,69,0
8,41,42,0
8,41,43,1
8,41,44,1
8,41,45,0
8,41,46,1
8,41,47,1
8,41,48,1
8,41,49,1
8,41,50,1
8,41,51,0
8,41,52,1
8,41,53,1
8,41,54,1
8,41,55,0
8,41,56,0
8,41,57,1
8,41,58,1
8,41,59,1
8,41,60,1
8,41,61,0
8,41,62,0
8,41,63,0
8,41,64,1
8,41,65,1
8,41,66,0
8,41,67,1
8,41,68,0
8,41,69,1
8,42,43,1
8,42,44,1
8,42,45,1
8,42,46,1
8,42,47,1
8,42,48,1
8,42,49,1
8,42,50,1
8,42,51,1
8,42,52,1
8,42,53,1
8,42,54,0
8,42,55,0
8,42,56,0
8,42,57,1
8,42,58,1
8,42,59,0
8,42,60,1
8,42,61,1
8,42,62,1
8,42,63,0
8,42,64,0
8,42,65,1
8,42,66,1
8,42,67,1
8,42,68,1
8,42,69,0
8,43,44,1
8,43,45,1
8,43,46,0
8,43,47,0
8,43,48,0
8,43,49,1
8,43,50,1
8,43,51,1
8,43,52,1
8,43,53,1
8,43,54,0
8,43,55,0
8,43,56,1
8,43,57,1
8,43,58,1
8,43,59,0
8,43,60,1
8,43,61,0
8,43,62,1
8,43,63,0
8,43,64,0
8,43,65,1
8,43,66,1
8,43,67,1
8,43,68,1
8,43,69,0
8,44,45,0
8,44,46,1
8,44,47,1
8,44,48,0
8,44,49,1
8,44,50,0
8,44,51,1
8,44,52,1
8,44,53,0
8,44,54,1
8,44,55,1
8,44,56,0
8,44,57,1
8,44,58,0
8,44,59,1
8,44,60,1
8,44,61,0
8,44,62,1
8,44,63,1
8,44,64,1
8,44,65,1
8,44,66,0
8,44,67,0
8,44,68,0
8,44,69,1
8,45,46,0
8,45,47,1
8,45,48,0
8,45,49,0
8,45,50,0
8,45,51,1
8,45,52,0
8,45,53,1
8,45,54,0
8,45,55,1
8,45,56,0
8,45,57,0
8,45,58,1
8,45,59,1
8,45,60,0
8,45,61,1
8,45,62,0
8,45,63,1
8,45,64,1
8,45,65,1
8,45,66,0
8,45,67,1
8,45,68,1
8,45,69,0
8,46,47,1
8,46,48,1
8,46,49,0
8,46,50,1
8,46,51,1
8,46,52,0
8,46,53,1
8,46,54,1
8,46,55,1
8,46,56,1
8,46,57,0
8,46,58,0
8,46,59,0
8,46,60,1
8,46,61,1
8,46,62,1
8,46,63,0
8,46,64,1
8,46,65,1
8,46,66,1
8,46,67,1
8,46,68,0
8,46,69,1
8,47,48,1
8,47,49,1
8,47,50,0
8,47,51,0
8,47,52,0
8,47,53,0
8,47,54,1
8,47,55,1
8,47,56,1
8,47,57,0
8,47,58,1
8,47,59,0
8,47,60,0
8,47,61,1
8,47,62,1
8,47,63,1
8,47,64,1
8,47,65,0
8,47,66,0
8,47,67,1
8,47,68,1
8,47,69,1
8,48,49,1
8,48,50,1
8,48,51,1
8,48,52,0
8,48,53,0
8,48,54,0
8,48,55,1
8,48,56,1
8,48,57,1
8,48,58,1
8,48,59,0
8,48,60,1
8,48,61,1
8,48,62,1
8,48,63,1
8,48,64,0
8,48,65,1
8,48,66,1
8,48,67,1
8,48,68,0
8,48,69,0
8,49,50,0
8,49,51,1
8,49,52,0
8,49,53,1
8,49,54,0
8,49,55,1
8,49,56,1
8,49,57,1
8,49,58,1
8,49,59,1
8,49,60,1
8,49,61,1
8,49,62,1
8,49,63,1
8,49,64,0
8,49,65,1
8,49,66,0
8,49,67,0
8,49,68,0
8,49,69,0
8,50,51,1
8,50,52,1
8,50,53,0
8,50,54,1
8,50,55,0
8,50,56,1
8,50,57,0
8,50,58,1
8,50,59,1
8,50,60,1
8,50,61,0
8,50,62,1
8,50,63,0
8,50,64,1
8,50,65,1
8,50,66,1
8,50,67,1
8,50,68,1
8,50,69,1
8,51,52,1
8,51,53,1
8,51,54,0
8,51,55,1
8,51,56,1
8,51,57,1
8,51,58,1
8,51,59,1
8,51,60,1
8,51,61,0
8,51,62,1
8,51,63,1
8,51,64,1
8,51,65,0
8,51,66,1
8,51,67,0
8,51,68,0
8,51,69,0
8,52,53,1
8,52,54,1
8,52,55,0
8,52,56,1
8,52,57,1
8,52,58,0
8,52,59,1
8,52,60,1
8,52,61,1
8,52,62,0
8,52,63,0
8,52,64,1
8,52,65,0
8,52,66,1
8,52,67,0
8,52,68,1
8,52,69,1
8,53,54,1
8,53,55,1
8,53,56,1
8,53,57,1
8,53,58,0
8,53,59,1
8,53,60,0
8,53,61,1
8,53,62,0
8,53,63,1
8,53,64,1
8,53,65,1
8,53,66,1
8,53,67,1
8,53,68,1
8,53,69,1
8,54,55,0
8,54,56,1
8,54,57,1
8,54,58,0
8,54,59,1
8,54,60,1
8,54,61,1
8,54,62,1
8,54,63,1
8,54,64,1
8,54,65,1
8,54,66,1
8,54,67,0
8,54,68,1
8,54,69,0
8,55,56,1
8,55,57,0
8,55,58,1
8,55,59,1
8,55,60,1
8,55,61,0
8,55,62,0
8,55,63,1
8,55,64,1
8,55,65,0
8,55,66,1
8,55,67,1
8,55,68,1
8,55,69,0
8,56,57,1
8,56,58,1
8,56,59,0
8,56,60,1
8,56,61,1
8,56,62,1
8,56,63,0
8,56,64,0
8,56,65,0
8,56,66,1
8,56,67,0
8,56,68,0
8,56,69,1
8,57,58,0
8,57,59,1
8,57,60,1
8,57,61,0
8,57,62,0
8,57,63,1
8,57,64,1
8,57,65,0
8,57,66,1
8,57,67,1
8,57,68,0
8,57,69,1
8,58,59,1
8,58,60,0
8,58,61,1
8,58,62,1
8,58,63,1
8,58,64,0
8,58,65,1
8,58,66,0
8,58,67,1
8,58,68,1
8,58,69,0
8,59,60,0
8,59,61,0
8,59,62,1
8,59,63,1
8,59,64,1
8,59,65,1
8,59,66,0
8,59,67,0
8,59,68,1
8,59,69,1
8,60,61,0
8,60,62,0
8,60,63,0
8,60,64,0
8,60,65,1
8,60,66,1
8,60,67,1
8,60,68,0
8,60,69,1
8,61,62,0
8,61,63,1
8,61,64,1
8,61,65,1
8,61,66,1
8,61,67,0
8,61,68,1
8,61,69,1
8,62,63,1
8,62,64,0
8,62,65,0
8,62,66,1
8,62,67,1
8,62,68,0
8,62,69,1
8,63,64,1
8,63,65,0
8,63,66,0
8,63,67,1
8,63,68,1
8,63,69,1
8,64,65,0
8,64,66,0
8,64,67,1
8,64,68,0
8,64,69,1
8,65,66,1
8,65,67,1
8,65,68,1
8,65,69,1
8,66,67,1
8,66,68,1
8,66,69,1
8,67,68,0
8,67,69,0
8,68,69,1
9,10,11,1
9,10,12,0
9,10,13,1
9,10,14,0
9,10,15,1
9,10,16,1
9,10,17,0
9,10,18,0
9,10,19,0
9,10,20,1
9,10,21,1
9,10,22,0
9,10,23,1
9,10,24,1
9,10,25,0
9,10,26,0
9,10,27,0
9,10,28,1
9,10,29,0
9,10,30,1
9,10,31,1
9,10,32,0
9,10,33,1
9,10,34,1
9,10,35,1
9,10,36,1
9,10,37,0
9,10,38,1
9,10,39,1
9,10,40,1
9,10,41,0
9,10,42,0
9,10,43,1
9,10,44,1
9,10,45,0
9,10,46,0
9,10,47,1
9,10,48,1
9,10,49,1
9,10,50,1
9,10,51,0
9,10,52,0
9,10,53,0
9,10,54,1
9,10,55,1
9,10,56,1
9,10,57,1
9,10,58,1
9,10,59,1
9,10,60,1
9,10,61,1
9,10,62,1
9,10,63,1
9,10,64,0
9,10,65,0
9,10,66,1
9,10,67,1
9,10,68,0
9,10,69,1
9,11,12,1
9,11,13,1
9,11,14,0
9,11,15,1
9,11,16,1
9,11,17,1
9,11,18,1
9,11,19,1
9,11,20,1
9,11,21,1
9,11,22,0
9,11,23,0
9,11,24,0
9,11,25,1
9,11,26,0
9,11,27,0
9,11,28,0
9,11,29,1
9,11,30,1
9,11,31,0
9,11,32,1
9,11,33,1
9,11,34,1
9,11,35,1
9,11,36,1
9,11,37,1
9,11,38,1
9,11,39,1
9,11,40,1
9,11,41,1
9,11,42,1
9,11,43,1
9,11,44,1
9,11,45,1
9,11,46,1
9,11,47,1
9,11,48,0
9,11,49,1
9,11,50,1
9,11,51,1
9,11,52,1
9,11,53,1
9,11,54,0
9,11,55,0
9,11,56,0
9,11,57,0
9,11,58,0
9,11,59,0
9,11,60,1
9,11,61,0
9,11,62,1
9,11,63,1
9,11,64,0
9,11,65,0
9,11,66,0
9,11,67,1
9,11,68,1
9,11,69,0
9,12,13,0
9,12,14,0
9,12,15,1
9,12,16,1
9,12,17,0
9,12,18,1
9,12,19,1
9,12,20,1
9,12,21,1
9,12,22,1
9,12,23,0
9,12,24,0
9,12,25,1
9,12,26,0
9,12,27,1
9,12,28,1
9,12,29,1
9,12,30,0
9,12,31,1
9,12,32,1
9,12,33,1
9,12,34,0
9,12,35,0
9,12,36,0
9,12,37,0
9,12,38,1
9,12,39,0
9,12,40,0
9,12,41,0
9,12,42,1
9,12,43,0
9,12,44,1
9,12,45,1
9,12,46,1
9,12,47,0
9,12,48,1
9,12,49,1
9,12,50,1
9,12,51,0
9,12,52,0
9,12,53,0
9,12,54,1
9,12,55,1
9,12,56,1
9,12,57,1
9,12,58,1
9,12,59,1
9,12,60,0
9,12,61,1
9,12,62,1
9,12,63,0
9,12,64,1
9,12,65,1
9,12,66,0
9,12,67,1
9,12,68,1
9,12,69,1
9,13,14,1
9,13,15,0
9,13,16,1
9,13,17,1
9,13,18,1
9,13,19,0
9,13,20,0
9,13,21,0
9,13,22,0
9,13,23,1
9,13,24,1
9,13,25,1
9,13,26,0
9,13,27,1
9,13,28,1
9,13,29,0
9,13,30,1
9,13,31,1
9,13,32,0
9,13,33,1
9,13,34,1
9,13,35,1
9,13,36,1
9,13,37,1
9,13,38,0
9,13,39,0
9,13,40,1
9,13,41,0
9,13,42,0
9,13,43,0
9,13,44,1
9,13,45,0
9,13,46,1
9,13,47,0
9,13,48,1
9,13,49,0
9,13,50,0
9,13,51,1
9,13,52,0
9,13,53,1
9,13,54,1
9,13,55,1
9,13,56,1
9,13,57,1
9,13,58,0
9,13,59,1
9,13,60,1
9,13,61,0
9,13,62,1
9,13,63,1
9,13,64,1
9,13,65,1
9,13,66,0
9,13,67,1
9,13,68,0
9,13,69,1
9,14,15,0
9,14,16,1
9,14,17,1
9,14,18,0
9,14,19,1
9,14,20,1
9,14,21,1
9,14,22,1
9,14,23,1
9,14,24,1
9,14,25,1
9,14,26,1
9,14,27,1
9,14,28,1
9,14,29,0
9,14,30,1
9,14,31,1
9,14,32,1
9,14,33,0
9,14,34,1
9,14,35,1
9,14,36,0
9,14,37,0
9,14,38,0
9,14,39,0
9,14,40,1
9,14,41,0
9,14,42,1
9,14,43,0
9,14,44,1
9,14,45,1
9,14,46,1
9,14,47,1
9,14,48,1
9,14,49,0
9,14,50,1
9,14,51,1
9,14,52,0
9,14,53,1
9,14,54,1
9,14,55,1
9,14,56,0
9,14,57,1
9,14,58,0
9,14,59,0
9,14,60,1
9,14,61,0
9,14,62,0
9,14,63,1
9,14,64,0
9,14,65,1
9,14,66,1
9,14,67,0
9,14,68,0
9,14,69,1
9,15,16,1
9,15,17,1
9,15,18,1
9,15,19,0
9,15,20,0
9,15,21,1
9,15,22,1
9,15,23,1
9,15,24,0
9,15,25,0
9,15,26,1
9,15,27,1
9,15,28,0
9,15,29,1
9,15,30,1
9,15,31,0
9,15,32,1
9,15,33,1
9,15,34,0
9,15,35,1
9,15,36,1
9,15,37,1
9,15,38,0
9,15,39,0
9,15,40,0
9,15,41,1
9,15,42,0
9,15,43,1
9,15,44,1
9,15,45,1
9,15,46,1
9,15,47,1
9,15,48,0
9,15,49,0
9,15,50,0
9,15,51,0
9,15,52,1
9,15,53,1
9,15,54,0
9,15,55,1
9,15,56,1
9,15,57,1
9,15,58,1
9,15,59,1
9,15,60,0
9,15,61,1
9,15,62,0
9,15,63,0
9,15,64,1
9,15,65,0
9,15,66,1
9,15,67,1
9,15,68,1
9,15,69,1
9,16,17,0
9,16,18,1
9,16,19,1
9,16,20,1
9,16,21,1
9,16,22,0
9,16,23,1
9,16,24,0
9,16,25,1
9,16,26,1
9,16,27,0
9,16,28,1
9,16,29,1
9,16,30,0
9,16,31,0
9,16,32,1
9,16,33,0
9,16,34,1
9,16,35,1
9,16,36,0
9,16,37,1
9,16,38,1
9,16,39,1
9,16,40,1
9,16,41,0
9,16,42,1
9,16,43,1
9,16,44,1
9,16,45,1
9,16,46,1
9,16,47,1
9,16,48,0
9,16,49,1
9,16,50,1
9,16,51,1
9,16,52,0
9,16,53,0
9,16,54,0
9,16,55,0
9,16,56,1
9,16,57,1
9,16,58,0
9,16,59,1
9,16,60,0
9,16,61,0
9,16,62,0
9,16,63,1
9,16,64,1
9,16,65,0
9,16,66,1
9,16,67,0
9,16,68,1
9,16,69,0
9,17,18,1
9,17,19,1
9,17,20,1
9,17,21,1
9,17,22,0
9,17,23,1
9,17,24,1
9,17,25,1
9,17,26,0
9,17,27,0
9,17,28,0
9,17,29,0
9,17,30,0
9,17,31,1
9,17,32,1
9,17,33,1
9,17,34,1
9,17,35,1
9,17,36,1
9,17,37,1
9,17,38,1
9,17,39,1
9,17,40,1
9,17,41,1
9,17,42,1
9,17,43,1
9,17,44,1
9,17,45,1
9,17,46,1
9,17,47,1
9,17,48,1
9,17,49,1
9,17,50,1
9,17,51,0
9,17,52,1
9,17,53,1
9,17,54,1
9,17,55,0
9,17,56,1
9,17,57,1
9,17,58,1
9,17,59,0
9,17,60,1
9,17,61,0
9,17,62,0
9,17,63,0
9,17,64,1
9,17,65,0
9,17,66,0
9,17,67,0
9,17,68,1
9,17,69,0
9,18,19,0
9,18,20,1
9,18,21,0
9,18,22,1
9,18,23,1
9,18,24,0
9,18,25,1
9,18,26,0
9,18,27,1
9,18,28,1
9,18,29,1
9,18,30,0
9,18,31,1
9,18,32,1
9,18,33,0
9,18,34,1
9,18,35,1
9,18,36,1
9,18,37,1
9,18,38,1
9,18,39,1
9,18,40,1
9,18,41,0
9,18,42,0
9,18,43,1
9,18,44,1
9,18,45,1
9,18,46,0
9,18,47,0
9,18,48,1
9,18,49,0
9,18,50,1
9,18,51,0
9,18,52,1
9,18,53,1
9,18,54,0
9,18,55,1
9,18,56,0
9,18,57,1
9,18,58,0
9,18,59,0
9,18,60,1
9,18,61,0
9,18,62,1
9,18,63,1
9,18,64,1
9,18,65,1
9,18,66,0
9,18,67,0
9,18,68,1
9,18,69,1
9,19,20,0
9,19,21,1
9,19,22,1
9,19,23,0
9,19,24,0
9,19,25,1
9,19,26,1
9,19,27,1
9,19,28,1
9,19,29,1
9,19,30,1
9,19,31,0
9,19,32,1
9,19,33,1
9,19,34,0
9,19,35,0
9,19,36,1
9,19,37,1
9,19,38,1
9,19,39,0
9,19,40,1
9,19,41,1
9,19,42,1
9,19,43,1
9,19,44,1
9,19,45,0
9,19,46,1
9,19,47,0
9,19,48,1
9,19,49,1
9,19,50,0
9,19,51,1
9,19,52,1
9,19,53,1
9,19,54,1
9,19,55,0
9,19,56,1
9,19,57,1
9,19,58,1
9,19,59,1
9,19,60,0
9,19,61,1
9,19,62,0
9,19,63,0
9,19,64,1
9,19,65,0
9,19,66,1
9,19,67,0
9,19,68,1
9,19,69,0
9,20,21,1
9,20,22,1
9,20,23,1
9,20,24,1
9,20,25,0
9,20,26,1
9,20,27,0
9,20,28,0
9,20,29,0
9,20,30,0
9,20,31,1
9,20,32,1
9,20,33,1
9,20,34,0
9,20,35,1
9,20,36,0
9,20,37,1
9,20,38,0
9,20,39,1
9,20,40,0
9,20,41,0
9,20,42,1
9,20,43,0
9,20,44,1
9,20,45,1
9,20,46,1
9,20,47,1
9,20,48,0
9,20,49,1
9,20,50,0
9,20,51,0
9,20,52,1
9,20,53,0
9,20,54,1
9,20,55,1
9,20,56,0
9,20,57,0
9,20,58,1
9,20,59,0
9,20,60,1
9,20,61,0
9,20,62,1
9,20,63,1
9,20,64,1
9,20,65,1
9,20,66,1
9,20,67,1
9,20,68,1
9,20,69,1
9,21,22,1
9,21,23,0
9,21,24,0
9,21,25,0
9,21,26,1
9,21,27,1
9,21,28,1
9,21,29,0
9,21,30,0
9,21,31,1
9,21,32,1
9,21,33,1
9,21,34,1
9,21,35,1
9,21,36,1
9,21,37,1
9,21,38,1
9,21,39,0
9,21,40,0
9,21,41,0
9,21,42,0
9,21,43,0
9,21,44,0
9,21,45,1
9,21,46,1
9,21,47,0
9,21,48,0
9,21,49,1
9,21,50,1
9,21,51,1
9,21,52,0
9,21,53,1
9,21,54,1
9,21,55,1
9,21,56,1
9,21,57,1
9,21,58,1
9,21,59,1
9,21,60,0
9,21,61,1
9,21,62,1
9,21,63,1
9,21,64,0
9,21,65,0
9,21,66,1
9,21,67,1
9,21,68,0
9,21,69,1
9,22,23,0
9,22,24,0
9,22,25,1
9,22,26,1
9,22,27,1
9,22,28,0
9,22,29,0
9,22,30,0
9,22,31,1
9,22,32,0
9,22,33,1
9,22,34,0
9,22,35,1
9,22,36,0
9,22,37,1
9,22,38,1
9,22,39,0
9,22,40,0
9,22,41,1
9,22,42,1
9,22,43,1
9,22,44,0
9,22,45,1
9,22,46,1
9,22,47,0
9,22,48,0
9,22,49,1
9,22,50,1
9,22,51,1
9,22,52,1
9,22,53,1
9,22,54,1
9,22,55,1
9,22,56,0
9,22,57,0
9,22,58,1
9,22,59,1
9,22,60,1
9,22,61,1
9,22,62,0
9,22,63,0
9,22,64,1
9,22,65,1
9,22,66,1
9,22,67,1
9,22,68,1
9,22,69,1
9,23,24,0
9,23,25,0
9,23,26,1
9,23,27,1
9,23,28,0
9,23,29,1
9,23,30,1
9,23,31,1
9,23,32,1
9,23,33,1
9,23,34,1
9,23,35,0
9,23,36,1
9,23,37,1
9,23,38,1
9,23,39,1
9,23,40,1
9,23,41,1
9,23,42,0
9,23,43,1
9,23,44,0
9,23,45,0
9,23,46,0
9,23,47,0
9,23,48,0
9,23,49,0
9,23,50,0
9,23,51,1
9,23,52,0
9,23,53,1
9,23,54,1
9,23,55,1
9,23,56,0
9,23,57,0
9,23,58,0
9,23,59,1
9,23,60,1
9,23,61,0
9,23,62,1
9,23,63,1
9,23,64,1
9,23,65,0
9,23,66,1
9,23,67,0
9,23,68,1
9,23,69,1
9,24,25,1
9,24,26,1
9,24,27,0
9,24,28,1
9,24,29,1
9,24,30,0
9,24,31,1
9,24,32,0
9,24,33,1
9,24,34,0
9,24,35,1
9,24,36,1
9,24,37,0
9,24,38,1
9,24,39,1
9,24,40,1
9,24,41,0
9,24,42,1
9,24,43,1
9,24,44,1
9,24,45,0
9,24,46,1
9,24,47,1
9,24,48,1
9,24,49,1
9,24,50,1
9,24,51,1
9,24,52,1
9,24,53,0
9,24,54,1
9,24,55,1
9,24,56,1
9,24,57,0
9,24,58,1
9,24,59,1
9,24,60,1
9,24,61,0
9,24,62,1
9,24,63,1
9,24,64,1
9,24,65,1
9,24,66,1
9,24,67,1
9,24,68,0
9,24,69,1
9,25,26,1
9,25,27,1
9,25,28,1
9,25,29,1
9,25,30,0
9,25,31,0
9,25,32,0
9,25,33,0
9,25,34,1
9,25,35,0
9,25,36,1
9,25,37,1
9,25,38,0
9,25,39,1
9,25,40,1
9,25,41,1
9,25,42,1
9,25,43,0
9,25,44,1
9,25,45,1
9,25,46,1
9,25,47,1
9,25,48,1
9,25,49,0
9,25,50,1
9,25,51,1
9,25,52,1
9,25,53,0
9,25,54,0
9,25,55,1
9,25,56,0
9,25,57,0
9,25,58,0
9,25,59,1
9,25,60,0
9,25,61,0
9,25,62,1
9,25,63,1
9,25,64,1
9,25,65,1
9,25,66,1
9,25,67,0
9,25,68,0
9,25,69,1
9,26,27,1
9,26,28,0
9,26,29,1
9,26,30,0
9,26,31,0
9,26,32,1
9,26,33,0
9,26,34,0
9,26,35,0
9,26,36,1
9,26,37,0
9,26,38,1
9,26,39,1
9,26,40,0
9,26,41,0
9,26,42,0
9,26,43,1
9,26,44,0
9,26,45,1
9,26,46,1
9,26,47,1
9,26,48,1
9,26,49,0
9,26,50,1
9,26,51,1
9,26,52,1
9,26,53,1
9,26,54,0
9,26,55,1
9,26,56,1
9,26,57,0
9,26,58,0
9,26,59,1
9,26,60,1
9,26,61,1
9,26,62,1
9,26,63,0
9,26,64,1
9,26,65,0
9,26,66,1
9,26,67,1
9,26,68,1
9,26,69,1
9,27,28,1
9,27,29,1
9,27,30,0
9,27,31,1
9,27,32,1
9,27,33,0
9,27,34,0
9,27,35,1
9,27,36,1
9,27,37,0
9,27,38,1
9,27,39,0
9,27,40,1
9,27,41,1
9,27,42,1
9,27,43,0
9,27,44,1
9,27,45,1
9,27,46,1
9,27,47,0
9,27,48,1
9,27,49,1
9,27,50,0
9,27,51,0
9,27,52,0
9,27,53,0
9,27,54,0
9,27,55,1
9,27,56,1
9,27,57,0
9,27,58,1
9,27,59,1
9,27,60,1
9,27,61,0
9,27,62,0
9,27,63,1
9,27,64,1
9,27,65,0
9,27,66,0
9,27,67,0
9,27,68,1
9,27,69,1
9,28,29,1
9,28,30,0
9,28,31,1
9,28,32,1
9,28,33,0
9,28,34,1
9,28,35,1
9,28,36,0
9,28,37,0
9,28,38,1
9,28,39,0
9,28,40,1
9,28,41,1
9,28,42,1
9,28,43,1
9,28,44,1
9,28,45,1
9,28,46,1
9,28,47,1
9,28,48,0
9,28,49,0
9,28,50,1
9,28,51,1
9,28,52,1
9,28,53,1
9,28,54,1
9,28,55,0
9,28,56,1
9,28,57,1
9,28,58,0
9,28,59,1
9,28,60,1
9,28,61,1
9,28,62,1
9,28,63,1
9,28,64,0
9,28,65,1
9,28,66,0
9,28,67,1
9,28,68,1
9,28,69,0
9,29,30,1
9,29,31,0
9,29,32,1
9,29,33,0
9,29,34,0
9,29,35,1
9,29,36,0
9,29,37,1
9,29,38,0
9,29,39,1
9,29,40,1
9,29,41,1
9,29,42,1
9,29,43,0
9,29,44,1
9,29,45,0
9,29,46,0
9,29,47,1
9,29,48,0
9,29,49,1
9,29,50,1
9,29,51,1
9,29,52,0
9,29,53,1
9,29,54,0
9,29,55,1
9,29,56,0
9,29,57,1
9,29,58,1
9,29,59,0
9,29,60,0
9,29,61,1
9,29,62,1
9,29,63,1
9,29,64,1
9,29,65,1
9,29,66,0
9,29,67,0
9,29,68,0
9,29,69,1
9,30,31,1
9,30,32,0
9,30,33,1
9,30,34,1
9,30,35,1
9,30,36,1
9,30,37,1
9,30,38,1
9,30,39,1
9,30,40,1
9,30,41,0
9,30,42,1
9,30,43,0
9,30,44,0
9,30,45,0
9,30,46,0
9,30,47,0
9,30,48,0
9,30,49,1
9,30,50,1
9,30,51,1
9,30,52,1
9,30,53,1
9,30,54,1
9,30,55,1
9,30,56,1
9,30,57,1
9,30,58,1
9,30,59,0
9,30,60,1
9,30,61,1
9,30,62,1
9,30,63,0
9,30,64,0
9,30,65,1
9,30,66,0
9,30,67,0
9,30,68,1
9,30,69,1
9,31,32,1
9,31,33,0
9,31,34,1
9,31,35,1
9,31,36,0
9,31,37,1
9,31,38,1
9,31,39,1
9,31,40,0
9,31,41,1
9,31,42,0
9,31,43,1
9,31,44,0
9,31,45,0
9,31,46,1
9,31,47,0
9,31,48,1
9,31,49,1
9,31,50,1
9,31,51,0
9,31,52,1
9,31,53,1
9,31,54,1
9,31,55,0
9,31,56,1
9,31,57,1
9,31,58,1
9,31,59,1
9,31,60,1
9,31,61,1
9,31,62,1
9,31,63,1
9,31,64,0
9,31,65,0
9,31,66,0
9,31,67,1
9,31,68,1
9,31,69,0
9,32,33,1
9,32,34,0
9,32,35,1
9,32,36,1
9,32,37,1
9,32,38,1
9,32,39,0
9,32,40,0
9,32,41,1
9,32,42,0
9,32,43,1
9,32,44,1
9,32,45,1
9,32,46,1
9,32,47,1
9,32,48,1
9,32,49,1
9,32,50,1
9,32,51,0
9,32,52,1
9,32,53,1
9,32,54,0
9,32,55,1
9,32,56,1
9,32,57,1
9,32,58,0
9,32,59,1
9,32,60,0
9,32,61,0
9,32,62,1
9,32,63,1
9,32,64,0
9,32,65,1
9,32,66,0
9,32,67,0
9,32,68,1
9,32,69,0
9,33,34,1
9,33,35,0
9,33,36,1
9,33,37,1
9,33,38,1
9,33,39,0
9,33,40,0
9,33,41,1
9,33,42,0
9,33,43,1
9,33,44,1
9,33,45,1
9,33,46,1
9,33,47,1
9,33,48,1
9,33,49,0
9,33,50,0
9,33,51,0
9,33,52,1
9,33,53,0
9,33,54,1
9,33,55,1
9,33,56,0
9,33,57,1
9,33,58,1
9,33,59,1
9,33,60,0
9,33,61,1
9,33,62,0
9,33,63,1
9,33,64,0
9,33,65,1
9,33,66,1
9,33,67,1
9,33,68,1
9,33,69,1
9,34,35,0
9,34,36,1
9,34,37,0
9,34,38,1
9,34,39,1
9,34,40,1
9,34,41,0
9,34,42,1
9,34,43,1
9,34,44,1
9,34,45,0
9,34,46,1
9,34,47,1
9,34,48,1
9,34,49,0
9,34,50,0
9,34,51,1
9,34,52,0
9,34,53,1
9,34,54,1
9,34,55,1
9,34,56,1
9,34,57,1
9,34,58,0
9,34,59,1
9,34,60,0
9,34,61,1
9,34,62,1
9,34,63,1
9,34,64,0
9,34,65,0
9,34,66,1
9,34,67,1
9,34,68,1
9,34,69,1
9,35,36,0
9,35,37,1
9,35,38,0
9,35,39,0
9,35,40,0
9,35,41,1
9,35,42,0
9,35,43,1
9,35,44,1
9,35,45,1
9,35,46,1
9,35,47,0
9,35,48,1
9,35,49,0
9,35,50,1
9,35,51,1
9,35,52,1
9,35,53,0
9,35,54,1
9,35,55,0
9,35,56,1
9,35,57,1
9,35,58,1
9,35,59,1
9,35,60,0
9,35,61,1
9,35,62,1
9,35,63,1
9,35,64,0
9,35,65,0
9,35,66,0
9,35,67,1
9,35,68,0
9,35,69,0
9,36,37,0
9,36,38,1
9,36,39,0
9,36,40,1
9,36,41,1
9,36,42,0
9,36,43,1
9,36,44,0
9,36,45,0
9,36,46,1
9,36,47,0
9,36,48,1
9,36,49,1
9,36,50,1
9,36,51,1
9,36,52,1
9,36,53,1
9,36,54,0
9,36,55,1
9,36,56,1
9,36,57,1
9,36,58,0
9,36,59,0
9,36,60,0
9,36,61,1
9,36,62,1
9,36,63,1
9,36,64,0
9,36,65,1
9,36,66,0
9,36,67,1
9,36,68,1
9,36,69,1
9,37,38,1
9,37,39,1
9,37,40,1
9,37,41,0
9,37,42,1
9,37,43,0
9,37,44,1
9,37,45,1
9,37,46,1
9,37,47,0
9,37,48,0
9,37,49,1
9,37,50,1
9,37,51,0
9,37,52,1
9,37,53,1
9,37,54,1
9,37,55,0
9,37,56,1
9,37,57,1
9,37,58,1
9,37,59,1
9,37,60,1
9,37,61,0
9,37,62,0
9,37,63,1
9,37,64,1
9,37,65,1
9,37,66,1
9,37,67,0
9,37,68,0
9,37,69,0
9,38,39,1
9,38,40,1
9,38,41,1
9,38,42,0
9,38,43,0
9,38,44,0
9,38,45,1
9,38,46,1
9,38,47,0
9,38,48,1
9,38,49,1
9,38,50,1
9,38,51,1
9,38,52,0
9,38,53,1
9,38,54,0
9,38,55,0
9,38,56,1
9,38,57,0
9,38,58,1
9,38,59,1
9,38,60,1
9,38,61,1
9,38,62,0
9,38,63,0
9,38,64,0
9,38,65,1
9,38,66,1
9,38,67,1
9,38,68,1
9,38,69,0
9,39,40,1
9,39,41,0
9,39,42,1
9,39,43,1
9,39,44,1
9,39,45,0
9,39,46,0
9,39,47,1
9,39,48,1
9,39,49,1
9,39,50,0
9,39,51,0
9,39,52,0
9,39,53,0
9,39,54,1
9,39,55,1
9,39,56,1
9,39,57,1
9,39,58,0
9,39,59,0
9,39,60,0
9,39,61,1
9,39,62,1
9,39,63,1
9,39,64,1
9,39,65,1
9,39,66,1
9,39,67,0
9,39,68,1
9,39,69,1
9,40,41,1
9,40,42,1
9,40,43,0
9,40,44,0
9,40,45,1
9,40,46,1
9,40,47,1
9,40,48,1
9,40,49,0
9,40,50,0
9,40,51,1
9,40,52,0
9,40,53,0
9,40,54,0
9,40,55,1
9,40,56,1
9,40,57,1
9,40,58,0
9,40,59,1
9,40,60,1
9,40,61,0
9,40,62,0
9,40,63,1
9,40,64,1
9,40,65,1
9,40,66,0
9,40,67,0
9,40,68,0
9,40,69,1
9,41,42,0
9,41,43,1
9,41,44,1
9,41,45,1
9,41,46,1
9,41,47,1
9,41,48,1
9,41,49,1
9,41,50,0
9,41,51,1
9,41,52,1
9,41,53,1
9,41,54,1
9,41,55,0
9,41,56,1
9,41,57,1
9,41,58,1
9,41,59,1
9,41,60,1
9,41,61,0
9,41,62,0
9,41,63,1
9,41,64,1
9,41,65,1
9,41,66,1
9,41,67,1
9,41,68,1
9,41,69,0
9,42,43,0
9,42,44,1
9,42,45,1
9,42,46,0
9,42,47,1
9,42,48,1
9,42,49,1
9,42,50,1
9,42,51,1
9,42,52,0
9,42,53,1
9,42,54,1
9,42,55,1
9,42,56,0
9,42,57,0
9,42,58,1
9,42,59,1
9,42,60,1
9,42,61,1
9,42,62,0
9,42,63,0
9,42,64,0
9,42,65,1
9,42,66,1
9,42,67,0
9,42,68,1
9,42,69,1
9,43,44,1
9,43,45,1
9,43,46,1
9,43,47,1
9,43,48,1
9,43,49,1
9,43,50,1
9,43,51,1
9,43,52,1
9,43,53,1
9,43,54,1
9,43,55,0
9,43,56,0
9,43,57,0
9,43,58,1
9,43,59,1
9,43,60,0
9,43,61,1
9,43,62,1
9,43,63,1
9,43,64,0
9,43,65,0
9,43,66,1
9,43,67,1
9,43,68,1
9,43,69,0
9,44,45,1
9,44,46,1
9,44,47,0
9,44,48,0
9,44,49,0
9,44,50,1
9,44,51,1
9,44,52,1
9,44,53,1
9,44,54,1
9,44,55,0
9,44,56,0
9,44,57,1
9,44,58,1
9,44,59,1
9,44,60,0
9,44,61,1
9,44,62,0
9,44,63,1
9,44,64,0
9,44,65,0
9,44,66,1
9,44,67,1
9,44,68,1
9,44,69,0
9,45,46,0
9,45,47,1
9,45,48,1
9,45,49,0
9,45,50,1
9,45,51,0
9,45,52,1
9,45,53,1
9,45,54,0
9,45,55,1
9,45,56,1
9,45,57,0
9,45,58,1
9,45,59,0
9,45,60,1
9,45,61,1
9,45,62,0
9,45,63,1
9,45,64,1
9,45,65,1
9,45,66,1
9,45,67,0
9,45,68,0
9,45,69,1
9,46,47,0
9,46,48,1
9,46,49,0
9,46,50,0
9,46,51,0
9,46,52,1
9,46,53,0
9,46,54,1
9,46,55,0
9,46,56,1
9,46,57,0
9,46,58,0
9,46,59,1
9,46,60,1
9,46,61,0
9,46,62,1
9,46,63,0
9,46,64,1
9,46,65,1
9,46,66,1
9,46,67,0
9,46,68,1
9,46,69,0
9,47,48,1
9,47,49,1
9,47,50,0
9,47,51,1
9,47,52,1
9,47,53,0
9,47,54,1
9,47,55,1
9,47,56,1
9,47,57,1
9,47,58,0
9,47,59,0
9,47,60,0
9,47,61,1
9,47,62,1
9,47,63,1
9,47,64,0
9,47,65,1
9,47,66,1
9,47,67,1
9,47,68,1
9,47,69,1
9,48,49,1
9,48,50,1
9,48,51,0
9,48,52,0
9,48,53,0
9,48,54,0
9,48,55,1
9,48,56,1
9,48,57,1
9,48,58,0
9,48,59,1
9,48,60,0
9,48,61,0
9,48,62,1
9,48,63,1
9,48,64,1
9,48,65,1
9,48,66,0
9,48,67,0
9,48,68,1
9,48,69,1
9,49,50,1
9,49,51,1
9,49,52,1
9,49,53,0
9,49,54,0
9,49,55,0
9,49,56,1
9,49,57,1
9,49,58,1
9,49,59,1
9,49,60,0
9,49,61,1
9,49,62,1
9,49,63,1
9,49,64,1
9,49,65,0
9,49,66,1
9,49,67,1
9,49,68,1
9,49,69,0
9,50,51,0
9,50,52,1
9,50,53,0
9,50,54,1
9,50,55,0
9,50,56,1
9,50,57,1
9,50,58,1
9,50,59,1
9,50,60,1
9,50,61,1
9,50,62,1
9,50,63,1
9,50,64,1
9,50,65,0
9,50,66,1
9,50,67,0
9,50,68,0
9,50,69,0
9,51,52,1
9,51,53,1
9,51,54,0
9,51,55,1
9,51,56,0
9,51,57,1
9,51,58,0
9,51,59,1
9,51,60,1
9,51,61,1
9,51,62,0
9,51,63,1
9,51,64,0
9,51,65,1
9,51,66,1
9,51,67,1
9,51,68,1
9,51,69,1
9,52,53,1
9,52,54,1
9,52,55,0
9,52,56,1
9,52,57,1
9,52,58,1
9,52,59,1
9,52,60,1
9,52,61,1
9,52,62,0
9,52,63,1
9,52,64,1
9,52,65,1
9,52,66,0
9,52,67,1
9,52,68,0
9,52,69,0
9,53,54,1
9,53,55,1
9,53,56,0
9,53,57,1
9,53,58,1
9,53,59,0
9,53,60,1
9,53,61,1
9,53,62,1
9,53,63,0
9,53,64,0
9,53,65,1
9,53,66,0
9,53,67,1
9,53,68,0
9,53,69,1
9,54,55,1
9,54,56,1
9,54,57,1
9,54,58,1
9,54,59,0
9,54,60,1
9,54,61,0
9,54,62,1
9,54,63,0
9,54,64,1
9,54,65,1
9,54,66,1
9,54,67,1
9,54,68,1
9,54,69,1
9,55,56,0
9,55,57,1
9,55,58,1
9,55,59,0
9,55,60,1
9,55,61,1
9,55,62,1
9,55,63,1
9,55,64,1
9,55,65,1
9,55,66,1
9,55,67,1
9,55,68,0
9,55,69,0
9,56,57,1
9,56,58,0
9,56,59,1
9,56,60,1
9,56,61,1
9,56,62,0
9,56,63,0
9,56,64,1
9,56,65,1
9,56,66,0
9,56,67,1
9,56,68,1
9,56,69,0
9,57,58,1
9,57,59,1
9,57,60,0
9,57,61,1
9,57,62,1
9,57,63,1
9,57,64,0
9,57,65,0
9,57,66,0
9,57,67,1
9,57,68,0
9,57,69,1
9,58,59,0
9,58,60,1
9,58,61,1
9,58,62,0
9,58,63,0
9,58,64,1
9,58,65,1
9,58,66,0
9,58,67,1
9,58,68,1
9,58,69,1
9,59,60,1
9,59,61,0
9,59,62,1
9,59,63,1
9,59,64,1
9,59,65,0
9,59,66,1
9,59,67,0
9,59,68,1
9,59,69,0
9,60,61,0
9,60,62,0
9,60,63,1
9,60,64,1
9,60,65,1
9,60,66,1
9,60,67,0
9,60,68,0
9,60,69,1
9,61,62,0
9,61,63,0
9,61,64,0
9,61,65,0
9,61,66,1
9,61,67,1
9,61,68,1
9,61,69,1
9,62,63,0
9,62,64,1
9,62,65,1
9,62,66,1
9,62,67,1
9,62,68,0
9,62,69,1
9,63,64,1
9,63,65,0
9,63,66,0
9,63,67,1
9,63,68,1
9,63,69,1
9,64,65,1
9,64,66,0
9,64,67,0
9,64,68,1
9,64,69,1
9,65,66,0
9,65,67,0
9,65,68,1
9,65,69,1
9,66,67,1
9,66,68,1
9,66,69,1
9,67,68,1
9,67,69,1
9,68,69,0
10,11,12,1
10,11,13,0
10,11,14,1
10,11,15,0
10,11,16,1
10,11,17,1
10,11,18,0
10,11,19,0
10,11,20,0
10,11,21,1
10,11,22,1
10,11,23,0
10,11,24,1
10,11,25,1
10,11,26,0
10,11,27,0
10,11,28,0
10,11,29,1
10,11,30,0
10,11,31,1
10,11,32,1
10,11,33,0
10,11,34,1
10,11,35,1
10,11,36,1
10,11,37,1
10,11,38,0
10,11,39,1
10,11,40,1
10,11,41,1
10,11,42,0
10,11,43,0
10,11,44,1
10,11,45,1
10,11,46,0
10,11,47,0
10,11,48,1
10,11,49,1
10,11,50,1
10,11,51,1
10,11,52,0
10,11,53,0
10,11,54,0
10,11,55,1
10,11,56,1
10,11,57,1
10,11,58,1
10,11,59,1
10,11,60,1
10,11,61,1
10,11,62,1
10,11,63,1
10,11,64,1
10,11,65,0
10,11,66,0
10,11,67,1
10,11,68,1
10,11,69,1
10,12,13,1
10,12,14,1
10,12,15,0
10,12,16,1
10,12,17,1
10,12,18,1
10,12,19,1
10,12,20,1
10,12,21,1
10,12,22,1
10,12,23,0
10,12,24,0
10,12,25,0
10,12,26,1
10,12,27,0
10,12,28,0
10,12,29,0
10,12,30,1
10,12,31,1
10,12,32,0
10,12,33,1
10,12,34,1
10,12,35,1
10,12,36,1
10,12,37,1
10,12,38,1
10,12,39,1
10,12,40,1
10,12,41,1
10,12,42,1
10,12,43,1
10,12,44,1
10,12,45,1
10,12,46,1
10,12,47,1
10,12,48,1
10,12,49,0
10,12,50,1
10,12,51,1
10,12,52,1
10,12,53,1
10,12,54,1
10,12,55,0
10,12,56,0
10,12,57,0
10,12,58,0
10,12,59,0
10,12,60,0
10,12,61,1
10,12,62,0
10,12,63,1
10,12,64,1
10,12,65,0
10,12,66,0
10,12,67,0
10,12,68,1
10,12,69,0
10,13,14,0
10,13,15,0
10,13,16,1
10,13,17,1
10,13,18,0
10,13,19,1
10,13,20,1
10,13,21,1
10,13,22,1
10,13,23,1
10,13,24,0
10,13,25,0
10,13,26,1
10,13,27,0
10,13,28,1
10,13,29,1
10,13,30,1
10,13,31,0
10,13,32,1
10,13,33,1
10,13,34,1
10,13,35,0
10,13,36,0
10,13,37,0
10,13,38,0
10,13,39,1
10,13,40,0
10,13,41,0
10,13,42,0
10,13,43,1
10,13,44,0
10,13,45,1
10,13,46,1
10,13,47,1
10,13,48,0
10,13,49,1
10,13,50,1
10,13,51,1
10,13,52,0
10,13,53,0
10,13,54,0
10,13,55,1
10,13,56,1
10,13,57,1
10,13,58,1
10,13,59,1
10,13,60,1
10,13,61,0
10,13,62,1
10,13,63,1
10,13,64,0
10,13,65,1
10,13,66,1
10,13,67,0
10,13,68,1
10,13,69,1
10,14,15,1
10,14,16,0
10,14,17,1
10,14,18,1
10,14,19,1
10,14,20,0
10,14,21,0
10,14,22,0
10,14,23,0
10,14,24,1
10,14,25,1
10,14,26,1
10,14,27,0
10,14,28,1
10,14,29,1
10,14,30,0
10,14,31,1
10,14,32,1
10,14,33,0
10,14,34,1
10,14,35,1
10,14,36,1
10,14,37,1
10,14,38,1
10,14,39,0
10,14,40,0
10,14,41,1
10,14,42,0
10,14,43,0
10,14,44,0
10,14,45,1
10,14,46,0
10,14,47,1
10,14,48,0
10,14,49,1
10,14,50,0
10,14,51,0
10,14,52,1
10,14,53,0
10,14,54,1
10,14,55,1
10,14,56,1
10,14,57,1
10,14,58,1
10,14,59,0
10,14,60,1
10,14,61,1
10,14,62,0
10,14,63,1
10,14,64,1
10,14,65,1
10,14,66,1
10,14,67,0
10,14,68,1
10,14,69,1
10,15,16,0
10,15,17,1
10,15,18,1
10,15,19,0
10,15,20,1
10,15,21,1
10,15,22,1
10,15,23,1
10,15,24,1
10,15,25,1
10,15,26,1
10,15,27,1
10,15,28,1
10,15,29,1
10,15,30,0
10,15,31,1
10,15,32,1
10,15,33,1
10,15,34,0
10,15,35,1
10,15,36,1
10,15,37,0
10,15,38,0
10,15,39,0
10,15,40,0
10,15,41,1
10,15,42,0
10,15,43,1
10,15,44,0
10,15,45,1
10,15,46,1
10,15,47,1
10,15,48,1
10,15,49,1
10,15,50,0
10,15,51,1
10,15,52,1
10,15,53,0
10,15,54,1
10,15,55,1
10,15,56,1
10,15,57,0
10,15,58,1
10,15,59,0
10,15,60,0
10,15,61,1
10,15,62,0
10,15,63,0
10,15,64,1
10,15,65,0
10,15,66,1
10,15,67,1
10,15,68,0
10,15,69,1
10,16,17,1
10,16,18,1
10,16,19,1
10,16,20,0
10,16,21,0
10,16,22,1
10,16,23,1
10,16,24,1
10,16,25,0
10,16,26,0
10,16,27,1
10,16,28,1
10,16,29,0
10,16,30,1
10,16,31,1
10,16,32,0
10,16,33,1
10,16,34,1
10,16,35,0
10,16,36,1
10,16,37,1
10,16,38,1
10,16,39,0
10,16,40,0
10,16,41,0
10,16,42,1
10,16,43,0
10,16,44,1
10,16,45,1
10,16,46,1
10,16,47,1
10,16,48,1
10,16,49,0
10,16,50,0
10,16,51,0
10,16,52,0
10,16,53,1
10,16,54,1
10,16,55,0
10,16,56,1
10,16,57,1
10,16,58,1
10,16,59,1
10,16,60,1
10,16,61,0
10,16,62,1
10,16,63,0
10,16,64,0
10,16,65,1
10,16,66,0
10,16,67,1
10,16,68,1
10,16,69,1
10,17,18,0
10,17,19,1
10,17,20,1
10,17,21,1
10,17,22,1
10,17,23,0
10,17,24,1
10,17,25,0
10,17,26,1
10,17,27,1
10,17,28,0
10,17,29,1
10,17,30,1
10,17,31,0
10,17,32,0
10,17,33,1
10,17,34,0
10,17,35,1
10,17,36,1
10,17,37,0
10,17,38,1
10,17,39,1
10,17,40,1
10,17,41,1
10,17,42,0
10,17,43,1
10,17,44,1
10,17,45,1
10,17,46,1
10,17,47,1
10,17,48,1
10,17,49,0
10,17,50,1
10,17,51,1
10,17,52,1
10,17,53,0
10,17,54,0
10,17,55,0
10,17,56,0
10,17,57,1
10,17,58,1
10,17,59,0
10,17,60,1
10,17,61,0
10,17,62,0
10,17,63,0
10,17,64,1
10,17,65,1
10,17,66,0
10,17,67,1
10,17,68,0
10,17,69,0
10,18,19,1
10,18,20,1
10,18,21,1
10,18,22,1
10,18,23,0
10,18,24,1
10,18,25,1
10,18,26,1
10,18,27,0
10,18,28,0
10,18,29,0
10,18,30,0
10,18,31,0
10,18,32,1
10,18,33,1
10,18,34,1
10,18,35,1
10,18,36,1
10,18,37,1
10,18,38,1
10,18,39,1
10,18,40,1
10,18,41,1
10,18,42,1
10,18,43,1
10,18,44,1
10,18,45,1
10,18,46,1
10,18,47,1
10,18,48,1
10,18,49,1
10,18,50,1
10,18,51,1
10,18,52,0
10,18,53,1
10,18,54,1
10,18,55,1
10,18,56,0
10,18,57,1
10,18,58,1
10,18,59,1
10,18,60,0
10,18,61,1
10,18,62,0
10,18,63,0
10,18,64,0
10,18,65,1
10,18,66,0
10,18,67,0
10,18,68,0
10,18,69,0
10,19,20,0
10,19,21,1
10,19,22,0
10,19,23,1
10,19,24,1
10,19,25,0
10,19,26,1
10,19,27,0
10,19,28,1
10,19,29,1
10,19,30,1
10,19,31,0
10,19,32,1
10,19,33,1
10,19,34,0
10,19,35,1
10,19,36,1
10,19,37,1
10,19,38,1
10,19,39,1
10,19,40,1
10,19,41,1
10,19,42,0
10,19,43,0
10,19,44,1
10,19,45,1
10,19,46,1
10,19,47,0
10,19,48,0
10,19,49,1
10,19,50,0
10,19,51,1
10,19,52,0
10,19,53,1
10,19,54,1
10,19,55,0
10,19,56,1
10,19,57,0
10,19,58,1
10,19,59,0
10,19,60,0
10,19,61,1
10,19,62,0
10,19,63,1
10,19,64,1
10,19,65,1
10,19,66,1
10,19,67,0
10,19,68,0
10,19,69,1
10,20,21,0
10,20,22,1
10,20,23,1
10,20,24,0
10,20,25,0
10,20,26,1
10,20,27,1
10,20,28,1
10,20,29,1
10,20,30,1
10,20,31,1
10,20,32,0
10,20,33,1
10,20,34,1
10,20,35,0
10,20,36,0
10,20,37,1
10,20,38,1
10,20,39,1
10,20,40,0
10,20,41,1
10,20,42,1
10,20,43,1
10,20,44,1
10,20,45,1
10,20,46,0
10,20,47,1
10,20,48,0
10,20,49,1
10,20,50,1
10,20,51,0
10,20,52,1
10,20,53,1
10,20,54,1
10,20,55,1
10,20,56,0
10,20,57,1
10,20,58,1
10,20,59,1
10,20,60,1
10,20,61,0
10,20,62,1
10,20,63,0
10,20,64,0
10,20,65,1
10,20,66,0
10,20,67,1
10,20,68,0
10,20,69,0
10,21,22,1
10,21,23,1
10,21,24,1
10,21,25,1
10,21,26,0
10,21,27,1
10,21,28,0
10,21,29,0
10,21,30,0
10,21,31,0
10,21,32,1
10,21,33,1
10,21,34,1
10,21,35,0
10,21,36,1
10,21,37,0
10,21,38,1
10,21,39,0
10,21,40,1
10,21,41,0
10,21,42,0
10,21,43,1
10,21,44,0
10,21,45,1
10,21,46,1
10,21,47,1
10,21,48,1
10,21,49,0
10,21,50,1
10,21,51,0
10,21,52,0
10,21,53,1
10,21,54,0
10,21,55,1
10,21,56,1
10,21,57,0
10,21,58,0
10,21,59,1
10,21,60,0
10,21,61,1
10,21,62,0
10,21,63,1
10,21,64,1
10,21,65,1
10,21,66,1
10,21,67,1
10,21,68,1
10,21,69,1
10,22,23,1
10,22,24,0
10,22,25,0
10,22,26,0
10,22,27,1
10,22,28,1
10,22,29,1
10,22,30,0
10,22,31,0
10,22,32,1
10,22,33,1
10,22,34,1
10,22,35,1
10,22,36,1
10,22,37,1
10,22,38,1
10,22,39,1
10,22,40,0
10,22,41,0
10,22,42,0
10,22,43,0
10,22,44,0
10,22,45,0
10,22,46,1
10,22,47,1
10,22,48,0
10,22,49,0
10,22,50,1
10,22,51,1
10,22,52,1
10,22,53,0
10,22,54,1
10,22,55,1
10,22,56,1
10,22,57,1
10,22,58,1
10,22,59,1
10,22,60,1
10,22,61,0
10,22,62,1
10,22,63,1
10,22,64,1
10,22,65,0
10,22,66,0
10,22,67,1
10,22,68,1
10,22,69,1
10,23,24,0
10,23,25,0
10,23,26,1
10,23,27,1
10,23,28,1
10,23,29,0
10,23,30,0
10,23,31,0
10,23,32,1
10,23,33,0
10,23,34,1
10,23,35,0
10,23,36,1
10,23,37,0
10,23,38,1
10,23,39,1
10,23,40,0
10,23,41,0
10,23,42,1
10,23,43,1
10,23,44,1
10,23,45,0
10,23,46,1
10,23,47,1
10,23,48,0
10,23,49,0
10,23,50,1
10,23,51,1
10,23,52,1
10,23,53,1
10,23,54,1
10,23,55,1
10,23,56,1
10,23,57,0
10,23,58,0
10,23,59,1
10,23,60,1
10,23,61,1
10,23,62,1
10,23,63,0
10,23,64,0
10,23,65,1
10,23,66,1
10,23,67,1
10,23,68,1
10,23,69,1
10,24,25,0
10,24,26,0
10,24,27,1
10,24,28,1
10,24,29,0
10,24,30,1
10,24,31,1
10,24,32,1
10,24,33,1
10,24,34,1
10,24,35,1
10,24,36,0
10,24,37,1
10,24,38,1
10,24,39,1
10,24,40,1
10,24,41,1
10,24,42,1
10,24,43,0
10,24,44,1
10,24,45,0
10,24,46,0
10,24,47,0
10,24,48,0
10,24,49,0
10,24,50,0
10,24,51,0
10,24,52,1
10,24,53,0
10,24,54,1
10,24,55,1
10,24,56,1
10,24,57,0
10,24,58,0
10,24,59,0
10,24,60,1
10,24,61,1
10,24,62,0
10,24,63,1
10,24,64,1
10,24,65,1
10,24,66,0
10,24,67,1
10,24,68,0
10,24,69,1
10,25,26,1
10,25,27,1
10,25,28,0
10,25,29,1
10,25,30,1
10,25,31,0
10,25,32,1
10,25,33,0
10,25,34,1
10,25,35,0
10,25,36,1
10,25,37,1
10,25,38,0
10,25,39,1
10,25,40,1
10,25,41,1
10,25,42,0
10,25,43,1
10,25,44,1
10,25,45,1
10,25,46,0
10,25,47,1
10,25,48,1
10,25,49,1
10,25,50,1
10,25,51,1
10,25,52,1
10,25,53,1
10,25,54,0
10,25,55,1
10,25,56,1
10,25,57,1
10,25,58,0
10,25,59,1
10,25,60,1
10,25,61,1
10,25,62,0
10,25,63,1
10,25,64,1
10,25,65,1
10,25,66,1
10,25,67,1
10,25,68,1
10,25,69,1
10,26,27,1
10,26,28,1
10,26,29,1
10,26,30,1
10,26,31,0
10,26,32,0
10,26,33,0
10,26,34,0
10,26,35,1
10,26,36,0
10,26,37,1
10,26,38,1
10,26,39,0
10,26,40,1
10,26,41,1
10,26,42,1
10,26,43,1
10,26,44,0
10,26,45,1
10,26,46,1
10,26,47,1
10,26,48,1
10,26,49,1
10,26,50,0
10,26,51,1
10,26,52,1
10,26,53,1
10,26,54,0
10,26,55,0
10,26,56,1
10,26,57,0
10,26,58,0
10,26,59,0
10,26,60,1
10,26,61,0
10,26,62,0
10,26,63,1
10,26,64,1
10,26,65,1
10,26,66,1
10,26,67,1
10,26,68,0
10,26,69,1
10,27,28,1
10,27,29,0
10,27,30,1
10,27,31,0
10,27,32,0
10,27,33,1
10,27,34,0
10,27,35,0
10,27,36,0
10,27,37,1
10,27,38,0
10,27,39,1
10,27,40,1
10,27,41,0
10,27,42,0
10,27,43,0
10,27,44,1
10,27,45,0
10,27,46,1
10,27,47,1
10,27,48,1
10,27,49,1
10,27,50,0
10,27,51,1
10,27,52,1
10,27,53,1
10,27,54,1
10,27,55,0
10,27,56,1
10,27,57,1
10,27,58,0
10,27,59,0
10,27,60,1
10,27,61,1
10,27,62,1
10,27,63,1
10,27,64,0
10,27,65,1
10,27,66,0
10,27,67,1
10,27,68,1
10,27,69,1
10,28,29,1
10,28,30,1
10,28,31,0
10,28,32,1
10,28,33,1
10,28,34,0
10,28,35,0
10,28,36,1
10,28,37,1
10,28,38,0
10,28,39,1
10,28,40,0
10,28,41,1
10,28,42,1
10,28,43,1
10,28,44,0
10,28,45,1
10,28,46,1
10,28,47,1
10,28,48,0
10,28,49,1
10,28,50,1
10,28,51,0
10,28,52,0
10,28,53,0
10,28,54,0
10,28,55,0
10,28,56,1
10,28,57,1
10,28,58,0
10,28,59,1
10,28,60,1
10,28,61,1
10,28,62,0
10,28,63,0
10,28,64,1
10,28,65,1
10,28,66,0
10,28,67,0
10,28,68,0
10,28,69,1
10,29,30,1
10,29,31,0
10,29,32,1
10,29,33,1
10,29,34,0
10,29,35,1
10,29,36,1
10,29,37,0
10,29,38,0
10,29,39,1
10,29,40,0
10,29,41,1
10,29,42,1
10,29,43,1
10,29,44,1
10,29,45,1
10,29,46,1
10,29,47,1
10,29,48,1
10,29,49,0
10,29,50,0
10,29,51,1
10,29,52,1
10,29,53,1
10,29,54,1
10,29,55,1
10,29,56,0
10,29,57,1
10,29,58,1
10,29,59,0
10,29,60,1
10,29,61,1
10,29,62,1
10,29,63,1
10,29,64,1
10,29,65,0
10,29,66,1
10,29,67,0
10,29,68,1
10,29,69,0
10,30,31,1
10,30,32,0
10,30,33,1
10,30,34,0
10,30,35,0
10,30,36,1
10,30,37,0
10,30,38,1
10,30,39,0
10,30,40,1
10,30,41,1
10,30,42,1
10,30,43,1
10,30,44,0
10,30,45,1
10,30,46,0
10,30,47,0
10,30,48,1
10,30,49,0
10,30,50,1
10,30,51,1
10,30,52,1
10,30,53,0
10,30,54,1
10,30,55,0
10,30,56,1
10,30,57,0
10,30,58,1
10,30,59,1
10,30,60,0
10,30,61,0
10,30,62,1
10,30,63,1
10,30,64,1
10,30,65,1
10,30,66,1
10,30,67,0
10,30,68,0
10,30,69,1
10,31,32,1
10,31,33,0
10,31,34,1
10,31,35,1
10,31,36,1
10,31,37,1
10,31,38,1
10,31,39,1
10,31,40,1
10,31,41,1
10,31,42,0
10,31,43,1
10,31,44,0
10,31,45,0
10,31,46,0
10,31,47,0
10,31,48,0
10,31,49,0
10,31,50,1
10,31,51,1
10,31,52,1
10,31,53,1
10,31,54,1
10,31,55,1
10,31,56,1
10,31,57,1
10,31,58,1
10,31,59,1
10,31,60,0
10,31,61,1
10,31,62,1
10,31,63,1
10,31,64,0
10,31,65,0
10,31,66,1
10,31,67,0
10,31,68,0
10,31,69,1
10,32,33,1
10,32,34,0
10,32,35,1
10,32,36,1
10,32,37,0
10,32,38,1
10,32,39,1
10,32,40,1
10,32,41,0
10,32,42,1
10,32,43,0
10,32,44,1
10,32,45,0
10,32,46,0
10,32,47,1
10,32,48,0
10,32,49,1
10,32,50,1
10,32,51,1
10,32,52,0
10,32,53,1
10,32,54,1
10,32,55,1
10,32,56,0
10,32,57,1
10,32,58,1
10,32,59,1
10,32,60,1
10,32,61,1
10,32,62,1
10,32,63,1
10,32,64,1
10,32,65,0
10,32,66,0
10,32,67,0
10,32,68,1
10,32,69,0
10,33,34,1
10,33,35,0
10,33,36,1
10,33,37,1
10,33,38,1
10,33,39,1
10,33,40,0
10,33,41,0
10,33,42,1
10,33,43,0
10,33,44,1
10,33,45,1
10,33,46,1
10,33,47,1
10,33,48,1
10,33,49,1
10,33,50,1
10,33,51,1
10,33,52,0
10,33,53,1
10,33,54,1
10,33,55,0
10,33,56,1
10,33,57,1
10,33,58,1
10,33,59,0
10,33,60,1
10,33,61,0
10,33,62,0
10,33,63,1
10,33,64,1
10,33,65,0
10,33,66,1
10,33,67,0
10,33,68,0
10,33,69,0
10,34,35,1
10,34,36,0
10,34,37,1
10,34,38,1
10,34,39,1
10,34,40,0
10,34,41,0
10,34,42,1
10,34,43,0
10,34,44,1
10,34,45,1
10,34,46,1
10,34,47,1
10,34,48,1
10,34,49,1
10,34,50,0
10,34,51,0
10,34,52,0
10,34,53,1
10,34,54,0
10,34,55,1
10,34,56,1
10,34,57,0
10,34,58,1
10,34,59,1
10,34,60,1
10,34,61,0
10,34,62,1
10,34,63,0
10,34,64,1
10,34,65,0
10,34,66,1
10,34,67,1
10,34,68,1
10,34,69,1
10,35,36,0
10,35,37,1
10,35,38,0
10,35,39,1
10,35,40,1
10,35,41,1
10,35,42,0
10,35,43,1
10,35,44,1
10,35,45,1
10,35,46,0
10,35,47,1
10,35,48,1
10,35,49,1
10,35,50,0
10,35,51,0
10,35,52,1
10,35,53,0
10,35,54,1
10,35,55,1
10,35,56,1
10,35,57,1
10,35,58,1
10,35,59,0
10,35,60,1
10,35,61,0
10,35,62,1
10,35,63,1
10,35,64,1
10,35,65,0
10,35,66,0
10,35,67,1
10,35,68,1
10,35,69,1
10,36,37,0
10,36,38,1
10,36,39,0
10,36,40,0
10,36,41,0
10,36,42,1
10,36,43,0
10,36,44,1
10,36,45,1
10,36,46,1
10,36,47,1
10,36,48,0
10,36,49,1
10,36,50,0
10,36,51,1
10,36,52,1
10,36,53,1
10,36,54,0
10,36,55,1
10,36,56,0
10,36,57,1
10,36,58,1
10,36,59,1
10,36,60,1
10,36,61,0
10,36,62,1
10,36,63,1
10,36,64,1
10,36,65,0
10,36,66,0
10,36,67,0
10,36,68,1
10,36,69,0
10,37,38,0
10,37,39,1
10,37,40,0
10,37,41,1
10,37,42,1
10,37,43,0
10,37,44,1
10,37,45,0
10,37,46,0
10,37,47,1
10,37,48,0
10,37,49,1
10,37,50,1
10,37,51,1
10,37,52,1
10,37,53,1
10,37,54,1
10,37,55,0
10,37,56,1
10,37,57,1
10,37,58,1
10,37,59,0
10,37,60,0
10,37,61,0
10,37,62,1
10,37,63,1
10,37,64,1
10,37,65,0
10,37,66,1
10,37,67,0
10,37,68,1
10,37,69,1
10,38,39,1
10,38,40,1
10,38,41,1
10,38,42,0
10,38,43,1
10,38,44,0
10,38,45,1
10,38,46,1
10,38,47,1
10,38,48,0
10,38,49,0
10,38,50,1
10,38,51,1
10,38,52,0
10,38,53,1
10,38,54,1
10,38,55,1
10,38,56,0
10,38,57,1
10,38,58,1
10,38,59,1
10,38,60,1
10,38,61,1
10,38,62,0
10,38,63,0
10,38,64,1
10,38,65,1
10,38,66,1
10,38,67,1
10,38,68,0
10,38,69,0
10,39,40,1
10,39,41,1
10,39,42,1
10,39,43,0
10,39,44,0
10,39,45,0
10,39,46,1
10,39,47,1
10,39,48,0
10,39,49,1
10,39,50,1
10,39,51,1
10,39,52,1
10,39,53,0
10,39,54,1
10,39,55,0
10,39,56,0
10,39,57,1
10,39,58,0
10,39,59,1
10,39,60,1
10,39,61,1
10,39,62,1
10,39,63,0
10,39,64,0
10,39,65,0
10,39,66,1
10,39,67,1
10,39,68,1
10,39,69,0
10,40,41,1
10,40,42,0
10,40,43,1
10,40,44,1
10,40,45,1
10,40,46,0
10,40,47,0
10,40,48,1
10,40,49,1
10,40,50,1
10,40,51,0
10,40,52,0
10,40,53,0
10,40,54,0
10,40,55,1
10,40,56,1
10,40,57,1
10,40,58,1
10,40,59,0
10,40,60,0
10,40,61,0
10,40,62,1
10,40,63,1
10,40,64,1
10,40,65,1
10,40,66,1
10,40,67,1
10,40,68,0
10,40,69,1
10,41,42,1
10,41,43,1
10,41,44,0
10,41,45,0
10,41,46,1
10,41,47,1
10,41,48,1
10,41,49,1
10,41,50,0
10,41,51,0
10,41,52,1
10,41,53,0
10,41,54,0
10,41,55,0
10,41,56,1
10,41,57,1
10,41,58,1
10,41,59,0
10,41,60,1
10,41,61,1
10,41,62,0
10,41,63,0
10,41,64,1
10,41,65,1
10,41,66,1
10,41,67,0
10,41,68,0
10,41,69,1
10,42,43,0
10,42,44,1
10,42,45,1
10,42,46,1
10,42,47,1
10,42,48,1
10,42,49,1
10,42,50,1
10,42,51,0
10,42,52,1
10,42,53,1
10,42,54,1
10,42,55,1
10,42,56,0
10,42,57,1
10,42,58,1
10,42,59,1
10,42,60,1
10,42,61,1
10,42,62,0
10,42,63,0
10,42,64,1
10,42,65,1
10,42,66,1
10,42,67,1
10,42,68,1
10,42,69,0
10,43,44,0
10,43,45,1
10,43,46,1
10,43,47,0
10,43,48,1
10,43,49,1
10,43,50,1
10,43,51,1
10,43,52,1
10,43,53,0
10,43,54,1
10,43,55,1
10,43,56,1
10,43,57,0
10,43,58,0
10,43,59,1
10,43,60,1
10,43,61,1
10,43,62,1
10,43,63,0
10,43,64,0
10,43,65,0
10,43,66,1
10,43,67,1
10,43,68,0
10,43,69,1
10,44,45,1
10,44,46,1
10,44,47,1
10,44,48,1
10,44,49,1
10,44,50,1
10,44,51,1
10,44,52,1
10,44,53,1
10,44,54,1
10,44,55,1
10,44,56,0
10,44,57,0
10,44,58,0
10,44,59,1
10,44,60,1
10,44,61,0
10,44,62,1
10,44,63,1
10,44,64,1
10,44,65,0
10,44,66,0
10,44,67,1
10,44,68,1
10,44,69,0
10,45,46,1
10,45,47,1
10,45,48,0
10,45,49,0
10,45,50,0
10,45,51,1
10,45,52,1
10,45,53,1
10,45,54,1
10,45,55,1
10,45,56,0
10,45,57,0
10,45,58,1
10,45,59,1
10,45,60,1
10,45,61,0
10,45,62,1
10,45,63,0
10,45,64,1
10,45,65,0
10,45,66,0
10,45,67,1
10,45,68,1
10,45,69,0
10,46,47,0
10,46,48,1
10,46,49,1
10,46,50,0
10,46,51,1
10,46,52,0
10,46,53,1
10,46,54,1
10,46,55,0
10,46,56,1
10,46,57,1
10,46,58,0
10,46,59,1
10,46,60,0
10,46,61,1
10,46,62,1
10,46,63,0
10,46,64,1
10,46,65,1
10,46,66,1
10,46,67,1
10,46,68,0
10,46,69,1
10,47,48,0
10,47,49,1
10,47,50,0
10,47,51,0
10,47,52,0
10,47,53,1
10,47,54,0
10,47,55,1
10,47,56,0
10,47,57,1
10,47,58,0
10,47,59,0
10,47,60,1
10,47,61,1
10,47,62,0
10,47,63,1
10,47,64,0
10,47,65,1
10,47,66,1
10,47,67,1
10,47,68,0
10,47,69,0
10,48,49,1
10,48,50,1
10,48,51,0
10,48,52,1
10,48,53,1
10,48,54,0
10,48,55,1
10,48,56,1
10,48,57,1
10,48,58,1
10,48,59,0
10,48,60,0
10,48,61,0
10,48,62,1
10,48,63,1
10,48,64,1
10,48,65,0
10,48,66,1
10,48,67,1
10,48,68,1
10,48,69,1
10,49,50,1
10,49,51,1
10,49,52,0
10,49,53,0
10,49,54,0
10,49,55,0
10,49,56,1
10,49,57,1
10,49,58,1
10,49,59,0
10,49,60,1
10,49,61,0
10,49,62,0
10,49,63,1
10,49,64,1
10,49,65,1
10,49,66,1
10,49,67,0
10,49,68,0
10,49,69,1
10,50,51,1
10,50,52,1
10,50,53,1
10,50,54,0
10,50,55,0
10,50,56,0
10,50,57,1
10,50,58,1
10,50,59,1
10,50,60,1
10,50,61,0
10,50,62,1
10,50,63,1
10,50,64,1
10,50,65,1
10,50,66,0
10,50,67,1
10,50,68,1
10,50,69,0
10,51,52,0
10,51,53,1
10,51,54,0
10,51,55,1
10,51,56,0
10,51,57,1
10,51,58,1
10,51,59,1
10,51,60,1
10,51,61,1
10,51,62,1
10,51,63,1
10,51,64,1
10,51,65,1
10,51,66,0
10,51,67,1
10,51,68,0
10,51,69,0
10,52,53,1
10,52,54,1
10,52,55,0
10,52,56,1
10,52,57,0
10,52,58,1
10,52,59,0
10,52,60,1
10,52,61,1
10,52,62,1
10,52,63,0
10,52,64,1
10,52,65,0
10,52,66,1
10,52,67,1
10,52,68,1
10,52,69,1
10,53,54,1
10,53,55,1
10,53,56,0
10,53,57,1
10,53,58,1
10,53,59,1
10,53,60,1
10,53,61,1
10,53,62,1
10,53,63,0
10,53,64,1
10,53,65,1
10,53,66,1
10,53,67,0
10,53,68,1
10,53,69,0
10,54,55,1
10,54,56,1
10,54,57,0
10,54,58,1
10,54,59,1
10,54,60,0
10,54,61,1
10,54,62,1
10,54,63,1
10,54,64,0
10,54,65,0
10,54,66,1
10,54,67,0
10,54,68,1
10,54,69,1
10,55,56,1
10,55,57,1
10,55,58,1
10,55,59,1
10,55,60,0
10,55,61,1
10,55,62,0
10,55,63,1
10,55,64,0
10,55,65,1
10,55,66,1
10,55,67,1
10,55,68,1
10,55,69,1
10,56,57,0
10,56,58,1
10,56,59,1
10,56,60,0
10,56,61,1
10,56,62,1
10,56,63,1
10,56,64,1
10,56,65,1
10,56,66,1
10,56,67,1
10,56,68,1
10,56,69,0
10,57,58,1
10,57,59,0
10,57,60,1
10,57,61,1
10,57,62,1
10,57,63,0
10,57,64,0
10,57,65,1
10,57,66,1
10,57,67,0
10,57,68,1
10,57,69,0
10,58,59,1
10,58,60,1
10,58,61,0
10,58,62,1
10,58,63,1
10,58,64,1
10,58,65,0
10,58,66,0
10,58,67,0
10,58,68,1
10,58,69,1
10,59,60,0
10,59,61,1
10,59,62,1
10,59,63,0
10,59,64,0
10,59,65,1
10,59,66,1
10,59,67,0
10,59,68,1
10,59,69,1
10,60,61,1
10,60,62,0
10,60,63,1
10,60,64,1
10,60,65,1
10,60,66,0
10,60,67,1
10,60,68,0
10,60,69,0
10,61,62,0
10,61,63,0
10,61,64,1
10,61,65,1
10,61,66,1
10,61,67,1
10,61,68,0
10,61,69,1
10,62,63,0
10,62,64,0
10,62,65,0
10,62,66,0
10,62,67,1
10,62,68,1
10,62,69,1
10,63,64,0
10,63,65,1
10,63,66,1
10,63,67,1
10,63,68,1
10,63,69,1
10,64,65,1
10,64,66,0
10,64,67,0
10,64,68,1
10,64,69,1
10,65,66,1
10,65,67,0
10,65,68,0
10,65,69,1
10,66,67,0
10,66,68,0
10,66,69,1
10,67,68,1
10,67,69,1
10,68,69,1
11,12,13,1
11,12,14,0
11,12,15,1
11,12,16,0
11,12,17,1
11,12,18,1
11,12,19,0
11,12,20,0
11,12,21,0
11,12,22,1
11,12,23,1
11,12,24,0
11,12,25,1
11,12,26,1
11,12,27,0
11,12,28,0
11,12,29,0
11,12,30,1
11,12,31,0
11,12,32,1
11,12,33,1
11,12,34,0
11,12,35,1
11,12,36,1
11,12,37,1
11,12,38,1
11,12,39,0
11,12,40,1
11,12,41,1
11,12,42,1
11,12,43,0
11,12,44,0
11,12,45,1
11,12,46,1
11,12,47,0
11,12,48,0
11,12,49,1
11,12,50,1
11,12,51,1
11,12,52,1
11,12,53,0
11,12,54,0
11,12,55,0
11,12,56,1
11,12,57,1
11,12,58,1
11,12,59,1
11,12,60,1
11,12,61,1
11,12,62,1
11,12,63,1
11,12,64,1
11,12,65,1
11,12,66,0
11,12,67,0
11,12,68,1
11,12,69,1
11,13,14,1
11,13,15,1
11,13,16,0
11,13,17,1
11,13,18,1
11,13,19,1
11,13,20,1
11,13,21,1
11,13,22,1
11,13,23,1
11,13,24,0
11,13,25,0
11,13,26,0
11,13,27,1
11,13,28,0
11,13,29,0
11,13,30,0
11,13,31,1
11,13,32,1
11,13,33,0
11,13,34,1
11,13,35,1
11,13,36,1
11,13,37,1
11,13,38,1
11,13,39,1
11,13,40,1
11,13,41,1
11,13,42,1
11,13,43,1
11,13,44,1
11,13,45,1
11,13,46,1
11,13,47,1
11,13,48,1
11,13,49,1
11,13,50,0
11,13,51,1
11,13,52,1
11,13,53,1
11,13,54,1
11,13,55,1
11,13,56,0
11,13,57,0
11,13,58,0
11,13,59,0
11,13,60,0
11,13,61,0
11,13,62,1
11,13,63,0
11,13,64,1
11,13,65,1
11,13,66,0
11,13,67,0
11,13,68,0
11,13,69,0
11,14,15,0
11,14,16,0
11,14,17,1
11,14,18,1
11,14,19,0
11,14,20,1
11,14,21,1
11,14,22,1
11,14,23,1
11,14,24,1
11,14,25,0
11,14,26,0
11,14,27,1
11,14,28,0
11,14,29,1
11,14,30,1
11,14,31,1
11,14,32,0
11,14,33,1
11,14,34,1
11,14,35,1
11,14,36,0
11,14,37,0
11,14,38,0
11,14,39,0
11,14,40,1
11,14,41,0
11,14,42,0
11,14,43,0
11,14,44,1
11,14,45,0
11,14,46,1
11,14,47,1
11,14,48,1
11,14,49,0
11,14,50,1
11,14,51,1
11,14,52,1
11,14,53,0
11,14,54,0
11,14,55,0
11,14,56,1
11,14,57,1
11,14,58,1
11,14,59,1
11,14,60,1
11,14,61,1
11,14,62,0
11,14,63,1
11,14,64,1
11,14,65,0
11,14,66,1
11,14,67,1
11,14,68,0
11,14,69,1
11,15,16,1
11,15,17,0
11,15,18,1
11,15,19,1
11,15,20,1
11,15,21,0
11,15,22,0
11,15,23,0
11,15,24,0
11,15,25,1
11,15,26,1
11,15,27,1
11,15,28,0
11,15,29,1
11,15,30,1
11,15,31,0
11,15,32,1
11,15,33,1
11,15,34,0
11,15,35,1
11,15,36,1
11,15,37,1
11,15,38,1
11,15,39,1
11,15,40,0
11,15,41,0
11,15,42,1
11,15,43,0
11,15,44,0
11,15,45,0
11,15,46,1
11,15,47,0
11,15,48,1
11,15,49,0
11,15,50,1
11,15,51,0
11,15,52,0
11,15,53,1
11,15,54,0
11,15,55,1
11,15,56,1
11,15,57,1
11,15,58,1
11,15,59,1
11,15,60,0
11,15,61,1
11,15,62,1
11,15,63,0
11,15,64,1
11,15,65,1
11,15,66,1
11,15,67,1
11,15,68,0
11,15,69,1
11,16,17,0
11,16,18,1
11,16,19,1
11,16,20,0
11,16,21,1
11,16,22,1
11,16,23,1
11,16,24,1
11,16,25,1
11,16,26,1
11,16,27,1
11,16,28,1
11,16,29,1
11,16,30,1
11,16,31,0
11,16,32,1
11,16,33,1
11,16,34,1
11,16,35,0
11,16,36,1
11,16,37,1
11,16,38,0
11,16,39,0
11,16,40,0
11,16,41,0
11,16,42,1
11,16,43,0
11,16,44,1
11,16,45,0
11,16,46,1
11,16,47,1
11,16,48,1
11,16,49,1
11,16,50,1
11,16,51,0
11,16,52,1
11,16,53,1
11,16,54,0
11,16,55,1
11,16,56,1
11,16,57,1
11,16,58,0
11,16,59,1
11,16,60,0
11,16,61,0
11,16,62,1
11,16,63,0
11,16,64,0
11,16,65,1
11,16,66,0
11,16,67,1
11,16,68,1
11,16,69,1
11,17,18,1
11,17,19,1
11,17,20,1
11,17,21,0
11,17,22,0
11,17,23,1
11,17,24,1
11,17,25,1
11,17,26,0
11,17,27,0
11,17,28,1
11,17,29,1
11,17,30,0
11,17,31,1
11,17,32,1
11,17,33,0
11,17,34,1
11,17,35,1
11,17,36,0
11,17,37,1
11,17,38,1
11,17,39,1
11,17,40,0
11,17,41,0
11,17,42,0
11,17,43,1
11,17,44,0
11,17,45,1
11,17,46,1
11,17,47,1
11,17,48,1
11,17,49,1
11,17,50,0
11,17,51,0
11,17,52,0
11,17,53,0
11,17,54,1
11,17,55,1
11,17,56,0
11,17,57,1
11,17,58,1
11,17,59,1
11,17,60,1
11,17,61,1
11,17,62,0
11,17,63,1
11,17,64,0
11,17,65,0
11,17,66,1
11,17,67,0
11,17,68,1
11,17,69,1
11,18,19,0
11,18,20,1
11,18,21,1
11,18,22,1
11,18,23,1
11,18,24,0
11,18,25,1
11,18,26,0
11,18,27,1
11,18,28,1
11,18,29,0
11,18,30,1
11,18,31,1
11,18,32,0
11,18,33,0
11,18,34,1
11,18,35,0
11,18,36,1
11,18,37,1
11,18,38,0
11,18,39,1
11,18,40,1
11,18,41,1
11,18,42,1
11,18,43,0
11,18,44,1
11,18,45,1
11,18,46,1
11,18,47,1
11,18,48,1
11,18,49,1
11,18,50,0
11,18,51,1
11,18,52,1
11,18,53,1
11,18,54,0
11,18,55,0
11,18,56,0
11,18,57,0
11,18,58,1
11,18,59,1
11,18,60,0
11,18,61,1
11,18,62,0
11,18,63,0
11,18,64,0
11,18,65,1
11,18,66,1
11,18,67,0
11,18,68,1
11,18,69,0
11,19,20,1
11,19,21,1
11,19,22,1
11,19,23,1
11,19,24,0
11,19,25,1
11,19,26,1
11,19,27,1
11,19,28,0
11,19,29,0
11,19,30,0
11,19,31,0
11,19,32,0
11,19,33,1
11,19,34,1
11,19,35,1
11,19,36,1
11,19,37,1
11,19,38,1
11,19,39,1
11,19,40,1
11,19,41,1
11,19,42,1
11,19,43,1
11,19,44,1
11,19,45,1
11,19,46,1
11,19,47,1
11,19,48,1
11,19,49,1
11,19,50,1
11,19,51,1
11,19,52,1
11,19,53,0
11,19,54,1
11,19,55,1
11,19,56,1
11,19,57,0
11,19,58,1
11,19,59,1
11,19,60,1
11,19,61,0
11,19,62,1
11,19,63,0
11,19,64,0
11,19,65,0
11,19,66,1
11,19,67,0
11,19,68,0
11,19,69,0
11,20,21,0
11,20,22,1
11,20,23,0
11,20,24,1
11,20,25,1
11,20,26,0
11,20,27,1
11,20,28,0
11,20,29,1
11,20,30,1
11,20,31,1
11,20,32,0
11,20,33,1
11,20,34,1
11,20,35,0
11,20,36,1
11,20,37,1
11,20,38,1
11,20,39,1
11,20,40,1
11,20,41,1
11,20,42,1
11,20,43,0
11,20,44,0
11,20,45,1
11,20,46,1
11,20,47,1
11,20,48,0
11,20,49,0
11,20,50,1
11,20,51,0
11,20,52,1
11,20,53,0
11,20,54,1
11,20,55,1
11,20,56,0
11,20,57,1
11,20,58,0
11,20,59,1
11,20,60,0
11,20,61,0
11,20,62,1
11,20,63,0
11,20,64,1
11,20,65,1
11,20,66,1
11,20,67,1
11,20,68,0
11,20,69,1
11,21,22,0
11,21,23,1
11,21,24,1
11,21,25,0
11,21,26,0
11,21,27,1
11,21,28,1
11,21,29,1
11,21,30,1
11,21,31,1
11,21,32,1
11,21,33,0
11,21,34,1
11,21,35,1
11,21,36,0
11,21,37,0
11,21,38,1
11,21,39,1
11,21,40,1
11,21,41,0
11,21,42,1
11,21,43,1
11,21,44,1
11,21,45,1
11,21,46,1
11,21,47,0
11,21,48,1
11,21,49,0
11,21,50,1
11,21,51,1
11,21,52,0
11,21,53,1
11,21,54,1
11,21,55,1
11,21,56,1
11,21,57,0
11,21,58,1
11,21,59,1
11,21,60,1
11,21,61,1
11,21,62,0
11,21,63,1
11,21,64,0
11,21,65,0
11,21,66,1
11,21,67,0
11,21,68,1
11,21,69,0
11,22,23,1
11,22,24,1
11,22,25,1
11,22,26,1
11,22,27,0
11,22,28,1
11,22,29,0
11,22,30,0
11,22,31,0
11,22,32,0
11,22,33,1
11,22,34,1
11,22,35,1
11,22,36,0
11,22,37,1
11,22,38,0
11,22,39,1
11,22,40,0
11,22,41,1
11,22,42,0
11,22,43,0
11,22,44,1
11,22,45,0
11,22,46,1
11,22,47,1
11,22,48,1
11,22,49,1
11,22,50,0
11,22,51,1
11,22,52,0
11,22,53,0
11,22,54,1
11,22,55,0
11,22,56,1
11,22,57,1
11,22,58,0
11,22,59,0
11,22,60,1
11,22,61,0
11,22,62,1
11,22,63,0
11,22,64,1
11,22,65,1
11,22,66,1
11,22,67,1
11,22,68,1
11,22,69,1
11,23,24,1
11,23,25,0
11,23,26,0
11,23,27,0
11,23,28,1
11,23,29,1
11,23,30,1
11,23,31,0
11,23,32,0
11,23,33,1
11,23,34,1
11,23,35,1
11,23,36,1
11,23,37,1
11,23,38,1
11,23,39,1
11,23,40,1
11,23,41,0
11,23,42,0
11,23,43,0
11,23,44,0
11,23,45,0
11,23,46,0
11,23,47,1
11,23,48,1
11,23,49,0
11,23,50,0
11,23,51,1
11,23,52,1
11,23,53,1
11,23,54,0
11,23,55,1
11,23,56,1
11,23,57,1
11,23,58,1
11,23,59,1
11,23,60,1
11,23,61,1
11,23,62,0
11,23,63,1
11,23,64,1
11,23,65,1
11,23,66,0
11,23,67,0
11,23,68,1
11,23,69,1
11,24,25,0
11,24,26,0
11,24,27,1
11,24,28,1
11,24,29,1
11,24,30,0
11,24,31,0
11,24,32,0
11,24,33,1
11,24,34,0
11,24,35,1
11,24,36,0
11,24,37,1
11,24,38,0
11,24,39,1
11,24,40,1
11,24,41,0
11,24,42,0
11,24,43,1
11,24,44,1
11,24,45,1
11,24,46,0
11,24,47,1
11,24,48,1
11,24,49,0
11,24,50,0
11,24,51,1
11,24,52,1
11,24,53,1
11,24,54,1
11,24,55,1
11,24,56,1
11,24,57,1
11,24,58,0
11,24,59,0
11,24,60,1
11,24,61,1
11,24,62,1
11,24,63,1
11,24,64,0
11,24,65,0
11,24,66,1
11,24,67,1
11,24,68,1
11,24,69,1
11,25,26,0
11,25,27,0
11,25,28,1
11,25,29,1
11,25,30,0
11,25,31,1
11,25,32,1
11,25,33,1
11,25,34,1
11,25,35,1
11,25,36,1
11,25,37,0
11,25,38,1
11,25,39,1
11,25,40,1
11,25,41,1
11,25,42,1
11,25,43,1
11,25,44,0
11,25,45,1
11,25,46,0
11,25,47,0
11,25,48,0
11,25,49,0
11,25,50,0
11,25,51,0
11,25,52,0
11,25,53,1
11,25,54,0
11,25,55,1
11,25,56,1
11,25,57,1
11,25,58,0
11,25,59,0
11,25,60,0
11,25,61,1
11,25,62,1
11,25,63,0
11,25,64,1
11,25,65,1
11,25,66,1
11,25,67,0
11,25,68,1
11,25,69,1
11,26,27,1
11,26,28,1
11,26,29,0
11,26,30,1
11,26,31,1
11,26,32,0
11,26,33,1
11,26,34,0
11,26,35,1
11,26,36,0
11,26,37,1
11,26,38,1
11,26,39,0
11,26,40,1
11,26,41,1
11,26,42,1
11,26,43,0
11,26,44,1
11,26,45,1
11,26,46,1
11,26,47,0
11,26,48,1
11,26,49,1
11,26,50,1
11,26,51,1
11,26,52,1
11,26,53,1
11,26,54,1
11,26,55,0
11,26,56,1
11,26,57,1
11,26,58,1
11,26,59,0
11,26,60,1
11,26,61,1
11,26,62,1
11,26,63,0
11,26,64,1
11,26,65,1
11,26,66,1
11,26,67,1
11,26,68,1
11,26,69,1
11,27,28,1
11,27,29,1
11,27,30,1
11,27,31,1
11,27,32,0
11,27,33,0
11,27,34,0
11,27,35,0
11,27,36,1
11,27,37,0
11,27,38,1
11,27,39,1
11,27,40,0
11,27,41,1
11,27,42,1
11,27,43,1
11,27,44,1
11,27,45,0
11,27,46,1
11,27,47,1
11,27,48,1
11,27,49,1
11,27,50,1
11,27,51,0
11,27,52,1
11,27,53,1
11,27,54,1
11,27,55,0
11,27,56,0
11,27,57,1
11,27,58,0
11,27,59,0
11,27,60,0
11,27,61,1
11,27,62,0
11,27,63,0
11,27,64,1
11,27,65,1
11,27,66,1
11,27,67,1
11,27,68,1
11,27,69,1
11,28,29,1
11,28,30,0
11,28,31,1
11,28,32,0
11,28,33,0
11,28,34,1
11,28,35,0
11,28,36,0
11,28,37,0
11,28,38,1
11,28,39,0
11,28,40,1
11,28,41,1
11,28,42,0
11,28,43,0
11,28,44,0
11,28,45,1
11,28,46,0
11,28,47,1
11,28,48,1
11,28,49,1
11,28,50,1
11,28,51,0
11,28,52,1
11,28,53,1
11,28,54,1
11,28,55,1
11,28,56,0
11,28,57,1
11,28,58,1
11,28,59,0
11,28,60,0
11,28,61,1
11,28,62,1
11,28,63,1
11,28,64,1
11,28,65,0
11,28,66,1
11,28,67,0
11,28,68,1
11,28,69,1
11,29,30,1
11,29,31,1
11,29,32,0
11,29,33,1
11,29,34,1
11,29,35,0
11,29,36,0
11,29,37,1
11,29,38,1
11,29,39,0
11,29,40,1
11,29,41,0
11,29,42,1
11,29,43,1
11,29,44,1
11,29,45,0
11,29,46,1
11,29,47,1
11,29,48,1
11,29,49,0
11,29,50,1
11,29,51,1
11,29,52,0
11,29,53,0
11,29,54,0
11,29,55,0
11,29,56,0
11,29,57,1
11,29,58,1
11,29,59,0
11,29,60,1
11,29,61,1
11,29,62,1
11,29,63,0
11,29,64,0
11,29,65,1
11,29,66,1
11,29,67,0
11,29,68,0
11,29,69,1
11,30,31,1
11,30,32,0
11,30,33,1
11,30,34,1
11,30,35,0
11,30,36,1
11,30,37,1
11,30,38,0
11,30,39,0
11,30,40,1
11,30,41,0
11,30,42,1
11,30,43,1
11,30,44,1
11,30,45,1
11,30,46,1
11,30,47,1
11,30,48,1
11,30,49,1
11,30,50,0
11,30,51,0
11,30,52,1
11,30,53,1
11,30,54,1
11,30,55,1
11,30,56,1
11,30,57,0
11,30,58,1
11,30,59,1
11,30,60,0
11,30,61,1
11,30,62,1
11,30,63,1
11,30,64,1
11,30,65,1
11,30,66,0
11,30,67,1
11,30,68,0
11,30,69,0
11,31,32,1
11,31,33,0
11,31,34,1
11,31,35,0
11,31,36,0
11,31,37,1
11,31,38,0
11,31,39,1
11,31,40,0
11,31,41,1
11,31,42,1
11,31,43,1
11,31,44,1
11,31,45,0
11,31,46,1
11,31,47,0
11,31,48,0
11,31,49,1
11,31,50,0
11,31,51,1
11,31,52,1
11,31,53,1
11,31,54,0
11,31,55,1
11,31,56,0
11,31,57,1
11,31,58,0
11,31,59,1
11,31,60,1
11,31,61,0
11,31,62,0
11,31,63,1
11,31,64,1
11,31,65,1
11,31,66,1
11,31,67,1
11,31,68,0
11,31,69,1
11,32,33,1
11,32,34,0
11,32,35,1
11,32,36,1
11,32,37,1
11,32,38,1
11,32,39,1
11,32,40,1
11,32,41,1
11,32,42,1
11,32,43,0
11,32,44,1
11,32,45,0
11,32,46,0
11,32,47,0
11,32,48,0
11,32,49,0
11,32,50,0
11,32,51,1
11,32,52,1
11,32,53,1
11,32,54,1
11,32,55,1
11,32,56,1
11,32,57,1
11,32,58,1
11,32,59,1
11,32,60,1
11,32,61,0
11,32,62,1
11,32,63,1
11,32,64,1
11,32,65,0
11,32,66,0
11,32,67,1
11,32,68,0
11,32,69,1
11,33,34,1
11,33,35,0
11,33,36,1
11,33,37,1
11,33,38,0
11,33,39,1
11,33,40,1
11,33,41,1
11,33,42,0
11,33,43,1
11,33,44,0
11,33,45,1
11,33,46,0
11,33,47,0
11,33,48,1
11,33,49,0
11,33,50,1
11,33,51,1
11,33,52,1
11,33,53,0
11,33,54,1
11,33,55,1
11,33,56,1
11,33,57,0
11,33,58,1
11,33,59,1
11,33,60,1
11,33,61,1
11,33,62,1
11,33,63,1
11,33,64,1
11,33,65,1
11,33,66,0
11,33,67,0
11,33,68,0
11,33,69,0
11,34,35,1
11,34,36,0
11,34,37,1
11,34,38,1
11,34,39,1
11,34,40,1
11,34,41,0
11,34,42,0
11,34,43,1
11,34,44,0
11,34,45,1
11,34,46,1
11,34,47,1
11,34,48,1
11,34,49,1
11,34,50,1
11,34,51,1
11,34,52,1
11,34,53,0
11,34,54,1
11,34,55,1
11,34,56,0
11,34,57,1
11,34,58,1
11,34,59,1
11,34,60,0
11,34,61,1
11,34,62,0
11,34,63,0
11,34,64,1
11,34,65,1
11,34,66,0
11,34,67,1
11,34,68,0
11,34,69,0
11,35,36,1
11,35,37,0
11,35,38,1
11,35,39,1
11,35,40,1
11,35,41,0
11,35,42,0
11,35,43,1
11,35,44,0
11,35,45,1
11,35,46,1
11,35,47,1
11,35,48,1
11,35,49,1
11,35,50,1
11,35,51,0
11,35,52,0
11,35,53,0
11,35,54,1
11,35,55,0
11,35,56,1
11,35,57,1
11,35,58,0
11,35,59,1
11,35,60,1
11,35,61,1
11,35,62,0
11,35,63,1
11,35,64,0
11,35,65,1
11,35,66,0
11,35,67,1
11,35,68,1
11,35,69,1
11,36,37,0
11,36,38,1
11,36,39,0
11,36,40,1
11,36,41,1
11,36,42,1
11,36,43,0
11,36,44,1
11,36,45,1
11,36,46,1
11,36,47,0
11,36,48,1
11,36,49,1
11,36,50,1
11,36,51,0
11,36,52,0
11,36,53,1
11,36,54,0
11,36,55,1
11,36,56,1
11,36,57,1
11,36,58,1
11,36,59,1
11,36,60,0
11,36,61,1
11,36,62,0
11,36,63,1
11,36,64,1
11,36,65,1
11,36,66,0
11,36,67,0
11,36,68,1
11,36,69,1
11,37,38,0
11,37,39,1
11,37,40,0
11,37,41,0
11,37,42,0
11,37,43,1
11,37,44,0
11,37,45,1
11,37,46,1
11,37,47,1
11,37,48,1
11,37,49,0
11,37,50,1
11,37,51,0
11,37,52,1
11,37,53,1
11,37,54,1
11,37,55,0
11,37,56,1
11,37,57,0
11,37,58,1
11,37,59,1
11,37,60,1
11,37,61,1
11,37,62,0
11,37,63,1
11,37,64,1
11,37,65,1
11,37,66,0
11,37,67,0
11,37,68,0
11,37,69,0
11,38,39,0
11,38,40,1
11,38,41,0
11,38,42,1
11,38,43,1
11,38,44,0
11,38,45,1
11,38,46,0
11,38,47,0
11,38,48,1
11,38,49,0
11,38,50,1
11,38,51,1
11,38,52,1
11,38,53,1
11,38,54,1
11,38,55,1
11,38,56,0
11,38,57,1
11,38,58,1
11,38,59,1
11,38,60,0
11,38,61,0
11,38,62,0
11,38,63,1
11,38,64,1
11,38,65,1
11,38,66,0
11,38,67,1
11,38,68,0
11,38,69,1
11,39,40,1
11,39,41,1
11,39,42,1
11,39,43,0
11,39,44,1
11,39,45,0
11,39,46,1
11,39,47,1
11,39,48,1
11,39,49,0
11,39,50,0
11,39,51,1
11,39,52,1
11,39,53,0
11,39,54,1
11,39,55,1
11,39,56,1
11,39,57,0
11,39,58,1
11,39,59,1
11,39,60,1
11,39,61,1
11,39,62,1
11,39,63,0
11,39,64,0
11,39,65,1
11,39,66,1
11,39,67,1
11,39,68,1
11,39,69,0
11,40,41,1
11,40,42,1
11,40,43,1
11,40,44,0
11,40,45,0
11,40,46,0
11,40,47,1
11,40,48,1
11,40,49,0
11,40,50,1
11,40,51,1
11,40,52,1
11,40,53,1
11,40,54,0
11,40,55,1
11,40,56,0
11,40,57,0
11,40,58,1
11,40,59,0
11,40,60,1
11,40,61,1
11,40,62,1
11,40,63,1
11,40,64,0
11,40,65,0
11,40,66,0
11,40,67,1
11,40,68,1
11,40,69,0
11,41,42,1
11,41,43,0
11,41,44,1
11,41,45,1
11,41,46,1
11,41,47,0
11,41,48,0
11,41,49,1
11,41,50,1
11,41,51,1
11,41,52,0
11,41,53,0
11,41,54,0
11,41,55,0
11,41,56,1
11,41,57,1
11,41,58,1
11,41,59,1
11,41,60,0
11,41,61,0
11,41,62,0
11,41,63,1
11,41,64,1
11,41,65,1
11,41,66,1
11,41,67,1
11,41,68,1
11,41,69,1
11,42,43,1
11,42,44,1
11,42,45,0
11,42,46,0
11,42,47,1
11,42,48,1
11,42,49,1
11,42,50,1
11,42,51,0
11,42,52,0
11,42,53,1
11,42,54,0
11,42,55,0
11,42,56,0
11,42,57,1
11,42,58,1
11,42,59,1
11,42,60,0
11,42,61,1
11,42,62,1
11,42,63,0
11,42,64,0
11,42,65,1
11,42,66,1
11,42,67,1
11,42,68,0
11,42,69,1
11,43,44,0
11,43,45,1
11,43,46,1
11,43,47,1
11,43,48,1
11,43,49,1
11,43,50,1
11,43,51,1
11,43,52,0
11,43,53,1
11,43,54,1
11,43,55,1
11,43,56,1
11,43,57,0
11,43,58,1
11,43,59,1
11,43,60,1
11,43,61,1
11,43,62,1
11,43,63,0
11,43,64,0
11,43,65,1
11,43,66,1
11,43,67,1
11,43,68,1
11,43,69,0
11,44,45,0
11,44,46,1
11,44,47,1
11,44,48,0
11,44,49,1
11,44,50,1
11,44,51,1
11,44,52,1
11,44,53,1
11,44,54,0
11,44,55,1
11,44,56,1
11,44,57,1
11,44,58,0
11,44,59,0
11,44,60,1
11,44,61,1
11,44,62,1
11,44,63,1
11,44,64,0
11,44,65,0
11,44,66,0
11,44,67,1
11,44,68,1
11,44,69,1
11,45,46,1
11,45,47,1
11,45,48,1
11,45,49,1
11,45,50,1
11,45,51,1
11,45,52,1
11,45,53,1
11,45,54,1
11,45,55,1
11,45,56,1
11,45,57,0
11,45,58,0
11,45,59,0
11,45,60,1
11,45,61,1
11,45,62,0
11,45,63,1
11,45,64,1
11,45,65,1
11,45,66,0
11,45,67,0
11,45,68,1
11,45,69,0
11,46,47,1
11,46,48,1
11,46,49,0
11,46,50,0
11,46,51,0
11,46,52,1
11,46,53,1
11,46,54,1
11,46,55,1
11,46,56,1
11,46,57,0
11,46,58,0
11,46,59,1
11,46,60,1
11,46,61,1
11,46,62,0
11,46,63,1
11,46,64,0
11,46,65,1
11,46,66,0
11,46,67,0
11,46,68,1
11,46,69,0
11,47,48,0
11,47,49,1
11,47,50,1
11,47,51,0
11,47,52,1
11,47,53,0
11,47,54,1
11,47,55,1
11,47,56,0
11,47,57,1
11,47,58,1
11,47,59,0
11,47,60,1
11,47,61,0
11,47,62,1
11,47,63,1
11,47,64,0
11,47,65,1
11,47,66,1
11,47,67,1
11,47,68,1
11,47,69,1
11,48,49,0
11,48,50,1
11,48,51,0
11,48,52,0
11,48,53,0
11,48,54,1
11,48,55,0
11,48,56,1
11,48,57,0
11,48,58,1
11,48,59,0
11,48,60,0
11,48,61,1
11,48,62,1
11,48,63,0
11,48,64,1
11,48,65,0
11,48,66,1
11,48,67,1
11,48,68,1
11,48,69,0
11,49,50,1
11,49,51,1
11,49,52,0
11,49,53,1
11,49,54,1
11,49,55,0
11,49,56,1
11,49,57,1
11,49,58,1
11,49,59,1
11,49,60,0
11,49,61,0
11,49,62,0
11,49,63,1
11,49,64,1
11,49,65,1
11,49,66,0
11,49,67,1
11,49,68,1
11,49,69,1
11,50,51,1
11,50,52,1
11,50,53,0
11,50,54,0
11,50,55,0
11,50,56,0
11,50,57,1
11,50,58,1
11,50,59,1
11,50,60,0
11,50,61,1
11,50,62,0
11,50,63,0
11,50,64,1
11,50,65,1
11,50,66,1
11,50,67,1
11,50,68,0
11,50,69,1
11,51,52,1
11,51,53,1
11,51,54,1
11,51,55,0
11,51,56,0
11,51,57,0
11,51,58,1
11,51,59,1
11,51,60,1
11,51,61,1
11,51,62,0
11,51,63,1
11,51,64,1
11,51,65,1
11,51,66,1
11,51,67,0
11,51,68,1
11,51,69,0
11,52,53,0
11,52,54,1
11,52,55,0
11,52,56,1
11,52,57,0
11,52,58,1
11,52,59,1
11,52,60,1
11,52,61,1
11,52,62,1
11,52,63,1
11,52,64,1
11,52,65,1
11,52,66,1
11,52,67,0
11,52,68,1
11,52,69,0
11,53,54,1
11,53,55,1
11,53,56,0
11,53,57,1
11,53,58,0
11,53,59,1
11,53,60,0
11,53,61,1
11,53,62,1
11,53,63,1
11,53,64,0
11,53,65,1
11,53,66,0
11,53,67,1
11,53,68,1
11,53,69,1
11,54,55,1
11,54,56,1
11,54,57,0
11,54,58,1
11,54,59,1
11,54,60,1
11,54,61,1
11,54,62,1
11,54,63,1
11,54,64,0
11,54,65,1
11,54,66,1
11,54,67,1
11,54,68,0
11,54,69,0
11,55,56,1
11,55,57,1
11,55,58,0
11,55,59,1
11,55,60,1
11,55,61,0
11,55,62,1
11,55,63,1
11,55,64,1
11,55,65,0
11,55,66,0
11,55,67,1
11,55,68,0
11,55,69,1
11,56,57,1
11,56,58,1
11,56,59,1
11,56,60,1
11,56,61,0
11,56,62,1
11,56,63,0
11,56,64,1
11,56,65,0
11,56,66,1
11,56,67,1
11,56,68,1
11,56,69,1
11,57,58,0
11,57,59,1
11,57,60,1
11,57,61,0
11,57,62,1
11,57,63,1
11,57,64,1
11,57,65,1
11,57,66,1
11,57,67,1
11,57,68,1
11,57,69,0
11,58,59,1
11,58,60,0
11,58,61,1
11,58,62,1
11,58,63,1
11,58,64,0
11,58,65,0
11,58,66,1
11,58,67,1
11,58,68,0
11,58,69,0
11,59,60,1
11,59,61,1
11,59,62,0
11,59,63,1
11,59,64,1
11,59,65,1
11,59,66,0
11,59,67,0
11,59,68,0
11,59,69,1
11,60,61,0
11,60,62,1
11,60,63,1
11,60,64,0
11,60,65,0
11,60,66,1
11,60,67,1
11,60,68,0
11,60,69,1
11,61,62,1
11,61,63,0
11,61,64,1
11,61,65,1
11,61,66,1
11,61,67,0
11,61,68,1
11,61,69,0
11,62,63,0
11,62,64,0
11,62,65,1
11,62,66,1
11,62,67,1
11,62,68,1
11,62,69,1
11,63,64,0
11,63,65,0
11,63,66,0
11,63,67,0
11,63,68,1
11,63,69,1
11,64,65,0
11,64,66,1
11,64,67,1
11,64,68,1
11,64,69,1
11,65,66,1
11,65,67,0
11,65,68,0
11,65,69,1
11,66,67,1
11,66,68,0
11,66,69,1
11,67,68,0
11,67,69,1
11,68,69,1
12,13,14,1
12,13,15,0
12,13,16,1
12,13,17,0
12,13,18,1
12,13,19,1
12,13,20,0
12,13,21,0
12,13,22,0
12,13,23,1
12,13,24,1
12,13,25,0
12,13,26,1
12,13,27,1
12,13,28,0
12,13,29,0
12,13,30,0
12,13,31,1
12,13,32,0
12,13,33,1
12,13,34,1
12,13,35,0
12,13,36,1
12,13,37,1
12,13,38,1
12,13,39,1
12,13,40,0
12,13,41,1
12,13,42,1
12,13,43,1
12,13,44,0
12,13,45,0
12,13,46,1
12,13,47,1
12,13,48,0
12,13,49,0
12,13,50,1
12,13,51,1
12,13,52,1
12,13,53,1
12,13,54,0
12,13,55,0
12,13,56,0
12,13,57,1
12,13,58,1
12,13,59,1
12,13,60,1
12,13,61,1
12,13,62,1
12,13,63,1
12,13,64,1
12,13,65,1
12,13,66,1
12,13,67,0
12,13,68,0
12,13,69,1
12,14,15,1
12,14,16,1
12,14,17,0
12,14,18,1
12,14,19,1
12,14,20,1
12,14,21,1
12,14,22,1
12,14,23,1
12,14,24,1
12,14,25,0
12,14,26,0
12,14,27,0
12,14,28,1
12,14,29,0
12,14,30,0
12,14,31,0
12,14,32,1
12,14,33,1
12,14,34,0
12,14,35,1
12,14,36,1
12,14,37,1
12,14,38,1
12,14,39,1
12,14,40,1
12,14,41,1
12,14,42,1
12,14,43,1
12,14,44,1
12,14,45,1
12,14,46,1
12,14,47,1
12,14,48,1
12,14,49,1
12,14,50,1
12,14,51,0
12,14,52,1
12,14,53,1
12,14,54,1
12,14,55,1
12,14,56,1
12,14,57,0
12,14,58,0
12,14,59,0
12,14,60,0
12,14,61,0
12,14,62,0
12,14,63,1
12,14,64,0
12,14,65,1
12,14,66,1
12,14,67,0
12,14,68,0
12,14,69,0
12,15,16,0
12,15,17,0
12,15,18,1
12,15,19,1
12,15,20,0
12,15,21,1
12,15,22,1
12,15,23,1
12,15,24,1
12,15,25,1
12,15,26,0
12,15,27,0
12,15,28,1
12,15,29,0
12,15,30,1
12,15,31,1
12,15,32,1
12,15,33,0
12,15,34,1
12,15,35,1
12,15,36,1
12,15,37,0
12,15,38,0
12,15,39,0
12,15,40,0
12,15,41,1
12,15,42,0
12,15,43,0
12,15,44,0
12,15,45,1
12,15,46,0
12,15,47,1
12,15,48,1
12,15,49,1
12,15,50,0
12,15,51,1
12,15,52,1
12,15,53,1
12,15,54,0
12,15,55,0
12,15,56,0
12,15,57,1
12,15,58,1
12,15,59,1
12,15,60,1
12,15,61,1
12,15,62,1
12,15,63,0
12,15,64,1
12,15,65,1
12,15,66,0
12,15,67,1
12,15,68,1
12,15,69,1
12,16,17,1
12,16,18,0
12,16,19,1
12,16,20,1
12,16,21,1
12,16,22,0
12,16,23,0
12,16,24,0
12,16,25,0
12,16,26,1
12,16,27,1
12,16,28,1
12,16,29,0
12,16,30,1
12,16,31,1
12,16,32,0
12,16,33,1
12,16,34,1
12,16,35,0
12,16,36,1
12,16,37,1
12,16,38,1
12,16,39,1
12,16,40,1
12,16,41,0
12,16,42,0
12,16,43,1
12,16,44,0
12,16,45,0
12,16,46,0
12,16,47,1
12,16,48,0
12,16,49,1
12,16,50,0
12,16,51,1
12,16,52,0
12,16,53,0
12,16,54,1
12,16,55,0
12,16,56,1
12,16,57,1
12,16,58,1
12,16,59,1
12,16,60,1
12,16,61,0
12,16,62,1
12,16,63,1
12,16,64,0
12,16,65,1
12,16,66,1
12,16,67,1
12,16,68,1
12,16,69,1
12,17,18,0
12,17,19,1
12,17,20,1
12,17,21,0
12,17,22,1
12,17,23,1
12,17,24,1
12,17,25,1
12,17,26,1
12,17,27,1
12,17,28,1
12,17,29,1
12,17,30,1
12,17,31,1
12,17,32,0
12,17,33,1
12,17,34,1
12,17,35,1
12,17,36,0
12,17,37,1
12,17,38,1
12,17,39,0
12,17,40,0
12,17,41,0
12,17,42,0
12,17,43,1
12,17,44,0
12,17,45,1
12,17,46,0
12,17,47,1
12,17,48,1
12,17,49,1
12,17,50,1
12,17,51,1
12,17,52,0
12,17,53,1
12,17,54,1
12,17,55,0
12,17,56,1
12,17,57,1
12,17,58,1
12,17,59,0
12,17,60,1
12,17,61,0
12,17,62,0
12,17,63,1
12,17,64,0
12,17,65,0
12,17,66,1
12,17,67,0
12,17,68,1
12,17,69,1
12,18,19,1
12,18,20,1
12,18,21,1
12,18,22,0
12,18,23,0
12,18,24,1
12,18,25,1
12,18,26,1
12,18,27,0
12,18,28,0
12,18,29,1
12,18,30,1
12,18,31,0
12,18,32,1
12,18,33,1
12,18,34,0
12,18,35,1
12,18,36,1
12,18,37,0
12,18,38,1
12,18,39,1
12,18,40,1
12,18,41,0
12,18,42,0
12,18,43,0
12,18,44,1
12,18,45,0
12,18,46,1
12,18,47,1
12,18,48,1
12,18,49,1
12,18,50,1
12,18,51,0
12,18,52,0
12,18,53,0
12,18,54,0
12,18,55,1
12,18,56,1
12,18,57,0
12,18,58,1
12,18,59,1
12,18,60,1
12,18,61,1
12,18,62,1
12,18,63,0
12,18,64,1
12,18,65,0
12,18,66,0
12,18,67,1
12,18,68,0
12,18,69,1
12,19,20,0
12,19,21,1
12,19,22,1
12,19,23,1
12,19,24,1
12,19,25,0
12,19,26,1
12,19,27,0
12,19,28,1
12,19,29,1
12,19,30,0
12,19,31,1
12,19,32,1
12,19,33,0
12,19,34,0
12,19,35,1
12,19,36,0
12,19,37,1
12,19,38,1
12,19,39,0
12,19,40,1
12,19,41,1
12,19,42,1
12,19,43,1
12,19,44,0
12,19,45,1
12,19,46,1
12,19,47,1
12,19,48,1
12,19,49,1
12,19,50,1
12,19,51,0
12,19,52,1
12,19,53,1
12,19,54,1
12,19,55,0
12,19,56,0
12,19,57,0
12,19,58,0
12,19,59,1
12,19,60,1
12,19,61,0
12,19,62,1
12,19,63,0
12,19,64,0
12,19,65,0
12,19,66,1
12,19,67,1
12,19,68,0
12,19,69,0
12,20,21,1
12,20,22,1
12,20,23,1
12,20,24,1
12,20,25,0
12,20,26,1
12,20,27,1
12,20,28,1
12,20,29,0
12,20,30,0
12,20,31,0
12,20,32,0
12,20,33,0
12,20,34,1
12,20,35,1
12,20,36,1
12,20,37,1
12,20,38,1
12,20,39,1
12,20,40,1
12,20,41,1
12,20,42,1
12,20,43,1
12,20,44,1
12,20,45,1
12,20,46,1
12,20,47,1
12,20,48,1
12,20,49,1
12,20,50,1
12,20,51,1
12,20,52,1
12,20,53,1
12,20,54,0
12,20,55,1
12,20,56,1
12,20,57,1
12,20,58,0
12,20,59,1
12,20,60,1
12,20,61,1
12,20,62,0
12,20,63,1
12,20,64,0
12,20,65,0
12,20,66,0
12,20,67,1
12,20,68,0
12,20,69,0
12,21,22,0
12,21,23,1
12,21,24,0
12,21,25,1
12,21,26,1
12,21,27,0
12,21,28,1
12,21,29,0
12,21,30,1
12,21,31,1
12,21,32,1
12,21,33,0
12,21,34,1
12,21,35,1
12,21,36,0
12,21,37,1
12,21,38,1
12,21,39,1
12,21,40,1
12,21,41,1
12,21,42,1
12,21,43,1
12,21,44,0
12,21,45,0
12,21,46,1
12,21,47,1
12,21,48,1
12,21,49,0
12,21,50,0
12,21,51,1
12,21,52,0
12,21,53,1
12,21,54,0
12,21,55,1
12,21,56,1
12,21,57,0
12,21,58,1
12,21,59,0
12,21,60,1
12,21,61,0
12,21,62,0
12,21,63,1
12,21,64,0
12,21,65,1
12,21,66,1
12,21,67,1
12,21,68,1
12,21,69,1
12,22,23,0
12,22,24,1
12,22,25,1
12,22,26,0
12,22,27,0
12,22,28,1
12,22,29,1
12,22,30,1
12,22,31,1
12,22,32,1
12,22,33,1
12,22,34,0
12,22,35,1
12,22,36,1
12,22,37,0
12,22,38,0
12,22,39,1
12,22,40,1
12,22,41,1
12,22,42,0
12,22,43,1
12,22,44,1
12,22,45,1
12,22,46,1
12,22,47,1
12,22,48,0
12,22,49,1
12,22,50,0
12,22,51,1
12,22,52,1
12,22,53,0
12,22,54,1
12,22,55,1
12,22,56,1
12,22,57,1
12,22,58,0
12,22,59,1
12,22,60,1
12,22,61,1
12,22,62,1
12,22,63,0
12,22,64,1
12,22,65,0
12,22,66,0
12,22,67,1
12,22,68,0
12,22,69,0
12,23,24,1
12,23,25,1
12,23,26,1
12,23,27,1
12,23,28,0
12,23,29,1
12,23,30,0
12,23,31,0
12,23,32,0
12,23,33,0
12,23,34,1
12,23,35,1
12,23,36,1
12,23,37,0
12,23,38,1
12,23,39,0
12,23,40,1
12,23,41,0
12,23,42,1
12,23,43,0
12,23,44,0
12,23,45,1
12,23,46,0
12,23,47,1
12,23,48,1
12,23,49,1
12,23,50,1
12,23,51,0
12,23,52,1
12,23,53,0
12,23,54,0
12,23,55,1
12,23,56,0
12,23,57,1
12,23,58,1
12,23,59,0
12,23,60,0
12,23,61,1
12,23,62,0
12,23,63,1
12,23,64,0
12,23,65,1
12,23,66,1
12,23,67,1
12,23,68,1
12,23,69,1
12,24,25,1
12,24,26,0
12,24,27,0
12,24,28,0
12,24,29,1
12,24,30,1
12,24,31,1
12,24,32,0
12,24,33,0
12,24,34,1
12,24,35,1
12,24,36,1
12,24,37,1
12,24,38,1
12,24,39,1
12,24,40,1
12,24,41,1
12,24,42,0
12,24,43,0
12,24,44,0
12,24,45,0
12,24,46,0
12,24,47,0
12,24,48,1
12,24,49,1
12,24,50,0
12,24,51,0
12,24,52,1
12,24,53,1
12,24,54,1
12,24,55,0
12,24,56,1
12,24,57,1
12,24,58,1
12,24,59,1
12,24,60,1
12,24,61,1
12,24,62,1
12,24,63,0
12,24,64,1
12,24,65,1
12,24,66,1
12,24,67,0
12,24,68,0
12,24,69,1
12,25,26,0
12,25,27,0
12,25,28,1
12,25,29,1
12,25,30,1
12,25,31,0
12,25,32,0
12,25,33,0
12,25,34,1
12,25,35,0
12,25,36,1
12,25,37,0
12,25,38,1
12,25,39,0
12,25,40,1
12,25,41,1
12,25,42,0
12,25,43,0
12,25,44,1
12,25,45,1
12,25,46,1
12,25,47,0
12,25,48,1
12,25,49,1
12,25,50,0
12,25,51,0
12,25,52,1
12,25,53,1
12,25,54,1
12,25,55,1
12,25,56,1
12,25,57,1
12,25,58,1
12,25,59,0
12,25,60,0
12,25,61,1
12,25,62,1
12,25,63,1
12,25,64,1
12,25,65,0
12,25,66,0
12,25,67,1
12,25,68,1
12,25,69,1
12,26,27,0
12,26,28,0
12,26,29,1
12,26,30,1
12,26,31,0
12,26,32,1
12,26,33,1
12,26,34,1
12,26,35,1
12,26,36,1
12,26,37,1
12,26,38,0
12,26,39,1
12,26,40,1
12,26,41,1
12,26,42,1
12,26,43,1
12,26,44,1
12,26,45,0
12,26,46,1
12,26,47,0
12,26,48,0
12,26,49,0
12,26,50,0
12,26,51,0
12,26,52,0
12,26,53,0
12,26,54,1
12,26,55,0
12,26,56,1
12,26,57,1
12,26,58,1
12,26,59,0
12,26,60,0
12,26,61,0
12,26,62,1
12,26,63,1
12,26,64,0
12,26,65,1
12,26,66,1
12,26,67,1
12,26,68,0
12,26,69,1
12,27,28,1
12,27,29,1
12,27,30,0
12,27,31,1
12,27,32,1
12,27,33,0
12,27,34,1
12,27,35,0
12,27,36,1
12,27,37,0
12,27,38,1
12,27,39,1
12,27,40,0
12,27,41,1
12,27,42,1
12,27,43,1
12,27,44,0
12,27,45,1
12,27,46,1
12,27,47,1
12,27,48,0
12,27,49,1
12,27,50,1
12,27,51,1
12,27,52,1
12,27,53,1
12,27,54,1
12,27,55,1
12,27,56,0
12,27,57,1
12,27,58,1
12,27,59,1
12,27,60,0
12,27,61,1
12,27,62,1
12,27,63,1
12,27,64,0
12,27,65,1
12,27,66,1
12,27,67,1
12,27,68,1
12,27,69,1
12,28,29,1
12,28,30,1
12,28,31,1
12,28,32,1
12,28,33,0
12,28,34,0
12,28,35,0
12,28,36,0
12,28,37,1
12,28,38,0
12,28,39,1
12,28,40,1
12,28,41,0
12,28,42,1
12,28,43,1
12,28,44,1
12,28,45,1
12,28,46,0
12,28,47,1
12,28,48,1
12,28,49,1
12,28,50,1
12,28,51,1
12,28,52,0
12,28,53,1
12,28,54,1
12,28,55,1
12,28,56,0
12,28,57,0
12,28,58,1
12,28,59,0
12,28,60,0
12,28,61,0
12,28,62,1
12,28,63,0
12,28,64,0
12,28,65,1
12,28,66,1
12,28,67,1
12,28,68,1
12,28,69,1
12,29,30,1
12,29,31,0
12,29,32,1
12,29,33,0
12,29,34,0
12,29,35,1
12,29,36,0
12,29,37,0
12,29,38,0
12,29,39,1
12,29,40,0
12,29,41,1
12,29,42,1
12,29,43,0
12,29,44,0
12,29,45,0
12,29,46,1
12,29,47,0
12,29,48,1
12,29,49,1
12,29,50,1
12,29,51,1
12,29,52,0
12,29,53,1
12,29,54,1
12,29,55,1
12,29,56,1
12,29,57,0
12,29,58,1
12,29,59,1
12,29,60,0
12,29,61,0
12,29,62,1
12,29,63,1
12,29,64,1
12,29,65,1
12,29,66,0
12,29,67,1
12,29,68,0
12,29,69,1
12,30,31,1
12,30,32,1
12,30,33,0
12,30,34,1
12,30,35,1
12,30,36,0
12,30,37,0
12,30,38,1
12,30,39,1
12,30,40,0
12,30,41,1
12,30,42,0
12,30,43,1
12,30,44,1
12,30,45,1
12,30,46,0
12,30,47,1
12,30,48,1
12,30,49,1
12,30,50,0
12,30,51,1
12,30,52,1
12,30,53,0
12,30,54,0
12,30,55,0
12,30,56,0
12,30,57,0
12,30,58,1
12,30,59,1
12,30,60,0
12,30,61,1
12,30,62,1
12,30,63,1
12,30,64,0
12,30,65,0
12,30,66,1
12,30,67,1
12,30,68,0
12,30,69,1
12,31,32,1
12,31,33,0
12,31,34,1
12,31,35,1
12,31,36,0
12,31,37,1
12,31,38,1
12,31,39,0
12,31,40,0
12,31,41,1
12,31,42,0
12,31,43,1
12,31,44,1
12,31,45,1
12,31,46,1
12,31,47,1
12,31,48,1
12,31,49,1
12,31,50,1
12,31,51,0
12,31,52,0
12,31,53,1
12,31,54,1
12,31,55,1
12,31,56,1
12,31,57,1
12,31,58,0
12,31,59,1
12,31,60,1
12,31,61,0
12,31,62,1
12,31,63,1
12,31,64,1
12,31,65,1
12,31,66,1
12,31,67,0
12,31,68,1
12,31,69,0
12,32,33,1
12,32,34,0
12,32,35,1
12,32,36,0
12,32,37,0
12,32,38,1
12,32,39,0
12,32,40,1
12,32,41,0
12,32,42,1
12,32,43,1
12,32,44,1
12,32,45,1
12,32,46,0
12,32,47,1
12,32,48,0
12,32,49,0
12,32,50,1
12,32,51,0
12,32,52,1
12,32,53,1
12,32,54,1
12,32,55,0
12,32,56,1
12,32,57,0
12,32,58,1
12,32,59,0
12,32,60,1
12,32,61,1
12,32,62,0
12,32,63,0
12,32,64,1
12,32,65,1
12,32,66,1
12,32,67,1
12,32,68,1
12,32,69,1
12,33,34,1
12,33,35,0
12,33,36,1
12,33,37,1
12,33,38,1
12,33,39,1
12,33,40,1
12,33,41,1
12,33,42,1
12,33,43,1
12,33,44,0
12,33,45,1
12,33,46,0
12,33,47,0
12,33,48,0
12,33,49,0
12,33,50,0
12,33,51,0
12,33,52,1
12,33,53,1
12,33,54,1
12,33,55,1
12,33,56,1
12,33,57,1
12,33,58,1
12,33,59,1
12,33,60,1
12,33,61,1
12,33,62,0
12,33,63,1
12,33,64,1
12,33,65,1
12,33,66,0
12,33,67,0
12,33,68,1
12,33,69,1
12,34,35,1
12,34,36,0
12,34,37,1
12,34,38,1
12,34,39,0
12,34,40,1
12,34,41,1
12,34,42,1
12,34,43,0
12,34,44,1
12,34,45,0
12,34,46,1
12,34,47,0
12,34,48,0
12,34,49,1
12,34,50,0
12,34,51,1
12,34,52,1
12,34,53,1
12,34,54,0
12,34,55,1
12,34,56,1
12,34,57,1
12,34,58,0
12,34,59,1
12,34,60,1
12,34,61,1
12,34,62,1
12,34,63,1
12,34,64,1
12,34,65,1
12,34,66,1
12,34,67,0
12,34,68,0
12,34,69,0
12,35,36,1
12,35,37,0
12,35,38,1
12,35,39,1
12,35,40,1
12,35,41,1
12,35,42,0
12,35,43,0
12,35,44,1
12,35,45,0
12,35,46,1
12,35,47,1
12,35,48,1
12,35,49,1
12,35,50,1
12,35,51,1
12,35,52,1
12,35,53,1
12,35,54,0
12,35,55,1
12,35,56,1
12,35,57,0
12,35,58,1
12,35,59,1
12,35,60,1
12,35,61,0
12,35,62,1
12,35,63,0
12,35,64,0
12,35,65,1
12,35,66,1
12,35,67,0
12,35,68,1
12,35,69,0
12,36,37,1
12,36,38,0
12,36,39,1
12,36,40,1
12,36,41,1
12,36,42,0
12,36,43,0
12,36,44,1
12,36,45,0
12,36,46,1
12,36,47,1
12,36,48,1
12,36,49,1
12,36,50,1
12,36,51,1
12,36,52,0
12,36,53,0
12,36,54,0
12,36,55,1
12,36,56,0
12,36,57,1
12,36,58,1
12,36,59,0
12,36,60,1
12,36,61,1
12,36,62,1
12,36,63,0
12,36,64,1
12,36,65,0
12,36,66,1
12,36,67,0
12,36,68,1
12,36,69,1
12,37,38,0
12,37,39,1
12,37,40,0
12,37,41,1
12,37,42,1
12,37,43,1
12,37,44,0
12,37,45,1
12,37,46,1
12,37,47,1
12,37,48,0
12,37,49,1
12,37,50,1
12,37,51,1
12,37,52,0
12,37,53,0
12,37,54,1
12,37,55,0
12,37,56,1
12,37,57,1
12,37,58,1
12,37,59,1
12,37,60,1
12,37,61,0
12,37,62,1
12,37,63,0
12,37,64,1
12,37,65,1
12,37,66,1
12,37,67,0
12,37,68,0
12,37,69,1
12,38,39,0
12,38,40,1
12,38,41,0
12,38,42,0
12,38,43,0
12,38,44,1
12,38,45,0
12,38,46,1
12,38,47,1
12,38,48,1
12,38,49,1
12,38,50,0
12,38,51,1
12,38,52,0
12,38,53,1
12,38,54,1
12,38,55,1
12,38,56,0
12,38,57,1
12,38,58,0
12,38,59,1
12,38,60,1
12,38,61,1
12,38,62,1
12,38,63,0
12,38,64,1
12,38,65,1
12,38,66,1
12,38,67,0
12,38,68,0
12,38,69,0
12,39,40,0
12,39,41,1
12,39,42,0
12,39,43,1
12,39,44,1
12,39,45,0
12,39,46,1
12,39,47,0
12,39,48,0
12,39,49,1
12,39,50,0
12,39,51,1
12,39,52,1
12,39,53,1
12,39,54,1
12,39,55,1
12,39,56,1
12,39,57,0
12,39,58,1
12,39,59,1
12,39,60,1
12,39,61,0
12,39,62,0
12,39,63,0
12,39,64,1
12,39,65,1
12,39,66,1
12,39,67,0
12,39,68,1
12,39,69,1
12,40,41,1
12,40,42,1
12,40,43,1
12,40,44,0
12,40,45,1
12,40,46,0
12,40,47,1
12,40,48,1
12,40,49,1
12,40,50,0
12,40,51,0
12,40,52,1
12,40,53,1
12,40,54,0
12,40,55,1
12,40,56,1
12,40,57,1
12,40,58,0
12,40,59,1
12,40,60,1
12,40,61,1
12,40,62,1
12,40,63,1
12,40,64,0
12,40,65,0
12,40,66,1
12,40,67,1
12,40,68,1
12,40,69,0
12,41,42,1
12,41,43,1
12,41,44,1
12,41,45,0
12,41,46,0
12,41,47,0
12,41,48,1
12,41,49,1
12,41,50,0
12,41,51,1
12,41,52,1
12,41,53,1
12,41,54,1
12,41,55,0
12,41,56,1
12,41,57,0
12,41,58,0
12,41,59,1
12,41,60,0
12,41,61,1
12,41,62,1
12,41,63,1
12,41,64,1
12,41,65,0
12,41,66,0
12,41,67,0
12,41,68,1
12,41,69,0
12,42,43,1
12,42,44,0
12,42,45,1
12,42,46,1
12,42,47,1
12,42,48,0
12,42,49,0
12,42,50,1
12,42,51,1
12,42,52,1
12,42,53,0
12,42,54,0
12,42,55,0
12,42,56,0
12,42,57,1
12,42,58,1
12,42,59,1
12,42,60,1
12,42,61,0
12,42,62,0
12,42,63,0
12,42,64,1
12,42,65,1
12,42,66,1
12,42,67,1
12,42,68,1
12,42,69,1
12,43,44,1
12,43,45,1
12,43,46,0
12,43,47,0
12,43,48,1
12,43,49,1
12,43,50,1
12,43,51,1
12,43,52,0
12,43,53,0
12,43,54,1
12,43,55,0
12,43,56,0
12,43,57,0
12,43,58,1
12,43,59,1
12,43,60,1
12,43,61,0
12,43,62,1
12,43,63,1
12,43,64,0
12,43,65,0
12,43,66,1
12,43,67,1
12,43,68,1
12,43,69,1
12,44,45,0
12,44,46,1
12,44,47,1
12,44,48,1
12,44,49,1
12,44,50,1
12,44,51,1
12,44,52,1
12,44,53,0
12,44,54,1
12,44,55,1
12,44,56,1
12,44,57,1
12,44,58,0
12,44,59,1
12,44,60,1
12,44,61,1
12,44,62,1
12,44,63,1
12,44,64,0
12,44,65,0
12,44,66,1
12,44,67,1
12,44,68,1
12,44,69,0
12,45,46,0
12,45,47,1
12,45,48,1
12,45,49,0
12,45,50,1
12,45,51,1
12,45,52,1
12,45,53,1
12,45,54,1
12,45,55,0
12,45,56,1
12,45,57,1
12,45,58,1
12,45,59,0
12,45,60,0
12,45,61,1
12,45,62,1
12,45,63,1
12,45,64,1
12,45,65,0
12,45,66,0
12,45,67,0
12,45,68,1
12,45,69,1
12,46,47,1
12,46,48,1
12,46,49,1
12,46,50,1
12,46,51,1
12,46,52,1
12,46,53,1
12,46,54,1
12,46,55,1
12,46,56,1
12,46,57,1
12,46,58,0
12,46,59,0
12,46,60,0
12,46,61,1
12,46,62,1
12,46,63,0
12,46,64,1
12,46,65,1
12,46,66,1
12,46,67,0
12,46,68,0
12,46,69,0
12,47,48,1
12,47,49,1
12,47,50,0
12,47,51,0
12,47,52,0
12,47,53,1
12,47,54,1
12,47,55,1
12,47,56,1
12,47,57,1
12,47,58,0
12,47,59,0
12,47,60,1
12,47,61,1
12,47,62,1
12,47,63,0
12,47,64,1
12,47,65,0
12,47,66,1
12,47,67,0
12,47,68,0
12,47,69,0
12,48,49,0
12,48,50,1
12,48,51,1
12,48,52,0
12,48,53,1
12,48,54,0
12,48,55,1
12,48,56,1
12,48,57,0
12,48,58,1
12,48,59,1
12,48,60,0
12,48,61,1
12,48,62,0
12,48,63,1
12,48,64,1
12,48,65,0
12,48,66,1
12,48,67,1
12,48,68,1
12,48,69,1
12,49,50,0
12,49,51,1
12,49,52,0
12,49,53,0
12,49,54,0
12,49,55,1
12,49,56,0
12,49,57,1
12,49,58,0
12,49,59,1
12,49,60,0
12,49,61,0
12,49,62,1
12,49,63,1
12,49,64,0
12,49,65,1
12,49,66,0
12,49,67,1
12,49,68,1
12,49,69,0
12,50,51,1
12,50,52,1
12,50,53,0
12,50,54,1
12,50,55,1
12,50,56,0
12,50,57,1
12,50,58,1
12,50,59,1
12,50,60,1
12,50,61,0
12,50,62,0
12,50,63,0
12,50,64,1
12,50,65,1
12,50,66,1
12,50,67,0
12,50,68,1
12,50,69,1
12,51,52,1
12,51,53,1
12,51,54,0
12,51,55,0
12,51,56,0
12,51,57,0
12,51,58,1
12,51,59,1
12,51,60,1
12,51,61,0
12,51,62,1
12,51,63,0
12,51,64,0
12,51,65,1
12,51,66,1
12,51,67,1
12,51,68,1
12,51,69,1
12,52,53,1
12,52,54,1
12,52,55,1
12,52,56,0
12,52,57,0
12,52,58,0
12,52,59,1
12,52,60,1
12,52,61,1
12,52,62,1
12,52,63,0
12,52,64,1
12,52,65,1
12,52,66,1
12,52,67,1
12,52,68,0
12,52,69,0
12,53,54,0
12,53,55,1
12,53,56,0
12,53,57,1
12,53,58,0
12,53,59,1
12,53,60,1
12,53,61,1
12,53,62,1
12,53,63,1
12,53,64,1
12,53,65,1
12,53,66,1
12,53,67,1
12,53,68,0
12,53,69,0
12,54,55,1
12,54,56,1
12,54,57,0
12,54,58,1
12,54,59,0
12,54,60,1
12,54,61,0
12,54,62,1
12,54,63,1
12,54,64,1
12,54,65,0
12,54,66,1
12,54,67,0
12,54,68,1
12,54,69,1
12,55,56,1
12,55,57,1
12,55,58,0
12,55,59,1
12,55,60,1
12,55,61,1
12,55,62,1
12,55,63,1
12,55,64,1
12,55,65,0
12,55,66,1
12,55,67,1
12,55,68,1
12,55,69,0
12,56,57,1
12,56,58,1
12,56,59,0
12,56,60,1
12,56,61,1
12,56,62,0
12,56,63,1
12,56,64,1
12,56,65,1
12,56,66,0
12,56,67,0
12,56,68,1
12,56,69,1
12,57,58,1
12,57,59,1
12,57,60,1
12,57,61,1
12,57,62,0
12,57,63,1
12,57,64,0
12,57,65,1
12,57,66,0
12,57,67,1
12,57,68,1
12,57,69,1
12,58,59,0
12,58,60,1
12,58,61,1
12,58,62,0
12,58,63,1
12,58,64,1
12,58,65,1
12,58,66,1
12,58,67,1
12,58,68,1
12,58,69,0
12,59,60,1
12,59,61,0
12,59,62,1
12,59,63,1
12,59,64,1
12,59,65,0
12,59,66,0
12,59,67,1
12,59,68,1
12,59,69,0
12,60,61,1
12,60,62,1
12,60,63,0
12,60,64,1
12,60,65,1
12,60,66,1
12,60,67,0
12,60,68,0
12,60,69,1
12,61,62,0
12,61,63,1
12,61,64,1
12,61,65,0
12,61,66,0
12,61,67,1
12,61,68,1
12,61,69,1
12,62,63,1
12,62,64,0
12,62,65,1
12,62,66,1
12,62,67,1
12,62,68,0
12,62,69,0
12,63,64,0
12,63,65,0
12,63,66,1
12,63,67,1
12,63,68,1
12,63,69,1
12,64,65,0
12,64,66,0
12,64,67,0
12,64,68,0
12,64,69,1
12,65,66,0
12,65,67,1
12,65,68,1
12,65,69,1
12,66,67,1
12,66,68,0
12,66,69,1
12,67,68,1
12,67,69,1
12,68,69,1
13,14,15,1
13,14,16,0
13,14,17,1
13,14,18,0
13,14,19,1
13,14,20,1
13,14,21,0
13,14,22,0
13,14,23,0
13,14,24,1
13,14,25,1
13,14,26,0
13,14,27,1
13,14,28,1
13,14,29,0
13,14,30,0
13,14,31,0
13,14,32,1
13,14,33,0
13,14,34,1
13,14,35,1
13,14,36,0
13,14,37,1
13,14,38,1
13,14,39,1
13,14,40,1
13,14,41,0
13,14,42,1
13,14,43,1
13,14,44,1
13,14,45,0
13,14,46,0
13,14,47,1
13,14,48,1
13,14,49,0
13,14,50,0
13,14,51,1
13,14,52,1
13,14,53,1
13,14,54,1
13,14,55,0
13,14,56,0
13,14,57,0
13,14,58,1
13,14,59,1
13,14,60,1
13,14,61,1
13,14,62,1
13,14,63,1
13,14,64,1
13,14,65,1
13,14,66,1
13,14,67,1
13,14,68,0
13,14,69,1
13,15,16,1
13,15,17,1
13,15,18,0
13,15,19,1
13,15,20,1
13,15,21,1
13,15,22,1
13,15,23,1
13,15,24,1
13,15,25,1
13,15,26,0
13,15,27,0
13,15,28,0
13,15,29,1
13,15,30,0
13,15,31,0
13,15,32,0
13,15,33,1
13,15,34,1
13,15,35,0
13,15,36,1
13,15,37,1
13,15,38,1
13,15,39,1
13,15,40,1
13,15,41,1
13,15,42,1
13,15,43,1
13,15,44,1
13,15,45,1
13,15,46,1
13,15,47,1
13,15,48,1
13,15,49,1
13,15,50,1
13,15,51,1
13,15,52,0
13,15,53,1
13,15,54,1
13,15,55,1
13,15,56,1
13,15,57,1
13,15,58,0
13,15,59,0
13,15,60,0
13,15,61,0
13,15,62,0
13,15,63,0
13,15,64,1
13,15,65,0
13,15,66,1
13,15,67,1
13,15,68,0
13,15,69,0
13,16,17,0
13,16,18,0
13,16,19,1
13,16,20,1
13,16,21,0
13,16,22,1
13,16,23,1
13,16,24,1
13,16,25,1
13,16,26,1
13,16,27,0
13,16,28,0
13,16,29,1
13,16,30,0
13,16,31,1
13,16,32,1
13,16,33,1
13,16,34,0
13,16,35,1
13,16,36,1
13,16,37,1
13,16,38,0
13,16,39,0
13,16,40,0
13,16,41,0
13,16,42,1
13,16,43,0
13,16,44,0
13,16,45,0
13,16,46,1
13,16,47,0
13,16,48,1
13,16,49,1
13,16,50,1
13,16,51,0
13,16,52,1
13,16,53,1
13,16,54,1
13,16,55,0
13,16,56,0
13,16,57,0
13,16,58,1
13,16,59,1
13,16,60,1
13,16,61,1
13,16,62,1
13,16,63,1
13,16,64,0
13,16,65,1
13,16,66,1
13,16,67,0
13,16,68,1
13,16,69,1
13,17,18,1
13,17,19,0
13,17,20,1
13,17,21,1
13,17,22,1
13,17,23,0
13,17,24,0
13,17,25,0
13,17,26,0
13,17,27,1
13,17,28,1
13,17,29,1
13,17,30,0
13,17,31,1
13,17,32,1
13,17,33,0
13,17,34,1
13,17,35,1
13,17,36,0
13,17,37,1
13,17,38,1
13,17,39,1
13,17,40,1
13,17,41,1
13,17,42,0
13,17,43,0
13,17,44,1
13,17,45,0
13,17,46,0
13,17,47,0
13,17,48,1
13,17,49,0
13,17,50,1
13,17,51,0
13,17,52,1
13,17,53,0
13,17,54,0
13,17,55,1
13,17,56,0
13,17,57,1
13,17,58,1
13,17,59,1
13,17,60,1
13,17,61,1
13,17,62,0
13,17,63,1
13,17,64,1
13,17,65,0
13,17,66,1
13,17,67,1
13,17,68,1
13,17,69,1
13,18,19,0
13,18,20,1
13,18,21,1
13,18,22,0
13,18,23,1
13,18,24,1
13,18,25,1
13,18,26,1
13,18,27,1
13,18,28,1
13,18,29,1
13,18,30,1
13,18,31,1
13,18,32,1
13,18,33,0
13,18,34,1
13,18,35,1
13,18,36,1
13,18,37,0
13,18,38,1
13,18,39,1
13,18,40,0
13,18,41,0
13,18,42,0
13,18,43,0
13,18,44,1
13,18,45,0
13,18,46,1
13,18,47,0
13,18,48,1
13,18,49,1
13,18,50,1
13,18,51,1
13,18,52,1
13,18,53,0
13,18,54,1
13,18,55,1
13,18,56,0
13,18,57,1
13,18,58,1
13,18,59,1
13,18,60,0
13,18,61,1
13,18,62,0
13,18,63,0
13,18,64,1
13,18,65,0
13,18,66,0
13,18,67,1
13,18,68,0
13,18,69,1
13,19,20,1
13,19,21,1
13,19,22,1
13,19,23,0
13,19,24,0
13,19,25,1
13,19,26,1
13,19,27,1
13,19,28,0
13,19,29,0
13,19,30,1
13,19,31,1
13,19,32,0
13,19,33,1
13,19,34,1
13,19,35,0
13,19,36,1
13,19,37,1
13,19,38,0
13,19,39,1
13,19,40,1
13,19,41,1
13,19,42,0
13,19,43,0
13,19,44,0
13,19,45,1
13,19,46,0
13,19,47,1
13,19,48,1
13,19,49,1
13,19,50,1
13,19,51,1
13,19,52,0
13,19,53,0
13,19,54,0
13,19,55,0
13,19,56,1
13,19,57,1
13,19,58,0
13,19,59,1
13,19,60,1
13,19,61,1
13,19,62,1
13,19,63,1
13,19,64,0
13,19,65,1
13,19,66,0
13,19,67,0
13,19,68,1
13,19,69,1
13,20,21,0
13,20,22,1
13,20,23,1
13,20,24,1
13,20,25,1
13,20,26,0
13,20,27,1
13,20,28,0
13,20,29,1
13,20,30,1
13,20,31,0
13,20,32,1
13,20,33,1
13,20,34,0
13,20,35,0
13,20,36,1
13,20,37,0
13,20,38,1
13,20,39,1
13,20,40,0
13,20,41,1
13,20,42,1
13,20,43,1
13,20,44,1
13,20,45,0
13,20,46,1
13,20,47,1
13,20,48,1
13,20,49,1
13,20,50,1
13,20,51,1
13,20,52,0
13,20,53,1
13,20,54,1
13,20,55,1
13,20,56,0
13,20,57,0
13,20,58,0
13,20,59,0
13,20,60,1
13,20,61,1
13,20,62,0
13,20,63,1
13,20,64,0
13,20,65,0
13,20,66,0
13,20,67,1
13,20,68,1
13,20,69,0
13,21,22,1
13,21,23,1
13,21,24,1
13,21,25,1
13,21,26,0
13,21,27,1
13,21,28,1
13,21,29,1
13,21,30,0
13,21,31,0
13,21,32,0
13,21,33,0
13,21,34,0
13,21,35,1
13,21,36,1
13,21,37,1
13,21,38,1
13,21,39,1
13,21,40,1
13,21,41,1
13,21,42,1
13,21,43,1
13,21,44,1
13,21,45,1
13,21,46,1
13,21,47,1
13,21,48,1
13,21,49,1
13,21,50,1
13,21,51,1
13,21,52,1
13,21,53,1
13,21,54,1
13,21,55,0
13,21,56,1
13,21,57,1
13,21,58,1
13,21,59,0
13,21,60,1
13,21,61,1
13,21,62,1
13,21,63,0
13,21,64,1
13,21,65,0
13,21,66,0
13,21,67,0
13,21,68,1
13,21,69,0
13,22,23,0
13,22,24,1
13,22,25,0
13,22,26,1
13,22,27,1
13,22,28,0
13,22,29,1
13,22,30,0
13,22,31,1
13,22,32,1
13,22,33,1
13,22,34,0
13,22,35,1
13,22,36,1
13,22,37,0
13,22,38,1
13,22,39,1
13,22,40,1
13,22,41,1
13,22,42,1
13,22,43,1
13,22,44,1
13,22,45,0
13,22,46,0
13,22,47,1
13,22,48,1
13,22,49,1
13,22,50,0
13,22,51,0
13,22,52,1
13,22,53,0
13,22,54,1
13,22,55,0
13,22,56,1
13,22,57,1
13,22,58,0
13,22,59,1
13,22,60,0
13,22,61,1
13,22,62,0
13,22,63,0
13,22,64,1
13,22,65,0
13,22,66,1
13,22,67,1
13,22,68,1
13,22,69,1
13,23,24,0
13,23,25,1
13,23,26,1
13,23,27,0
13,23,28,0
13,23,29,1
13,23,30,1
13,23,31,1
13,23,32,1
13,23,33,1
13,23,34,1
13,23,35,0
13,23,36,1
13,23,37,1
13,23,38,0
13,23,39,0
13,23,40,1
13,23,41,1
13,23,42,1
13,23,43,0
13,23,44,1
13,23,45,1
13,23,46,1
13,23,47,1
13,23,48,1
13,23,49,0
13,23,50,1
13,23,51,0
13,23,52,1
13,23,53,1
13,23,54,0
13,23,55,1
13,23,56,1
13,23,57,1
13,23,58,1
13,23,59,0
13,23,60,1
13,23,61,1
13,23,62,1
13,23,63,1
13,23,64,0
13,23,65,1
13,23,66,0
13,23,67,0
13,23,68,1
13,23,69,0
13,24,25,1
13,24,26,1
13,24,27,1
13,24,28,1
13,24,29,0
13,24,30,1
13,24,31,0
13,24,32,0
13,24,33,0
13,24,34,0
13,24,35,1
13,24,36,1
13,24,37,1
13,24,38,0
13,24,39,1
13,24,40,0
13,24,41,1
13,24,42,0
13,24,43,1
13,24,44,0
13,24,45,0
13,24,46,1
13,24,47,0
13,24,48,1
13,24,49,1
13,24,50,1
13,24,51,1
13,24,52,0
13,24,53,1
13,24,54,0
13,24,55,0
13,24,56,1
13,24,57,0
13,24,58,1
13,24,59,1
13,24,60,0
13,24,61,0
13,24,62,1
13,24,63,0
13,24,64,1
13,24,65,0
13,24,66,1
13,24,67,1
13,24,68,1
13,24,69,1
13,25,26,1
13,25,27,0
13,25,28,0
13,25,29,0
13,25,30,1
13,25,31,1
13,25,32,1
13,25,33,0
13,25,34,0
13,25,35,1
13,25,36,1
13,25,37,1
13,25,38,1
13,25,39,1
13,25,40,1
13,25,41,1
13,25,42,1
13,25,43,0
13,25,44,0
13,25,45,0
13,25,46,0
13,25,47,0
13,25,48,0
13,25,49,1
13,25,50,1
13,25,51,0
13,25,52,0
13,25,53,1
13,25,54,1
13,25,55,1
13,25,56,0
13,25,57,1
13,25,58,1
13,25,59,1
13,25,60,1
13,25,61,1
13,25,62,1
13,25,63,1
13,25,64,0
13,25,65,1
13,25,66,1
13,25,67,1
13,25,68,0
13,25,69,1
13,26,27,0
13,26,28,0
13,26,29,1
13,26,30,1
13,26,31,1
13,26,32,0
13,26,33,0
13,26,34,0
13,26,35,1
13,26,36,0
13,26,37,1
13,26,38,0
13,26,39,1
13,26,40,0
13,26,41,1
13,26,42,1
13,26,43,0
13,26,44,0
13,26,45,1
13,26,46,1
13,26,47,1
13,26,48,0
13,26,49,1
13,26,50,1
13,26,51,0
13,26,52,0
13,26,53,1
13,26,54,1
13,26,55,1
13,26,56,1
13,26,57,1
13,26,58,1
13,26,59,1
13,26,60,0
13,26,61,0
13,26,62,1
13,26,63,1
13,26,64,1
13,26,65,1
13,26,66,0
13,26,67,0
13,26,68,1
13,26,69,1
13,27,28,0
13,27,29,0
13,27,30,1
13,27,31,1
13,27,32,0
13,27,33,1
13,27,34,1
13,27,35,1
13,27,36,1
13,27,37,1
13,27,38,1
13,27,39,0
13,27,40,1
13,27,41,1
13,27,42,1
13,27,43,1
13,27,44,1
13,27,45,1
13,27,46,0
13,27,47,1
13,27,48,0
13,27,49,0
13,27,50,0
13,27,51,0
13,27,52,0
13,27,53,0
13,27,54,0
13,27,55,1
13,27,56,0
13,27,57,1
13,27,58,1
13,27,59,1
13,27,60,0
13,27,61,0
13,27,62,0
13,27,63,1
13,27,64,1
13,27,65,0
13,27,66,1
13,27,67,1
13,27,68,1
13,27,69,1
13,28,29,1
13,28,30,1
13,28,31,0
13,28,32,1
13,28,33,1
13,28,34,0
13,28,35,1
13,28,36,0
13,28,37,1
13,28,38,0
13,28,39,1
13,28,40,1
13,28,41,0
13,28,42,1
13,28,43,1
13,28,44,1
13,28,45,0
13,28,46,1
13,28,47,1
13,28,48,1
13,28,49,0
13,28,50,1
13,28,51,1
13,28,52,1
13,28,53,1
13,28,54,1
13,28,55,1
13,28,56,1
13,28,57,0
13,28,58,1
13,28,59,1
13,28,60,1
13,28,61,0
13,28,62,1
13,28,63,1
13,28,64,1
13,28,65,0
13,28,66,1
13,28,67,1
13,28,68,1
13,28,69,1
13,29,30,1
13,29,31,1
13,29,32,1
13,29,33,1
13,29,34,0
13,29,35,0
13,29,36,0
13,29,37,0
13,29,38,1
13,29,39,0
13,29,40,1
13,29,41,1
13,29,42,0
13,29,43,1
13,29,44,1
13,29,45,1
13,29,46,1
13,29,47,0
13,29,48,1
13,29,49,1
13,29,50,1
13,29,51,1
13,29,52,1
13,29,53,0
13,29,54,1
13,29,55,1
13,29,56,1
13,29,57,0
13,29,58,0
13,29,59,1
13,29,60,0
13,29,61,0
13,29,62,0
13,29,63,1
13,29,64,0
13,29,65,0
13,29,66,1
13,29,67,1
13,29,68,1
13,29,69,1
13,30,31,1
13,30,32,0
13,30,33,1
13,30,34,0
13,30,35,0
13,30,36,1
13,30,37,0
13,30,38,0
13,30,39,0
13,30,40,1
13,30,41,0
13,30,42,1
13,30,43,1
13,30,44,0
13,30,45,0
13,30,46,0
13,30,47,1
13,30,48,0
13,30,49,1
13,30,50,1
13,30,51,1
13,30,52,1
13,30,53,0
13,30,54,1
13,30,55,1
13,30,56,1
13,30,57,1
13,30,58,0
13,30,59,1
13,30,60,1
13,30,61,0
13,30,62,0
13,30,63,1
13,30,64,1
13,30,65,1
13,30,66,1
13,30,67,0
13,30,68,1
13,30,69,1
13,31,32,1
13,31,33,1
13,31,34,0
13,31,35,1
13,31,36,1
13,31,37,0
13,31,38,0
13,31,39,1
13,31,40,1
13,31,41,0
13,31,42,1
13,31,43,0
13,31,44,1
13,31,45,1
13,31,46,1
13,31,47,0
13,31,48,1
13,31,49,1
13,31,50,1
13,31,51,0
13,31,52,1
13,31,53,1
13,31,54,0
13,31,55,0
13,31,56,0
13,31,57,0
13,31,58,0
13,31,59,1
13,31,60,1
13,31,61,0
13,31,62,1
13,31,63,1
13,31,64,1
13,31,65,0
13,31,66,0
13,31,67,1
13,31,68,1
13,31,69,1
13,32,33,1
13,32,34,0
13,32,35,1
13,32,36,1
13,32,37,0
13,32,38,1
13,32,39,1
13,32,40,0
13,32,41,0
13,32,42,1
13,32,43,0
13,32,44,1
13,32,45,1
13,32,46,1
13,32,47,1
13,32,48,1
13,32,49,1
13,32,50,1
13,32,51,1
13,32,52,0
13,32,53,0
13,32,54,1
13,32,55,1
13,32,56,1
13,32,57,1
13,32,58,1
13,32,59,0
13,32,60,1
13,32,61,1
13,32,62,0
13,32,63,1
13,32,64,1
13,32,65,1
13,32,66,1
13,32,67,1
13,32,68,0
13,32,69,0
13,33,34,1
13,33,35,0
13,33,36,1
13,33,37,0
13,33,38,0
13,33,39,1
13,33,40,0
13,33,41,1
13,33,42,0
13,33,43,1
13,33,44,1
13,33,45,1
13,33,46,1
13,33,47,0
13,33,48,1
13,33,49,0
13,33,50,0
13,33,51,1
13,33,52,0
13,33,53,1
13,33,54,1
13,33,55,1
13,33,56,0
13,33,57,1
13,33,58,0
13,33,59,1
13,33,60,0
13,33,61,1
13,33,62,1
13,33,63,0
13,33,64,0
13,33,65,1
13,33,66,1
13,33,67,1
13,33,68,1
13,33,69,1
13,34,35,1
13,34,36,0
13,34,37,1
13,34,38,1
13,34,39,1
13,34,40,1
13,34,41,1
13,34,42,1
13,34,43,1
13,34,44,1
13,34,45,0
13,34,46,1
13,34,47,0
13,34,48,0
13,34,49,0
13,34,50,0
13,34,51,0
13,34,52,0
13,34,53,1
13,34,54,1
13,34,55,1
13,34,56,1
13,34,57,1
13,34,58,1
13,34,59,1
13,34,60,1
13,34,61,1
13,34,62,1
13,34,63,0
13,34,64,1
13,34,65,1
13,34,66,1
13,34,67,0
13,34,68,0
13,34,69,1
13,35,36,1
13,35,37,0
13,35,38,1
13,35,39,1
13,35,40,0
13,35,41,1
13,35,42,1
13,35,43,1
13,35,44,0
13,35,45,1
13,35,46,0
13,35,47,1
13,35,48,0
13,35,49,0
13,35,50,1
13,35,51,0
13,35,52,1
13,35,53,1
13,35,54,1
13,35,55,0
13,35,56,1
13,35,57,1
13,35,58,1
13,35,59,0
13,35,60,1
13,35,61,1
13,35,62,1
13,35,63,1
13,35,64,1
13,35,65,1
13,35,66,1
13,35,67,1
13,35,68,0
13,35,69,0
13,36,37,1
13,36,38,0
13,36,39,1
13,36,40,1
13,36,41,1
13,36,42,1
13,36,43,0
13,36,44,0
13,36,45,1
13,36,46,0
13,36,47,1
13,36,48,1
13,36,49,1
13,36,50,1
13,36,51,1
13,36,52,1
13,36,53,1
13,36,54,1
13,36,55,0
13,36,56,1
13,36,57,1
13,36,58,0
13,36,59,1
13,36,60,1
13,36,61,1
13,36,62,0
13,36,63,1
13,36,64,0
13,36,65,0
13,36,66,1
13,36,67,1
13,36,68,0
13,36,69,0
13,37,38,1
13,37,39,0
13,37,40,1
13,37,41,1
13,37,42,1
13,37,43,0
13,37,44,0
13,37,45,1
13,37,46,0
13,37,47,1
13,37,48,1
13,37,49,1
13,37,50,1
13,37,51,1
13,37,52,1
13,37,53,0
13,37,54,0
13,37,55,0
13,37,56,1
13,37,57,0
13,37,58,1
13,37,59,1
13,37,60,0
13,37,61,1
13,37,62,1
13,37,63,1
13,37,64,0
13,37,65,1
13,37,66,0
13,37,67,1
13,37,68,0
13,37,69,1
13,38,39,0
13,38,40,1
13,38,41,0
13,38,42,1
13,38,43,1
13,38,44,1
13,38,45,0
13,38,46,1
13,38,47,1
13,38,48,1
13,38,49,0
13,38,50,1
13,38,51,1
13,38,52,1
13,38,53,0
13,38,54,0
13,38,55,1
13,38,56,0
13,38,57,1
13,38,58,1
13,38,59,1
13,38,60,1
13,38,61,1
13,38,62,0
13,38,63,1
13,38,64,0
13,38,65,1
13,38,66,1
13,38,67,1
13,38,68,0
13,38,69,1
13,39,40,0
13,39,41,1
13,39,42,0
13,39,43,0
13,39,44,0
13,39,45,1
13,39,46,0
13,39,47,1
13,39,48,1
13,39,49,1
13,39,50,1
13,39,51,0
13,39,52,1
13,39,53,0
13,39,54,1
13,39,55,1
13,39,56,1
13,39,57,0
13,39,58,1
13,39,59,0
13,39,60,1
13,39,61,1
13,39,62,1
13,39,63,1
13,39,64,0
13,39,65,1
13,39,66,1
13,39,67,1
13,39,68,0
13,39,69,0
13,40,41,0
13,40,42,1
13,40,43,0
13,40,44,1
13,40,45,1
13,40,46,0
13,40,47,1
13,40,48,0
13,40,49,0
13,40,50,1
13,40,51,0
13,40,52,1
13,40,53,1
13,40,54,1
13,40,55,1
13,40,56,1
13,40,57,1
13,40,58,0
13,40,59,1
13,40,60,1
13,40,61,1
13,40,62,0
13,40,63,0
13,40,64,0
13,40,65,1
13,40,66,1
13,40,67,1
13,40,68,0
13,40,69,1
13,41,42,1
13,41,43,1
13,41,44,1
13,41,45,0
13,41,46,1
13,41,47,0
13,41,48,1
13,41,49,1
13,41,50,1
13,41,51,0
13,41,52,0
13,41,53,1
13,41,54,1
13,41,55,0
13,41,56,1
13,41,57,1
13,41,58,1
13,41,59,0
13,41,60,1
13,41,61,1
13,41,62,1
13,41,63,1
13,41,64,1
13,41,65,0
13,41,66,0
13,41,67,1
13,41,68,1
13,41,69,0
13,42,43,1
13,42,44,1
13,42,45,1
13,42,46,0
13,42,47,0
13,42,48,0
13,42,49,1
13,42,50,1
13,42,51,0
13,42,52,1
13,42,53,1
13,42,54,1
13,42,55,1
13,42,56,0
13,42,57,1
13,42,58,0
13,42,59,0
13,42,60,1
13,42,61,0
13,42,62,1
13,42,63,1
13,42,64,1
13,42,65,1
13,42,66,0
13,42,67,0
13,42,68,0
13,42,69,0
13,43,44,1
13,43,45,0
13,43,46,1
13,43,47,1
13,43,48,1
13,43,49,0
13,43,50,0
13,43,51,1
13,43,52,1
13,43,53,1
13,43,54,0
13,43,55,0
13,43,56,0
13,43,57,0
13,43,58,1
13,43,59,1
13,43,60,1
13,43,61,1
13,43,62,0
13,43,63,0
13,43,64,0
13,43,65,1
13,43,66,1
13,43,67,1
13,43,68,1
13,43,69,1
13,44,45,1
13,44,46,1
13,44,47,0
13,44,48,0
13,44,49,1
13,44,50,1
13,44,51,1
13,44,52,1
13,44,53,0
13,44,54,0
13,44,55,1
13,44,56,0
13,44,57,0
13,44,58,0
13,44,59,1
13,44,60,1
13,44,61,1
13,44,62,0
13,44,63,1
13,44,64,1
13,44,65,0
13,44,66,0
13,44,67,1
13,44,68,1
13,44,69,1
13,45,46,0
13,45,47,1
13,45,48,1
13,45,49,1
13,45,50,1
13,45,51,1
13,45,52,1
13,45,53,1
13,45,54,0
13,45,55,1
13,45,56,1
13,45,57,1
13,45,58,1
13,45,59,0
13,45,60,1
13,45,61,1
13,45,62,1
13,45,63,1
13,45,64,1
13,45,65,0
13,45,66,0
13,45,67,1
13,45,68,1
13,45,69,0
13,46,47,0
13,46,48,1
13,46,49,1
13,46,50,0
13,46,51,1
13,46,52,1
13,46,53,1
13,46,54,1
13,46,55,1
13,46,56,0
13,46,57,1
13,46,58,1
13,46,59,1
13,46,60,0
13,46,61,0
13,46,62,1
13,46,63,1
13,46,64,1
13,46,65,1
13,46,66,0
13,46,67,0
13,46,68,0
13,46,69,1
13,47,48,1
13,47,49,1
13,47,50,1
13,47,51,1
13,47,52,1
13,47,53,1
13,47,54,1
13,47,55,1
13,47,56,1
13,47,57,1
13,47,58,1
13,47,59,0
13,47,60,0
13,47,61,0
13,47,62,1
13,47,63,1
13,47,64,0
13,47,65,1
13,47,66,1
13,47,67,1
13,47,68,0
13,47,69,0
13,48,49,1
13,48,50,1
13,48,51,0
13,48,52,0
13,48,53,0
13,48,54,1
13,48,55,1
13,48,56,1
13,48,57,1
13,48,58,1
13,48,59,0
13,48,60,0
13,48,61,1
13,48,62,1
13,48,63,1
13,48,64,0
13,48,65,1
13,48,66,0
13,48,67,1
13,48,68,0
13,48,69,0
13,49,50,0
13,49,51,1
13,49,52,1
13,49,53,0
13,49,54,1
13,49,55,0
13,49,56,1
13,49,57,1
13,49,58,0
13,49,59,1
13,49,60,1
13,49,61,0
13,49,62,1
13,49,63,0
13,49,64,1
13,49,65,1
13,49,66,0
13,49,67,1
13,49,68,1
13,49,69,1
13,50,51,0
13,50,52,1
13,50,53,0
13,50,54,0
13,50,55,0
13,50,56,1
13,50,57,0
13,50,58,1
13,50,59,0
13,50,60,1
13,50,61,0
13,50,62,0
13,50,63,1
13,50,64,1
13,50,65,0
13,50,66,1
13,50,67,0
13,50,68,1
13,50,69,0
13,51,52,1
13,51,53,1
13,51,54,0
13,51,55,1
13,51,56,1
13,51,57,0
13,51,58,1
13,51,59,1
13,51,60,1
13,51,61,1
13,51,62,0
13,51,63,0
13,51,64,0
13,51,65,1
13,51,66,1
13,51,67,1
13,51,68,0
13,51,69,1
13,52,53,1
13,52,54,1
13,52,55,0
13,52,56,0
13,52,57,0
13,52,58,0
13,52,59,1
13,52,60,1
13,52,61,1
13,52,62,0
13,52,63,1
13,52,64,0
13,52,65,0
13,52,66,1
13,52,67,1
13,52,68,1
13,52,69,1
13,53,54,1
13,53,55,1
13,53,56,1
13,53,57,0
13,53,58,0
13,53,59,0
13,53,60,1
13,53,61,1
13,53,62,1
13,53,63,1
13,53,64,0
13,53,65,1
13,53,66,1
13,53,67,1
13,53,68,1
13,53,69,0
13,54,55,0
13,54,56,1
13,54,57,0
13,54,58,1
13,54,59,0
13,54,60,1
13,54,61,1
13,54,62,1
13,54,63,1
13,54,64,1
13,54,65,1
13,54,66,1
13,54,67,1
13,54,68,1
13,54,69,0
13,55,56,1
13,55,57,1
13,55,58,0
13,55,59,1
13,55,60,0
13,55,61,1
13,55,62,0
13,55,63,1
13,55,64,1
13,55,65,1
13,55,66,0
13,55,67,1
13,55,68,0
13,55,69,1
13,56,57,1
13,56,58,1
13,56,59,0
13,56,60,1
13,56,61,1
13,56,62,1
13,56,63,1
13,56,64,1
13,56,65,1
13,56,66,0
13,56,67,1
13,56,68,1
13,56,69,0
13,57,58,1
13,57,59,1
13,57,60,0
13,57,61,1
13,57,62,1
13,57,63,0
13,57,64,1
13,57,65,1
13,57,66,1
13,57,67,0
13,57,68,0
13,57,69,1
13,58,59,1
13,58,60,1
13,58,61,1
13,58,62,1
13,58,63,0
13,58,64,1
13,58,65,0
13,58,66,1
13,58,67,0
13,58,68,1
13,58,69,1
13,59,60,0
13,59,61,1
13,59,62,1
13,59,63,0
13,59,64,1
13,59,65,1
13,59,66,1
13,59,67,1
13,59,68,1
13,59,69,0
13,60,61,1
13,60,62,0
13,60,63,1
13,60,64,1
13,60,65,1
13,60,66,0
13,60,67,0
13,60,68,1
13,60,69,0
13,61,62,1
13,61,63,1
13,61,64,0
13,61,65,1
13,61,66,1
13,61,67,1
13,61,68,0
13,61,69,1
13,62,63,0
13,62,64,1
13,62,65,1
13,62,66,0
13,62,67,0
13,62,68,1
13,62,69,1
13,63,64,1
13,63,65,0
13,63,66,1
13,63,67,1
13,63,68,1
13,63,69,0
13,64,65,0
13,64,66,0
13,64,67,1
13,64,68,1
13,64,69,1
13,65,66,0
13,65,67,0
13,65,68,0
13,65,69,1
13,66,67,0
13,66,68,1
13,66,69,1
13,67,68,1
13,67,69,1
13,68,69,1
14,15,16,1
14,15,17,0
14,15,18,1
14,15,19,0
14,15,20,1
14,15,21,1
14,15,22,0
14,15,23,0
14,15,24,0
14,15,25,1
14,15,26,1
14,15,27,0
14,15,28,1
14,15,29,1
14,15,30,0
14,15,31,0
14,15,32,0
14,15,33,1
14,15,34,0
14,15,35,1
14,15,36,1
14,15,37,0
14,15,38,1
14,15,39,1
14,15,40,1
14,15,41,1
14,15,42,0
14,15,43,1
14,15,44,1
14,15,45,1
14,15,46,0
14,15,47,0
14,15,48,1
14,15,49,1
14,15,50,0
14,15,51,0
14,15,52,1
14,15,53,1
14,15,54,1
14,15,55,1
14,15,56,0
14,15,57,0
14,15,58,0
14,15,59,1
14,15,60,1
14,15,61,1
14,15,62,1
14,15,63,1
14,15,64,1
14,15,65,1
14,15,66,1
14,15,67,1
14,15,68,1
14,15,69,1
14,16,17,1
14,16,18,1
14,16,19,0
14,16,20,1
14,16,21,1
14,16,22,1
14,16,23,1
14,16,24,1
14,16,25,1
14,16,26,1
14,16,27,0
14,16,28,0
14,16,29,0
14,16,30,1
14,16,31,0
14,16,32,0
14,16,33,0
14,16,34,1
14,16,35,1
14,16,36,0
14,16,37,1
14,16,38,1
14,16,39,1
14,16,40,1
14,16,41,1
14,16,42,1
14,16,43,1
14,16,44,1
14,16,45,1
14,16,46,1
14,16,47,1
14,16,48,1
14,16,49,1
14,16,50,1
14,16,51,1
14,16,52,1
14,16,53,0
14,16,54,1
14,16,55,1
14,16,56,1
14,16,57,1
14,16,58,1
14,16,59,0
14,16,60,0
14,16,61,0
14,16,62,0
14,16,63,0
14,16,64,0
14,16,65,1
14,16,66,0
14,16,67,1
14,16,68,1
14,16,69,0
14,17,18,0
14,17,19,0
14,17,20,1
14,17,21,1
14,17,22,0
14,17,23,1
14,17,24,1
14,17,25,1
14,17,26,1
14,17,27,1
14,17,28,0
14,17,29,0
14,17,30,1
14,17,31,0
14,17,32,1
14,17,33,1
14,17,34,1
14,17,35,0
14,17,36,1
14,17,37,1
14,17,38,1
14,17,39,0
14,17,40,0
14,17,41,0
14,17,42,0
14,17,43,1
14,17,44,0
14,17,45,0
14,17,46,0
14,17,47,1
14,17,48,0
14,17,49,1
14,17,50,1
14,17,51,1
14,17,52,0
14,17,53,1
14,17,54,1
14,17,55,1
14,17,56,0
14,17,57,0
14,17,58,0
14,17,59,1
14,17,60,1
14,17,61,1
14,17,62,1
14,17,63,1
14,17,64,1
14,17,65,0
14,17,66,1
14,17,67,1
14,17,68,0
14,17,69,1
14,18,19,1
14,18,20,0
14,18,21,1
14,18,22,1
14,18,23,1
14,18,24,0
14,18,25,0
14,18,26,0
14,18,27,0
14,18,28,1
14,18,29,1
14,18,30,1
14,18,31,0
14,18,32,1
14,18,33,1
14,18,34,0
14,18,35,1
14,18,36,1
14,18,37,0
14,18,38,1
14,18,39,1
14,18,40,1
14,18,41,1
14,18,42,1
14,18,43,0
14,18,44,0
14,18,45,1
14,18,46,0
14,18,47,0
14,18,48,0
14,18,49,1
14,18,50,0
14,18,51,1
14,18,52,0
14,18,53,1
14,18,54,0
14,18,55,0
14,18,56,1
14,18,57,0
14,18,58,1
14,18,59,1
14,18,60,1
14,18,61,1
14,18,62,1
14,18,63,0
14,18,64,1
14,18,65,1
14,18,66,0
14,18,67,1
14,18,68,1
14,18,69,1
14,19,20,0
14,19,21,1
14,19,22,1
14,19,23,0
14,19,24,1
14,19,25,1
14,19,26,1
14,19,27,1
14,19,28,1
14,19,29,1
14,19,30,1
14,19,31,1
14,19,32,1
14,19,33,1
14,19,34,0
14,19,35,1
14,19,36,1
14,19,37,1
14,19,38,0
14,19,39,1
14,19,40,1
14,19,41,0
14,19,42,0
14,19,43,0
14,19,44,0
14,19,45,1
14,19,46,0
14,19,47,1
14,19,48,0
14,19,49,1
14,19,50,1
14,19,51,1
14,19,52,1
14,19,53,1
14,19,54,0
14,19,55,1
14,19,56,1
14,19,57,0
14,19,58,1
14,19,59,1
14,19,60,1
14,19,61,0
14,19,62,1
14,19,63,0
14,19,64,0
14,19,65,1
14,19,66,0
14,19,67,0
14,19,68,1
14,19,69,1
14,20,21,1
14,20,22,1
14,20,23,1
14,20,24,0
14,20,25,0
14,20,26,1
14,20,27,1
14,20,28,1
14,20,29,0
14,20,30,0
14,20,31,1
14,20,32,1
14,20,33,0
14,20,34,1
14,20,35,1
14,20,36,0
14,20,37,1
14,20,38,1
14,20,39,0
14,20,40,1
14,20,41,1
14,20,42,1
14,20,43,0
14,20,44,0
14,20,45,0
14,20,46,1
14,20,47,0
14,20,48,1
14,20,49,1
14,20,50,1
14,20,51,1
14,20,52,1
14,20,53,0
14,20,54,0
14,20,55,0
14,20,56,0
14,20,57,1
14,20,58,1
14,20,59,0
14,20,60,1
14,20,61,1
14,20,62,1
14,20,63,1
14,20,64,1
14,20,65,0
14,20,66,1
14,20,67,0
14,20,68,0
14,20,69,1
14,21,22,0
14,21,23,1
14,21,24,1
14,21,25,1
14,21,26,1
14,21,27,0
14,21,28,1
14,21,29,0
14,21,30,1
14,21,31,1
14,21,32,0
14,21,33,1
14,21,34,1
14,21,35,0
14,21,36,0
14,21,37,1
14,21,38,0
14,21,39,1
14,21,40,1
14,21,41,0
14,21,42,1
14,21,43,1
14,21,44,1
14,21,45,1
14,21,46,0
14,21,47,1
14,21,48,1
14,21,49,1
14,21,50,1
14,21,51,1
14,21,52,1
14,21,53,0
14,21,54,1
14,21,55,1
14,21,56,1
14,21,57,0
14,21,58,0
14,21,59,0
14,21,60,0
14,21,61,1
14,21,62,1
14,21,63,0
14,21,64,1
14,21,65,0
14,21,66,0
14,21,67,0
14,21,68,1
14,21,69,0
14,22,23,1
14,22,24,1
14,22,25,1
14,22,26,1
14,22,27,0
14,22,28,1
14,22,29,1
14,22,30,1
14,22,31,0
14,22,32,0
14,22,33,0
14,22,34,0
14,22,35,0
14,22,36,1
14,22,37,1
14,22,38,1
14,22,39,1
14,22,40,1
14,22,41,1
14,22,42,1
14,22,43,1
14,22,44,1
14,22,45,1
14,22,46,1
14,22,47,1
14,22,48,1
14,22,49,1
14,22,50,1
14,22,51,1
14,22,52,1
14,22,53,1
14,22,54,1
14,22,55,1
14,22,56,0
14,22,57,1
14,22,58,1
14,22,59,1
14,22,60,0
14,22,61,1
14,22,62,1
14,22,63,1
14,22,64,0
14,22,65,1
14,22,66,0
14,22,67,0
14,22,68,0
14,22,69,0
14,23,24,0
14,23,25,1
14,23,26,0
14,23,27,1
14,23,28,1
14,23,29,0
14,23,30,1
14,23,31,0
14,23,32,1
14,23,33,1
14,23,34,1
14,23,35,0
14,23,36,1
14,23,37,1
14,23,38,0
14,23,39,1
14,23,40,1
14,23,41,1
14,23,42,1
14,23,43,1
14,23,44,1
14,23,45,1
14,23,46,0
14,23,47,0
14,23,48,1
14,23,49,1
14,23,50,1
14,23,51,0
14,23,52,0
14,23,53,1
14,23,54,0
14,23,55,1
14,23,56,0
14,23,57,1
14,23,58,1
14,23,59,0
14,23,60,1
14,23,61,0
14,23,62,1
14,23,63,0
14,23,64,0
14,23,65,1
14,23,66,0
14,23,67,1
14,23,68,1
14,23,69,1
14,24,25,0
14,24,26,1
14,24,27,1
14,24,28,0
14,24,29,0
14,24,30,1
14,24,31,1
14,24,32,1
14,24,33,1
14,24,34,1
14,24,35,1
14,24,36,0
14,24,37,1
14,24,38,1
14,24,39,0
14,24,40,0
14,24,41,1
14,24,42,1
14,24,43,1
14,24,44,0
14,24,45,1
14,24,46,1
14,24,47,1
14,24,48,1
14,24,49,1
14,24,50,0
14,24,51,1
14,24,52,0
14,24,53,1
14,24,54,1
14,24,55,0
14,24,56,1
14,24,57,1
14,24,58,1
14,24,59,1
14,24,60,0
14,24,61,1
14,24,62,1
14,24,63,1
14,24,64,1
14,24,65,0
14,24,66,1
14,24,67,0
14,24,68,0
14,24,69,0
14,25,26,1
14,25,27,1
14,25,28,1
14,25,29,1
14,25,30,0
14,25,31,1
14,25,32,0
14,25,33,0
14,25,34,0
14,25,35,0
14,25,36,1
14,25,37,1
14,25,38,1
14,25,39,0
14,25,40,1
14,25,41,0
14,25,42,1
14,25,43,0
14,25,44,1
14,25,45,0
14,25,46,0
14,25,47,1
14,25,48,0
14,25,49,1
14,25,50,1
14,25,51,1
14,25,52,1
14,25,53,0
14,25,54,1
14,25,55,0
14,25,56,0
14,25,57,1
14,25,58,0
14,25,59,1
14,25,60,1
14,25,61,0
14,25,62,0
14,25,63,1
14,25,64,0
14,25,65,1
14,25,66,0
14,25,67,1
14,25,68,1
14,25,69,1
14,26,27,1
14,26,28,0
14,26,29,0
14,26,30,0
14,26,31,1
14,26,32,1
14,26,33,1
14,26,34,0
14,26,35,0
14,26,36,1
14,26,37,1
14,26,38,1
14,26,39,1
14,26,40,1
14,26,41,1
14,26,42,1
14,26,43,1
14,26,44,0
14,26,45,0
14,26,46,0
14,26,47,0
14,26,48,0
14,26,49,0
14,26,50,1
14,26,51,1
14,26,52,0
14,26,53,0
14,26,54,1
14,26,55,1
14,26,56,1
14,26,57,0
14,26,58,1
14,26,59,1
14,26,60,1
14,26,61,1
14,26,62,1
14,26,63,1
14,26,64,1
14,26,65,0
14,26,66,1
14,26,67,1
14,26,68,1
14,26,69,1
14,27,28,0
14,27,29,0
14,27,30,1
14,27,31,1
14,27,32,1
14,27,33,0
14,27,34,0
14,27,35,0
14,27,36,1
14,27,37,0
14,27,38,1
14,27,39,0
14,27,40,1
14,27,41,0
14,27,42,1
14,27,43,1
14,27,44,0
14,27,45,0
14,27,46,1
14,27,47,1
14,27,48,1
14,27,49,0
14,27,50,1
14,27,51,1
14,27,52,0
14,27,53,0
14,27,54,1
14,27,55,1
14,27,56,1
14,27,57,1
14,27,58,1
14,27,59,1
14,27,60,1
14,27,61,0
14,27,62,0
14,27,63,1
14,27,64,1
14,27,65,1
14,27,66,1
14,27,67,0
14,27,68,0
14,27,69,1
14,28,29,0
14,28,30,0
14,28,31,1
14,28,32,1
14,28,33,0
14,28,34,1
14,28,35,1
14,28,36,1
14,28,37,1
14,28,38,1
14,28,39,1
14,28,40,0
14,28,41,1
14,28,42,1
14,28,43,1
14,28,44,1
14,28,45,1
14,28,46,1
14,28,47,0
14,28,48,1
14,28,49,0
14,28,50,0
14,28,51,0
14,28,52,0
14,28,53,0
14,28,54,0
14,28,55,0
14,28,56,1
14,28,57,0
14,28,58,1
14,28,59,1
14,28,60,1
14,28,61,0
14,28,62,0
14,28,63,0
14,28,64,1
14,28,65,1
14,28,66,0
14,28,67,1
14,28,68,1
14,28,69,1
14,29,30,1
14,29,31,1
14,29,32,0
14,29,33,1
14,29,34,1
14,29,35,0
14,29,36,1
14,29,37,0
14,29,38,1
14,29,39,0
14,29,40,1
14,29,41,1
14,29,42,0
14,29,43,1
14,29,44,1
14,29,45,1
14,29,46,0
14,29,47,1
14,29,48,1
14,29,49,1
14,29,50,0
14,29,51,1
14,29,52,1
14,29,53,1
14,29,54,1
14,29,55,1
14,29,56,1
14,29,57,1
14,29,58,0
14,29,59,1
14,29,60,1
14,29,61,1
14,29,62,0
14,29,63,1
14,29,64,1
14,29,65,1
14,29,66,0
14,29,67,1
14,29,68,1
14,29,69,1
14,30,31,1
14,30,32,1
14,30,33,1
14,30,34,1
14,30,35,0
14,30,36,0
14,30,37,0
14,30,38,0
14,30,39,1
14,30,40,0
14,30,41,1
14,30,42,1
14,30,43,0
14,30,44,1
14,30,45,1
14,30,46,1
14,30,47,1
14,30,48,0
14,30,49,1
14,30,50,1
14,30,51,1
14,30,52,1
14,30,53,1
14,30,54,0
14,30,55,1
14,30,56,1
14,30,57,1
14,30,58,0
14,30,59,0
14,30,60,1
14,30,61,0
14,30,62,0
14,30,63,0
14,30,64,1
14,30,65,0
14,30,66,0
14,30,67,1
14,30,68,1
14,30,69,1
14,31,32,1
14,31,33,0
14,31,34,1
14,31,35,0
14,31,36,0
14,31,37,1
14,31,38,0
14,31,39,0
14,31,40,0
14,31,41,1
14,31,42,0
14,31,43,1
14,31,44,1
14,31,45,0
14,31,46,0
14,31,47,0
14,31,48,1
14,31,49,0
14,31,50,1
14,31,51,1
14,31,52,1
14,31,53,1
14,31,54,0
14,31,55,1
14,31,56,1
14,31,57,1
14,31,58,1
14,31,59,0
14,31,60,1
14,31,61,1
14,31,62,0
14,31,63,0
14,31,64,1
14,31,65,1
14,31,66,1
14,31,67,1
14,31,68,0
14,31,69,1
14,32,33,1
14,32,34,1
14,32,35,0
14,32,36,1
14,32,37,1
14,32,38,0
14,32,39,0
14,32,40,1
14,32,41,1
14,32,42,0
14,32,43,1
14,32,44,0
14,32,45,1
14,32,46,1
14,32,47,1
14,32,48,0
14,32,49,1
14,32,50,1
14,32,51,1
14,32,52,0
14,32,53,1
14,32,54,1
14,32,55,0
14,32,56,0
14,32,57,0
14,32,58,0
14,32,59,0
14,32,60,1
14,32,61,1
14,32,62,0
14,32,63,1
14,32,64,1
14,32,65,1
14,32,66,0
14,32,67,0
14,32,68,1
14,32,69,1
14,33,34,1
14,33,35,0
14,33,36,1
14,33,37,1
14,33,38,0
14,33,39,1
14,33,40,1
14,33,41,0
14,33,42,0
14,33,43,1
14,33,44,0
14,33,45,1
14,33,46,1
14,33,47,1
14,33,48,1
14,33,49,1
14,33,50,1
14,33,51,1
14,33,52,1
14,33,53,0
14,33,54,0
14,33,55,1
14,33,56,1
14,33,57,1
14,33,58,1
14,33,59,1
14,33,60,0
14,33,61,1
14,33,62,1
14,33,63,0
14,33,64,1
14,33,65,1
14,33,66,1
14,33,67,1
14,33,68,1
14,33,69,0
14,34,35,1
14,34,36,0
14,34,37,1
14,34,38,0
14,34,39,0
14,34,40,1
14,34,41,0
14,34,42,1
14,34,43,0
14,34,44,1
14,34,45,1
14,34,46,1
14,34,47,1
14,34,48,0
14,34,49,1
14,34,50,0
14,34,51,0
14,34,52,1
14,34,53,0
14,34,54,1
14,34,55,1
14,34,56,1
14,34,57,0
14,34,58,1
14,34,59,0
14,34,60,1
14,34,61,0
14,34,62,1
14,34,63,1
14,34,64,0
14,34,65,0
14,34,66,1
14,34,67,1
14,34,68,1
14,34,69,1
14,35,36,1
14,35,37,0
14,35,38,1
14,35,39,1
14,35,40,1
14,35,41,1
14,35,42,1
14,35,43,1
14,35,44,1
14,35,45,1
14,35,46,0
14,35,47,1
14,35,48,0
14,35,49,0
14,35,50,0
14,35,51,0
14,35,52,0
14,35,53,0
14,35,54,1
14,35,55,1
14,35,56,1
14,35,57,1
14,35,58,1
14,35,59,1
14,35,60,1
14,35,61,1
14,35,62,1
14,35,63,1
14,35,64,0
14,35,65,1
14,35,66,1
14,35,67,1
14,35,68,0
14,35,69,1
14,36,37,1
14,36,38,0
14,36,39,1
14,36,40,1
14,36,41,0
14,36,42,1
14,36,43,1
14,36,44,1
14,36,45,0
14,36,46,1
14,36,47,0
14,36,48,1
14,36,49,0
14,36,50,0
14,36,51,1
14,36,52,0
14,36,53,1
14,36,54,1
14,36,55,1
14,36,56,0
14,36,57,1
14,36,58,1
14,36,59,1
14,36,60,0
14,36,61,1
14,36,62,1
14,36,63,1
14,36,64,1
14,36,65,1
14,36,66,1
14,36,67,1
14,36,68,1
14,36,69,0
14,37,38,1
14,37,39,0
14,37,40,1
14,37,41,1
14,37,42,1
14,37,43,1
14,37,44,0
14,37,45,0
14,37,46,1
14,37,47,0
14,37,48,1
14,37,49,1
14,37,50,1
14,37,51,1
14,37,52,1
14,37,53,1
14,37,54,1
14,37,55,1
14,37,56,0
14,37,57,1
14,37,58,1
14,37,59,0
14,37,60,1
14,37,61,1
14,37,62,1
14,37,63,0
14,37,64,1
14,37,65,0
14,37,66,0
14,37,67,1
14,37,68,1
14,37,69,0
14,38,39,1
14,38,40,0
14,38,41,1
14,38,42,1
14,38,43,1
14,38,44,0
14,38,45,0
14,38,46,1
14,38,47,0
14,38,48,1
14,38,49,1
14,38,50,1
14,38,51,1
14,38,52,1
14,38,53,1
14,38,54,0
14,38,55,0
14,38,56,0
14,38,57,1
14,38,58,0
14,38,59,1
14,38,60,1
14,38,61,0
14,38,62,1
14,38,63,1
14,38,64,1
14,38,65,0
14,38,66,1
14,38,67,0
14,38,68,1
14,38,69,1
14,39,40,0
14,39,41,1
14,39,42,0
14,39,43,1
14,39,44,1
14,39,45,1
14,39,46,0
14,39,47,1
14,39,48,1
14,39,49,1
14,39,50,0
14,39,51,1
14,39,52,1
14,39,53,1
14,39,54,0
14,39,55,0
14,39,56,1
14,39,57,0
14,39,58,1
14,39,59,1
14,39,60,1
14,39,61,1
14,39,62,1
14,39,63,0
14,39,64,1
14,39,65,0
14,39,66,1
14,39,67,1
14,39,68,1
14,39,69,1
14,40,41,0
14,40,42,1
14,40,43,0
14,40,44,0
14,40,45,0
14,40,46,1
14,40,47,0
14,40,48,1
14,40,49,1
14,40,50,1
14,40,51,1
14,40,52,0
14,40,53,1
14,40,54,0
14,40,55,1
14,40,56,1
14,40,57,1
14,40,58,0
14,40,59,1
14,40,60,0
14,40,61,1
14,40,62,1
14,40,63,1
14,40,64,1
14,40,65,0
14,40,66,1
14,40,67,1
14,40,68,1
14,40,69,0
14,41,42,0
14,41,43,1
14,41,44,0
14,41,45,1
14,41,46,1
14,41,47,0
14,41,48,1
14,41,49,0
14,41,50,0
14,41,51,1
14,41,52,0
14,41,53,1
14,41,54,1
14,41,55,1
14,41,56,1
14,41,57,1
14,41,58,1
14,41,59,0
14,41,60,1
14,41,61,1
14,41,62,1
14,41,63,0
14,41,64,0
14,41,65,0
14,41,66,1
14,41,67,1
14,41,68,1
14,41,69,1
14,42,43,1
14,42,44,1
14,42,45,1
14,42,46,0
14,42,47,1
14,42,48,0
14,42,49,1
14,42,50,1
14,42,51,1
14,42,52,0
14,42,53,0
14,42,54,1
14,42,55,1
14,42,56,0
14,42,57,1
14,42,58,1
14,42,59,1
14,42,60,0
14,42,61,1
14,42,62,1
14,42,63,1
14,42,64,1
14,42,65,1
14,42,66,0
14,42,67,0
14,42,68,1
14,42,69,0
14,43,44,1
14,43,45,1
14,43,46,1
14,43,47,0
14,43,48,0
14,43,49,0
14,43,50,1
14,43,51,1
14,43,52,0
14,43,53,1
14,43,54,1
14,43,55,1
14,43,56,1
14,43,57,0
14,43,58,1
14,43,59,0
14,43,60,0
14,43,61,1
14,43,62,0
14,43,63,1
14,43,64,1
14,43,65,1
14,43,66,1
14,43,67,0
14,43,68,0
14,43,69,0
14,44,45,1
14,44,46,0
14,44,47,1
14,44,48,1
14,44,49,1
14,44,50,0
14,44,51,0
14,44,52,1
14,44,53,1
14,44,54,1
14,44,55,0
14,44,56,0
14,44,57,0
14,44,58,0
14,44,59,1
14,44,60,1
14,44,61,1
14,44,62,1
14,44,63,0
14,44,64,0
14,44,65,0
14,44,66,1
14,44,67,1
14,44,68,1
14,44,69,1
14,45,46,1
14,45,47,1
14,45,48,0
14,45,49,0
14,45,50,1
14,45,51,1
14,45,52,1
14,45,53,1
14,45,54,0
14,45,55,0
14,45,56,1
14,45,57,0
14,45,58,0
14,45,59,0
14,45,60,1
14,45,61,1
14,45,62,1
14,45,63,0
14,45,64,1
14,45,65,1
14,45,66,0
14,45,67,0
14,45,68,1
14,45,69,1
14,46,47,0
14,46,48,1
14,46,49,1
14,46,50,1
14,46,51,1
14,46,52,1
14,46,53,1
14,46,54,1
14,46,55,0
14,46,56,1
14,46,57,1
14,46,58,1
14,46,59,1
14,46,60,0
14,46,61,1
14,46,62,1
14,46,63,1
14,46,64,1
14,46,65,1
14,46,66,0
14,46,67,0
14,46,68,1
14,46,69,0
14,47,48,0
14,47,49,1
14,47,50,1
14,47,51,0
14,47,52,1
14,47,53,1
14,47,54,1
14,47,55,1
14,47,56,1
14,47,57,0
14,47,58,1
14,47,59,1
14,47,60,1
14,47,61,0
14,47,62,0
14,47,63,1
14,47,64,1
14,47,65,1
14,47,66,1
14,47,67,0
14,47,68,0
14,47,69,1
14,48,49,1
14,48,50,1
14,48,51,1
14,48,52,1
14,48,53,1
14,48,54,1
14,48,55,1
14,48,56,1
14,48,57,1
14,48,58,1
14,48,59,1
14,48,60,0
14,48,61,0
14,48,62,0
14,48,63,1
14,48,64,1
14,48,65,0
14,48,66,1
14,48,67,1
14,48,68,1
14,48,69,0
14,49,50,1
14,49,51,1
14,49,52,0
14,49,53,0
14,49,54,0
14,49,55,1
14,49,56,1
14,49,57,1
14,49,58,1
14,49,59,1
14,49,60,0
14,49,61,0
14,49,62,1
14,49,63,1
14,49,64,1
14,49,65,0
14,49,66,1
14,49,67,0
14,49,68,1
14,49,69,0
14,50,51,0
14,50,52,1
14,50,53,1
14,50,54,0
14,50,55,1
14,50,56,0
14,50,57,1
14,50,58,1
14,50,59,0
14,50,60,1
14,50,61,1
14,50,62,0
14,50,63,1
14,50,64,0
14,50,65,1
14,50,66,1
14,50,67,0
14,50,68,1
14,50,69,1
14,51,52,0
14,51,53,1
14,51,54,0
14,51,55,0
14,51,56,0
14,51,57,1
14,51,58,0
14,51,59,1
14,51,60,0
14,51,61,1
14,51,62,0
14,51,63,0
14,51,64,1
14,51,65,1
14,51,66,0
14,51,67,1
14,51,68,0
14,51,69,0
14,52,53,1
14,52,54,1
14,52,55,0
14,52,56,1
14,52,57,1
14,52,58,0
14,52,59,1
14,52,60,1
14,52,61,1
14,52,62,1
14,52,63,0
14,52,64,0
14,52,65,0
14,52,66,1
14,52,67,1
14,52,68,1
14,52,69,1
14,53,54,1
14,53,55,1
14,53,56,0
14,53,57,0
14,53,58,0
14,53,59,0
14,53,60,1
14,53,61,1
14,53,62,1
14,53,63,0
14,53,64,1
14,53,65,0
14,53,66,0
14,53,67,1
14,53,68,1
14,53,69,1
14,54,55,1
14,54,56,1
14,54,57,1
14,54,58,0
14,54,59,0
14,54,60,0
14,54,61,1
14,54,62,1
14,54,63,1
14,54,64,1
14,54,65,0
14,54,66,1
14,54,67,1
14,54,68,1
14,54,69,0
14,55,56,0
14,55,57,1
14,55,58,0
14,55,59,1
14,55,60,0
14,55,61,1
14,55,62,1
14,55,63,1
14,55,64,1
14,55,65,1
14,55,66,1
14,55,67,1
14,55,68,1
14,55,69,0
14,56,57,1
14,56,58,1
14,56,59,0
14,56,60,1
14,56,61,0
14,56,62,1
14,56,63,0
14,56,64,1
14,56,65,1
14,56,66,1
14,56,67,0
14,56,68,1
14,56,69,1
14,57,58,1
14,57,59,1
14,57,60,0
14,57,61,1
14,57,62,1
14,57,63,1
14,57,64,1
14,57,65,1
14,57,66,1
14,57,67,0
14,57,68,1
14,57,69,0
14,58,59,1
14,58,60,1
14,58,61,0
14,58,62,1
14,58,63,1
14,58,64,0
14,58,65,1
14,58,66,1
14,58,67,1
14,58,68,0
14,58,69,1
14,59,60,1
14,59,61,1
14,59,62,1
14,59,63,1
14,59,64,0
14,59,65,1
14,59,66,0
14,59,67,1
14,59,68,0
14,59,69,1
14,60,61,0
14,60,62,1
14,60,63,1
14,60,64,0
14,60,65,1
14,60,66,1
14,60,67,1
14,60,68,1
14,60,69,0
14,61,62,1
14,61,63,0
14,61,64,1
14,61,65,1
14,61,66,1
14,61,67,0
14,61,68,0
14,61,69,0
14,62,63,1
14,62,64,1
14,62,65,0
14,62,66,1
14,62,67,1
14,62,68,1
14,62,69,1
14,63,64,0
14,63,65,1
14,63,66,1
14,63,67,0
14,63,68,0
14,63,69,1
14,64,65,1
14,64,66,0
14,64,67,1
14,64,68,1
14,64,69,0
14,65,66,0
14,65,67,0
14,65,68,1
14,65,69,1
14,66,67,0
14,66,68,0
14,66,69,1
14,67,68,0
14,67,69,1
14,68,69,1
15,16,17,1
15,16,18,0
15,16,19,1
15,16,20,0
15,16,21,1
15,16,22,1
15,16,23,0
15,16,24,0
15,16,25,0
15,16,26,1
15,16,27,1
15,16,28,0
15,16,29,1
15,16,30,1
15,16,31,0
15,16,32,0
15,16,33,0
15,16,34,1
15,16,35,0
15,16,36,1
15,16,37,1
15,16,38,0
15,16,39,1
15,16,40,1
15,16,41,1
15,16,42,1
15,16,43,0
15,16,44,1
15,16,45,1
15,16,46,1
15,16,47,0
15,16,48,0
15,16,49,1
15,16,50,1
15,16,51,0
15,16,52,0
15,16,53,1
15,16,54,1
15,16,55,1
15,16,56,1
15,16,57,0
15,16,58,0
15,16,59,0
15,16,60,1
15,16,61,1
15,16,62,1
15,16,63,1
15,16,64,1
15,16,65,1
15,16,66,1
15,16,67,1
15,16,68,1
15,16,69,1
15,17,18,1
15,17,19,1
15,17,20,0
15,17,21,1
15,17,22,1
15,17,23,1
15,17,24,1
15,17,25,1
15,17,26,1
15,17,27,1
15,17,28,0
15,17,29,0
15,17,30,0
15,17,31,1
15,17,32,0
15,17,33,0
15,17,34,0
15,17,35,1
15,17,36,1
15,17,37,0
15,17,38,1
15,17,39,1
15,17,40,1
15,17,41,1
15,17,42,1
15,17,43,1
15,17,44,1
15,17,45,1
15,17,46,1
15,17,47,1
15,17,48,1
15,17,49,1
15,17,50,1
15,17,51,1
15,17,52,1
15,17,53,1
15,17,54,0
15,17,55,1
15,17,56,1
15,17,57,1
15,17,58,1
15,17,59,1
15,17,60,0
15,17,61,0
15,17,62,0
15,17,63,0
15,17,64,0
15,17,65,0
15,17,66,1
15,17,67,0
15,17,68,1
15,17,69,0
15,18,19,0
15,18,20,0
15,18,21,1
15,18,22,1
15,18,23,0
15,18,24,1
15,18,25,1
15,18,26,1
15,18,27,1
15,18,28,1
15,18,29,0
15,18,30,0
15,18,31,1
15,18,32,0
15,18,33,1
15,18,34,1
15,18,35,1
15,18,36,0
15,18,37,1
15,18,38,1
15,18,39,1
15,18,40,0
15,18,41,0
15,18,42,0
15,18,43,0
15,18,44,1
15,18,45,0
15,18,46,0
15,18,47,0
15,18,48,1
15,18,49,0
15,18,50,1
15,18,51,1
15,18,52,1
15,18,53,0
15,18,54,1
15,18,55,1
15,18,56,1
15,18,57,0
15,18,58,0
15,18,59,0
15,18,60,1
15,18,61,1
15,18,62,1
15,18,63,1
15,18,64,1
15,18,65,1
15,18,66,0
15,18,67,1
15,18,68,1
15,18,69,1
15,19,20,1
15,19,21,0
15,19,22,1
15,19,23,1
15,19,24,1
15,19,25,0
15,19,26,0
15,19,27,0
15,19,28,0
15,19,29,1
15,19,30,1
15,19,31,1
15,19,32,0
15,19,33,1
15,19,34,1
15,19,35,0
15,19,36,1
15,19,37,1
15,19,38,0
15,19,39,1
15,19,40,1
15,19,41,1
15,19,42,1
15,19,43,1
15,19,44,0
15,19,45,0
15,19,46,1
15,19,47,0
15,19,48,0
15,19,49,0
15,19,50,1
15,19,51,0
15,19,52,1
15,19,53,0
15,19,54,1
15,19,55,0
15,19,56,0
15,19,57,1
15,19,58,0
15,19,59,1
15,19,60,1
15,19,61,1
15,19,62,1
15,19,63,1
15,19,64,0
15,19,65,1
15,19,66,1
15,19,67,0
15,19,68,1
15,19,69,1
15,20,21,0
15,20,22,1
15,20,23,1
15,20,24,0
15,20,25,1
15,20,26,1
15,20,27,1
15,20,28,1
15,20,29,1
15,20,30,1
15,20,31,1
15,20,32,1
15,20,33,1
15,20,34,1
15,20,35,0
15,20,36,1
15,20,37,1
15,20,38,1
15,20,39,0
15,20,40,1
15,20,41,1
15,20,42,0
15,20,43,0
15,20,44,0
15,20,45,0
15,20,46,1
15,20,47,0
15,20,48,1
15,20,49,0
15,20,50,1
15,20,51,1
15,20,52,1
15,20,53,1
15,20,54,1
15,20,55,0
15,20,56,1
15,20,57,1
15,20,58,0
15,20,59,1
15,20,60,1
15,20,61,1
15,20,62,0
15,20,63,1
15,20,64,0
15,20,65,0
15,20,66,1
15,20,67,0
15,20,68,0
15,20,69,1
15,21,22,1
15,21,23,1
15,21,24,1
15,21,25,0
15,21,26,0
15,21,27,1
15,21,28,1
15,21,29,1
15,21,30,0
15,21,31,0
15,21,32,1
15,21,33,1
15,21,34,0
15,21,35,1
15,21,36,1
15,21,37,0
15,21,38,1
15,21,39,1
15,21,40,0
15,21,41,1
15,21,42,1
15,21,43,1
15,21,44,0
15,21,45,0
15,21,46,0
15,21,47,1
15,21,48,0
15,21,49,1
15,21,50,1
15,21,51,1
15,21,52,1
15,21,53,1
15,21,54,0
15,21,55,0
15,21,56,0
15,21,57,0
15,21,58,1
15,21,59,1
15,21,60,0
15,21,61,1
15,21,62,1
15,21,63,1
15,21,64,1
15,21,65,1
15,21,66,0
15,21,67,1
15,21,68,0
15,21,69,1
15,22,23,0
15,22,24,1
15,22,25,1
15,22,26,1
15,22,27,1
15,22,28,0
15,22,29,1
15,22,30,0
15,22,31,1
15,22,32,1
15,22,33,0
15,22,34,1
15,22,35,1
15,22,36,0
15,22,37,0
15,22,38,1
15,22,39,0
15,22,40,1
15,22,41,1
15,22,42,0
15,22,43,1
15,22,44,1
15,22,45,1
15,22,46,1
15,22,47,0
15,22,48,1
15,22,49,1
15,22,50,1
15,22,51,1
15,22,52,1
15,22,53,1
15,22,54,0
15,22,55,1
15,22,56,1
15,22,57,1
15,22,58,0
15,22,59,0
15,22,60,0
15,22,61,0
15,22,62,1
15,22,63,1
15,22,64,0
15,22,65,1
15,22,66,0
15,22,67,0
15,22,68,0
15,22,69,0
15,23,24,1
15,23,25,1
15,23,26,1
15,23,27,1
15,23,28,0
15,23,29,1
15,23,30,1
15,23,31,1
15,23,32,0
15,23,33,0
15,23,34,0
15,23,35,0
15,23,36,0
15,23,37,1
15,23,38,1
15,23,39,1
15,23,40,1
15,23,41,1
15,23,42,1
15,23,43,1
15,23,44,1
15,23,45,1
15,23,46,1
15,23,47,1
15,23,48,1
15,23,49,1
15,23,50,1
15,23,51,1
15,23,52,1
15,23,53,1
15,23,54,1
15,23,55,1
15,23,56,1
15,23,57,0
15,23,58,1
15,23,59,1
15,23,60,1
15,23,61,0
15,23,62,1
15,23,63,1
15,23,64,1
15,23,65,0
15,23,66,1
15,23,67,0
15,23,68,0
15,23,69,0
15,24,25,0
15,24,26,1
15,24,27,0
15,24,28,1
15,24,29,1
15,24,30,0
15,24,31,1
15,24,32,0
15,24,33,1
15,24,34,1
15,24,35,1
15,24,36,0
15,24,37,1
15,24,38,1
15,24,39,0
15,24,40,1
15,24,41,1
15,24,42,1
15,24,43,1
15,24,44,1
15,24,45,1
15,24,46,1
15,24,47,0
15,24,48,0
15,24,49,1
15,24,50,1
15,24,51,1
15,24,52,0
15,24,53,0
15,24,54,1
15,24,55,0
15,24,56,1
15,24,57,0
15,24,58,1
15,24,59,1
15,24,60,0
15,24,61,1
15,24,62,0
15,24,63,1
15,24,64,0
15,24,65,0
15,24,66,1
15,24,67,0
15,24,68,1
15,24,69,1
15,25,26,0
15,25,27,1
15,25,28,1
15,25,29,0
15,25,30,0
15,25,31,1
15,25,32,1
15,25,33,1
15,25,34,1
15,25,35,1
15,25,36,1
15,25,37,0
15,25,38,1
15,25,39,1
15,25,40,0
15,25,41,0
15,25,42,1
15,25,43,1
15,25,44,1
15,25,45,0
15,25,46,1
15,25,47,1
15,25,48,1
15,25,49,1
15,25,50,1
15,25,51,0
15,25,52,1
15,25,53,0
15,25,54,1
15,25,55,1
15,25,56,0
15,25,57,1
15,25,58,1
15,25,59,1
15,25,60,1
15,25,61,0
15,25,62,1
15,25,63,1
15,25,64,1
15,25,65,1
15,25,66,0
15,25,67,1
15,25,68,0
15,25,69,0
15,26,27,1
15,26,28,1
15,26,29,1
15,26,30,1
15,26,31,0
15,26,32,1
15,26,33,0
15,26,34,0
15,26,35,0
15,26,36,0
15,26,37,1
15,26,38,1
15,26,39,1
15,26,40,0
15,26,41,1
15,26,42,0
15,26,43,1
15,26,44,0
15,26,45,1
15,26,46,0
15,26,47,0
15,26,48,1
15,26,49,0
15,26,50,1
15,26,51,1
15,26,52,1
15,26,53,1
15,26,54,0
15,26,55,1
15,26,56,0
15,26,57,0
15,26,58,1
15,26,59,0
15,26,60,1
15,26,61,1
15,26,62,0
15,26,63,0
15,26,64,1
15,26,65,0
15,26,66,1
15,26,67,0
15,26,68,1
15,26,69,1
15,27,28,1
15,27,29,0
15,27,30,0
15,27,31,0
15,27,32,1
15,27,33,1
15,27,34,1
15,27,35,0
15,27,36,0
15,27,37,1
15,27,38,1
15,27,39,1
15,27,40,1
15,27,41,1
15,27,42,1
15,27,43,1
15,27,44,1
15,27,45,0
15,27,46,0
15,27,47,0
15,27,48,0
15,27,49,0
15,27,50,0
15,27,51,1
15,27,52,1
15,27,53,0
15,27,54,0
15,27,55,1
15,27,56,1
15,27,57,1
15,27,58,0
15,27,59,1
15,27,60,1
15,27,61,1
15,27,62,1
15,27,63,1
15,27,64,1
15,27,65,1
15,27,66,0
15,27,67,1
15,27,68,1
15,27,69,1
15,28,29,0
15,28,30,0
15,28,31,1
15,28,32,1
15,28,33,1
15,28,34,0
15,28,35,0
15,28,36,0
15,28,37,1
15,28,38,0
15,28,39,1
15,28,40,0
15,28,41,1
15,28,42,0
15,28,43,1
15,28,44,1
15,28,45,0
15,28,46,0
15,28,47,1
15,28,48,1
15,28,49,1
15,28,50,0
15,28,51,1
15,28,52,1
15,28,53,0
15,28,54,0
15,28,55,1
15,28,56,1
15,28,57,1
15,28,58,1
15,28,59,1
15,28,60,1
15,28,61,1
15,28,62,0
15,28,63,0
15,28,64,1
15,28,65,1
15,28,66,1
15,28,67,1
15,28,68,0
15,28,69,1
15,29,30,0
15,29,31,0
15,29,32,1
15,29,33,1
15,29,34,0
15,29,35,1
15,29,36,1
15,29,37,1
15,29,38,1
15,29,39,1
15,29,40,1
15,29,41,0
15,29,42,1
15,29,43,1
15,29,44,1
15,29,45,1
15,29,46,1
15,29,47,1
15,29,48,0
15,29,49,1
15,29,50,0
15,29,51,0
15,29,52,0
15,29,53,0
15,29,54,0
15,29,55,0
15,29,56,0
15,29,57,1
15,29,58,0
15,29,59,1
15,29,60,1
15,29,61,1
15,29,62,0
15,29,63,0
15,29,64,0
15,29,65,1
15,29,66,1
15,29,67,0
15,29,68,1
15,29,69,1
15,30,31,1
15,30,32,1
15,30,33,0
15,30,34,1
15,30,35,1
15,30,36,0
15,30,37,1
15,30,38,0
15,30,39,1
15,30,40,0
15,30,41,1
15,30,42,1
15,30,43,0
15,30,44,1
15,30,45,1
15,30,46,1
15,30,47,0
15,30,48,1
15,30,49,1
15,30,50,1
15,30,51,0
15,30,52,1
15,30,53,1
15,30,54,1
15,30,55,1
15,30,56,1
15,30,57,1
15,30,58,1
15,30,59,0
15,30,60,1
15,30,61,1
15,30,62,1
15,30,63,0
15,30,64,1
15,30,65,1
15,30,66,1
15,30,67,0
15,30,68,1
15,30,69,1
15,31,32,1
15,31,33,1
15,31,34,1
15,31,35,1
15,31,36,0
15,31,37,0
15,31,38,0
15,31,39,0
15,31,40,1
15,31,41,0
15,31,42,1
15,31,43,1
15,31,44,0
15,31,45,1
15,31,46,1
15,31,47,1
15,31,48,1
15,31,49,0
15,31,50,1
15,31,51,1
15,31,52,1
15,31,53,1
15,31,54,1
15,31,55,0
15,31,56,1
15,31,57,1
15,31,58,1
15,31,59,0
15,31,60,0
15,31,61,1
15,31,62,0
15,31,63,0
15,31,64,0
15,31,65,1
15,31,66,0
15,31,67,0
15,31,68,1
15,31,69,1
15,32,33,1
15,32,34,0
15,32,35,1
15,32,36,0
15,32,37,0
15,32,38,1
15,32,39,0
15,32,40,0
15,32,41,0
15,32,42,1
15,32,43,0
15,32,44,1
15,32,45,1
15,32,46,0
15,32,47,0
15,32,48,0
15,32,49,1
15,32,50,0
15,32,51,1
15,32,52,1
15,32,53,1
15,32,54,1
15,32,55,0
15,32,56,1
15,32,57,1
15,32,58,1
15,32,59,1
15,32,60,0
15,32,61,1
15,32,62,1
15,32,63,0
15,32,64,0
15,32,65,1
15,32,66,1
15,32,67,1
15,32,68,1
15,32,69,1
15,33,34,1
15,33,35,1
15,33,36,0
15,33,37,1
15,33,38,1
15,33,39,0
15,33,40,0
15,33,41,1
15,33,42,1
15,33,43,0
15,33,44,1
15,33,45,0
15,33,46,1
15,33,47,1
15,33,48,1
15,33,49,0
15,33,50,1
15,33,51,1
15,33,52,1
15,33,53,0
15,33,54,1
15,33,55,1
15,33,56,0
15,33,57,0
15,33,58,0
15,33,59,0
15,33,60,0
15,33,61,1
15,33,62,1
15,33,63,0
15,33,64,1
15,33,65,1
15,33,66,1
15,33,67,0
15,33,68,0
15,33,69,1
15,34,35,1
15,34,36,0
15,34,37,1
15,34,38,1
15,34,39,0
15,34,40,1
15,34,41,1
15,34,42,0
15,34,43,0
15,34,44,1
15,34,45,0
15,34,46,1
15,34,47,1
15,34,48,1
15,34,49,1
15,34,50,1
15,34,51,1
15,34,52,1
15,34,53,1
15,34,54,0
15,34,55,0
15,34,56,1
15,34,57,1
15,34,58,1
15,34,59,1
15,34,60,1
15,34,61,0
15,34,62,1
15,34,63,1
15,34,64,0
15,34,65,1
15,34,66,1
15,34,67,1
15,34,68,1
15,34,69,0
15,35,36,1
15,35,37,0
15,35,38,1
15,35,39,0
15,35,40,0
15,35,41,1
15,35,42,0
15,35,43,1
15,35,44,0
15,35,45,1
15,35,46,1
15,35,47,1
15,35,48,1
15,35,49,0
15,35,50,1
15,35,51,0
15,35,52,0
15,35,53,1
15,35,54,0
15,35,55,1
15,35,56,1
15,35,57,1
15,35,58,0
15,35,59,1
15,35,60,0
15,35,61,1
15,35,62,0
15,35,63,1
15,35,64,1
15,35,65,0
15,35,66,0
15,35,67,1
15,35,68,1
15,35,69,1
15,36,37,1
15,36,38,0
15,36,39,1
15,36,40,1
15,36,41,1
15,36,42,1
15,36,43,1
15,36,44,1
15,36,45,1
15,36,46,1
15,36,47,0
15,36,48,1
15,36,49,0
15,36,50,0
15,36,51,0
15,36,52,0
15,36,53,0
15,36,54,0
15,36,55,1
15,36,56,1
15,36,57,1
15,36,58,1
15,36,59,1
15,36,60,1
15,36,61,1
15,36,62,1
15,36,63,1
15,36,64,1
15,36,65,0
15,36,66,1
15,36,67,1
15,36,68,1
15,36,69,1
15,37,38,1
15,37,39,0
15,37,40,1
15,37,41,1
15,37,42,0
15,37,43,1
15,37,44,1
15,37,45,1
15,37,46,0
15,37,47,1
15,37,48,0
15,37,49,1
15,37,50,0
15,37,51,0
15,37,52,1
15,37,53,0
15,37,54,1
15,37,55,1
15,37,56,1
15,37,57,0
15,37,58,1
15,37,59,1
15,37,60,1
15,37,61,0
15,37,62,1
15,37,63,1
15,37,64,1
15,37,65,1
15,37,66,1
15,37,67,1
15,37,68,1
15,37,69,0
15,38,39,1
15,38,40,0
15,38,41,1
15,38,42,1
15,38,43,1
15,38,44,1
15,38,45,0
15,38,46,0
15,38,47,1
15,38,48,0
15,38,49,1
15,38,50,1
15,38,51,1
15,38,52,1
15,38,53,1
15,38,54,1
15,38,55,1
15,38,56,1
15,38,57,0
15,38,58,1
15,38,59,1
15,38,60,0
15,38,61,1
15,38,62,1
15,38,63,1
15,38,64,0
15,38,65,1
15,38,66,0
15,38,67,0
15,38,68,1
15,38,69,0
15,39,40,1
15,39,41,0
15,39,42,1
15,39,43,1
15,39,44,1
15,39,45,0
15,39,46,0
15,39,47,1
15,39,48,0
15,39,49,1
15,39,50,1
15,39,51,1
15,39,52,1
15,39,53,1
15,39,54,1
15,39,55,0
15,39,56,0
15,39,57,0
15,39,58,1
15,39,59,0
15,39,60,1
15,39,61,1
15,39,62,0
15,39,63,1
15,39,64,1
15,39,65,1
15,39,66,0
15,39,67,1
15,39,68,0
15,39,69,1
15,40,41,0
15,40,42,1
15,40,43,0
15,40,44,1
15,40,45,1
15,40,46,1
15,40,47,0
15,40,48,1
15,40,49,1
15,40,50,1
15,40,51,0
15,40,52,1
15,40,53,1
15,40,54,1
15,40,55,0
15,40,56,0
15,40,57,1
15,40,58,0
15,40,59,1
15,40,60,1
15,40,61,1
15,40,62,1
15,40,63,1
15,40,64,0
15,40,65,1
15,40,66,0
15,40,67,1
15,40,68,1
15,40,69,1
15,41,42,0
15,41,43,1
15,41,44,0
15,41,45,0
15,41,46,0
15,41,47,1
15,41,48,0
15,41,49,1
15,41,50,1
15,41,51,1
15,41,52,1
15,41,53,0
15,41,54,1
15,41,55,0
15,41,56,1
15,41,57,1
15,41,58,1
15,41,59,0
15,41,60,1
15,41,61,0
15,41,62,1
15,41,63,1
15,41,64,1
15,41,65,1
15,41,66,0
15,41,67,1
15,41,68,1
15,41,69,0
15,42,43,0
15,42,44,1
15,42,45,0
15,42,46,1
15,42,47,1
15,42,48,0
15,42,49,1
15,42,50,0
15,42,51,0
15,42,52,1
15,42,53,0
15,42,54,1
15,42,55,1
15,42,56,1
15,42,57,1
15,42,58,1
15,42,59,1
15,42,60,0
15,42,61,1
15,42,62,1
15,42,63,1
15,42,64,0
15,42,65,0
15,42,66,0
15,42,67,1
15,42,68,1
15,42,69,1
15,43,44,1
15,43,45,1
15,43,46,1
15,43,47,0
15,43,48,1
15,43,49,0
15,43,50,1
15,43,51,1
15,43,52,1
15,43,53,0
15,43,54,0
15,43,55,1
15,43,56,1
15,43,57,0
15,43,58,1
15,43,59,1
15,43,60,1
15,43,61,0
15,43,62,1
15,43,63,1
15,43,64,1
15,43,65,1
15,43,66,1
15,43,67,0
15,43,68,0
15,43,69,0
15,44,45,1
15,44,46,1
15,44,47,1
15,44,48,0
15,44,49,0
15,44,50,0
15,44,51,1
15,44,52,1
15,44,53,0
15,44,54,1
15,44,55,1
15,44,56,1
15,44,57,1
15,44,58,0
15,44,59,1
15,44,60,0
15,44,61,0
15,44,62,1
15,44,63,0
15,44,64,1
15,44,65,1
15,44,66,1
15,44,67,1
15,44,68,0
15,44,69,0
15,45,46,1
15,45,47,0
15,45,48,1
15,45,49,1
15,45,50,1
15,45,51,0
15,45,52,0
15,45,53,1
15,45,54,1
15,45,55,1
15,45,56,0
15,45,57,0
15,45,58,0
15,45,59,0
15,45,60,1
15,45,61,1
15,45,62,1
15,45,63,1
15,45,64,0
15,45,65,0
15,45,66,0
15,45,67,1
15,45,68,1
15,45,69,1
15,46,47,1
15,46,48,1
15,46,49,0
15,46,50,0
15,46,51,1
15,46,52,1
15,46,53,1
15,46,54,1
15,46,55,0
15,46,56,0
15,46,57,1
15,46,58,0
15,46,59,0
15,46,60,0
15,46,61,1
15,46,62,1
15,46,63,1
15,46,64,0
15,46,65,1
15,46,66,1
15,46,67,0
15,46,68,0
15,46,69,1
15,47,48,0
15,47,49,1
15,47,50,1
15,47,51,1
15,47,52,1
15,47,53,1
15,47,54,1
15,47,55,1
15,47,56,0
15,47,57,1
15,47,58,1
15,47,59,1
15,47,60,1
15,47,61,0
15,47,62,1
15,47,63,1
15,47,64,1
15,47,65,1
15,47,66,1
15,47,67,0
15,47,68,0
15,47,69,0
15,48,49,0
15,48,50,1
15,48,51,1
15,48,52,0
15,48,53,1
15,48,54,1
15,48,55,1
15,48,56,1
15,48,57,1
15,48,58,0
15,48,59,1
15,48,60,1
15,48,61,1
15,48,62,0
15,48,63,0
15,48,64,1
15,48,65,1
15,48,66,1
15,48,67,1
15,48,68,0
15,48,69,1
15,49,50,1
15,49,51,1
15,49,52,1
15,49,53,1
15,49,54,1
15,49,55,1
15,49,56,1
15,49,57,1
15,49,58,1
15,49,59,1
15,49,60,1
15,49,61,0
15,49,62,0
15,49,63,0
15,49,64,1
15,49,65,1
15,49,66,0
15,49,67,1
15,49,68,1
15,49,69,0
15,50,51,1
15,50,52,1
15,50,53,0
15,50,54,0
15,50,55,0
15,50,56,1
15,50,57,1
15,50,58,1
15,50,59,1
15,50,60,1
15,50,61,0
15,50,62,0
15,50,63,1
15,50,64,1
15,50,65,1
15,50,66,0
15,50,67,1
15,50,68,0
15,50,69,0
15,51,52,0
15,51,53,1
15,51,54,1
15,51,55,0
15,51,56,1
15,51,57,0
15,51,58,1
15,51,59,1
15,51,60,0
15,51,61,1
15,51,62,1
15,51,63,0
15,51,64,1
15,51,65,0
15,51,66,1
15,51,67,1
15,51,68,0
15,51,69,1
15,52,53,0
15,52,54,1
15,52,55,0
15,52,56,0
15,52,57,0
15,52,58,1
15,52,59,0
15,52,60,1
15,52,61,0
15,52,62,1
15,52,63,0
15,52,64,0
15,52,65,1
15,52,66,1
15,52,67,0
15,52,68,1
15,52,69,0
15,53,54,1
15,53,55,1
15,53,56,0
15,53,57,1
15,53,58,1
15,53,59,0
15,53,60,1
15,53,61,1
15,53,62,1
15,53,63,1
15,53,64,0
15,53,65,0
15,53,66,0
15,53,67,1
15,53,68,1
15,53,69,1
15,54,55,1
15,54,56,1
15,54,57,0
15,54,58,0
15,54,59,0
15,54,60,0
15,54,61,1
15,54,62,1
15,54,63,1
15,54,64,0
15,54,65,1
15,54,66,0
15,54,67,0
15,54,68,1
15,54,69,1
15,55,56,1
15,55,57,1
15,55,58,1
15,55,59,0
15,55,60,0
15,55,61,0
15,55,62,1
15,55,63,1
15,55,64,1
15,55,65,1
15,55,66,0
15,55,67,1
15,55,68,1
15,55,69,0
15,56,57,0
15,56,58,1
15,56,59,0
15,56,60,1
15,56,61,0
15,56,62,1
15,56,63,1
15,56,64,1
15,56,65,1
15,56,66,1
15,56,67,1
15,56,68,1
15,56,69,0
15,57,58,1
15,57,59,1
15,57,60,0
15,57,61,1
15,57,62,0
15,57,63,1
15,57,64,0
15,57,65,1
15,57,66,1
15,57,67,1
15,57,68,0
15,57,69,1
15,58,59,1
15,58,60,1
15,58,61,0
15,58,62,1
15,58,63,1
15,58,64,1
15,58,65,1
15,58,66,1
15,58,67,1
15,58,68,0
15,58,69,0
15,59,60,1
15,59,61,1
15,59,62,0
15,59,63,1
15,59,64,1
15,59,65,0
15,59,66,1
15,59,67,1
15,59,68,1
15,59,69,1
15,60,61,1
15,60,62,1
15,60,63,1
15,60,64,1
15,60,65,0
15,60,66,1
15,60,67,0
15,60,68,1
15,60,69,1
15,61,62,0
15,61,63,1
15,61,64,1
15,61,65,0
15,61,66,1
15,61,67,1
15,61,68,1
15,61,69,0
15,62,63,1
15,62,64,0
15,62,65,1
15,62,66,1
15,62,67,1
15,62,68,0
15,62,69,0
15,63,64,1
15,63,65,1
15,63,66,0
15,63,67,1
15,63,68,1
15,63,69,1
15,64,65,0
15,64,66,1
15,64,67,1
15,64,68,0
15,64,69,1
15,65,66,1
15,65,67,0
15,65,68,1
15,65,69,0
15,66,67,0
15,66,68,0
15,66,69,1
15,67,68,0
15,67,69,1
15,68,69,1
16,17,18,1
16,17,19,0
16,17,20,1
16,17,21,0
16,17,22,1
16,17,23,1
16,17,24,0
16,17,25,0
16,17,26,0
16,17,27,1
16,17,28,1
16,17,29,0
16,17,30,1
16,17,31,1
16,17,32,0
16,17,33,0
16,17,34,0
16,17,35,1
16,17,36,0
16,17,37,1
16,17,38,1
16,17,39,0
16,17,40,1
16,17,41,1
16,17,42,1
16,17,43,1
16,17,44,0
16,17,45,1
16,17,46,1
16,17,47,1
16,17,48,0
16,17,49,0
16,17,50,1
16,17,51,1
16,17,52,0
16,17,53,0
16,17,54,1
16,17,55,1
16,17,56,1
16,17,57,1
16,17,58,0
16,17,59,0
16,17,60,0
16,17,61,1
16,17,62,1
16,17,63,1
16,17,64,1
16,17,65,1
16,17,66,1
16,17,67,1
16,17,68,1
16,17,69,1
16,18,19,1
16,18,20,1
16,18,21,0
16,18,22,1
16,18,23,1
16,18,24,1
16,18,25,1
16,18,26,1
16,18,27,1
16,18,28,1
16,18,29,0
16,18,30,0
16,18,31,0
16,18,32,1
16,18,33,0
16,18,34,0
16,18,35,0
16,18,36,1
16,18,37,1
16,18,38,0
16,18,39,1
16,18,40,1
16,18,41,1
16,18,42,1
16,18,43,1
16,18,44,1
16,18,45,1
16,18,46,1
16,18,47,1
16,18,48,1
16,18,49,1
16,18,50,1
16,18,51,1
16,18,52,1
16,18,53,1
16,18,54,1
16,18,55,0
16,18,56,1
16,18,57,1
16,18,58,1
16,18,59,1
16,18,60,1
16,18,61,0
16,18,62,0
16,18,63,0
16,18,64,0
16,18,65,0
16,18,66,0
16,18,67,1
16,18,68,0
16,18,69,0
16,19,20,0
16,19,21,0
16,19,22,1
16,19,23,1
16,19,24,0
16,19,25,1
16,19,26,1
16,19,27,1
16,19,28,1
16,19,29,1
16,19,30,0
16,19,31,0
16,19,32,1
16,19,33,0
16,19,34,1
16,19,35,1
16,19,36,1
16,19,37,0
16,19,38,1
16,19,39,1
16,19,40,1
16,19,41,0
16,19,42,0
16,19,43,0
16,19,44,0
16,19,45,1
16,19,46,0
16,19,47,0
16,19,48,0
16,19,49,1
16,19,50,0
16,19,51,1
16,19,52,1
16,19,53,1
16,19,54,0
16,19,55,1
16,19,56,1
16,19,57,1
16,19,58,0
16,19,59,0
16,19,60,0
16,19,61,1
16,19,62,1
16,19,63,1
16,19,64,1
16,19,65,1
16,19,66,1
16,19,67,0
16,19,68,1
16,19,69,1
16,20,21,1
16,20,22,0
16,20,23,1
16,20,24,1
16,20,25,1
16,20,26,0
16,20,27,0
16,20,28,0
16,20,29,0
16,20,30,1
16,20,31,1
16,20,32,1
16,20,33,0
16,20,34,1
16,20,35,1
16,20,36,0
16,20,37,1
16,20,38,1
16,20,39,0
16,20,40,1
16,20,41,1
16,20,42,1
16,20,43,1
16,20,44,1
16,20,45,0
16,20,46,0
16,20,47,1
16,20,48,0
16,20,49,0
16,20,50,0
16,20,51,1
16,20,52,0
16,20,53,1
16,20,54,0
16,20,55,1
16,20,56,0
16,20,57,0
16,20,58,1
16,20,59,0
16,20,60,1
16,20,61,1
16,20,62,1
16,20,63,1
16,20,64,1
16,20,65,0
16,20,66,1
16,20,67,1
16,20,68,0
16,20,69,1
16,21,22,0
16,21,23,1
16,21,24,1
16,21,25,0
16,21,26,1
16,21,27,1
16,21,28,1
16,21,29,1
16,21,30,1
16,21,31,1
16,21,32,1
16,21,33,1
16,21,34,1
16,21,35,1
16,21,36,0
16,21,37,1
16,21,38,1
16,21,39,1
16,21,40,0
16,21,41,1
16,21,42,1
16,21,43,0
16,21,44,0
16,21,45,0
16,21,46,0
16,21,47,1
16,21,48,0
16,21,49,1
16,21,50,0
16,21,51,1
16,21,52,1
16,21,53,1
16,21,54,1
16,21,55,1
16,21,56,0
16,21,57,1
16,21,58,1
16,21,59,0
16,21,60,1
16,21,61,1
16,21,62,1
16,21,63,0
16,21,64,1
16,21,65,0
16,21,66,0
16,21,67,1
16,21,68,0
16,21,69,1
16,22,23,1
16,22,24,1
16,22,25,1
16,22,26,0
16,22,27,0
16,22,28,1
16,22,29,1
16,22,30,1
16,22,31,0
16,22,32,0
16,22,33,1
16,22,34,1
16,22,35,0
16,22,36,1
16,22,37,1
16,22,38,0
16,22,39,1
16,22,40,1
16,22,41,0
16,22,42,1
16,22,43,1
16,22,44,1
16,22,45,0
16,22,46,0
16,22,47,0
16,22,48,1
16,22,49,0
16,22,50,1
16,22,51,1
16,22,52,1
16,22,53,1
16,22,54,1
16,22,55,0
16,22,56,0
16,22,57,0
16,22,58,0
16,22,59,1
16,22,60,1
16,22,61,0
16,22,62,1
16,22,63,1
16,22,64,1
16,22,65,1
16,22,66,1
16,22,67,0
16,22,68,1
16,22,69,1
16,23,24,0
16,23,25,1
16,23,26,1
16,23,27,1
16,23,28,1
16,23,29,0
16,23,30,1
16,23,31,0
16,23,32,1
16,23,33,1
16,23,34,0
16,23,35,1
16,23,36,1
16,23,37,0
16,23,38,0
16,23,39,1
16,23,40,0
16,23,41,1
16,23,42,1
16,23,43,0
16,23,44,1
16,23,45,1
16,23,46,1
16,23,47,1
16,23,48,0
16,23,49,1
16,23,50,1
16,23,51,1
16,23,52,1
16,23,53,1
16,23,54,1
16,23,55,0
16,23,56,1
16,23,57,1
16,23,58,1
16,23,59,0
16,23,60,0
16,23,61,0
16,23,62,0
16,23,63,1
16,23,64,1
16,23,65,0
16,23,66,1
16,23,67,0
16,23,68,0
16,23,69,0
16,24,25,1
16,24,26,1
16,24,27,1
16,24,28,1
16,24,29,0
16,24,30,1
16,24,31,1
16,24,32,1
16,24,33,0
16,24,34,0
16,24,35,0
16,24,36,0
16,24,37,0
16,24,38,1
16,24,39,1
16,24,40,1
16,24,41,1
16,24,42,1
16,24,43,1
16,24,44,1
16,24,45,1
16,24,46,1
16,24,47,1
16,24,48,1
16,24,49,1
16,24,50,1
16,24,51,1
16,24,52,1
16,24,53,1
16,24,54,1
16,24,55,1
16,24,56,1
16,24,57,1
16,24,58,0
16,24,59,1
16,24,60,1
16,24,61,1
16,24,62,0
16,24,63,1
16,24,64,1
16,24,65,1
16,24,66,0
16,24,67,1
16,24,68,0
16,24,69,0
16,25,26,0
16,25,27,1
16,25,28,0
16,25,29,1
16,25,30,1
16,25,31,0
16,25,32,1
16,25,33,0
16,25,34,1
16,25,35,1
16,25,36,1
16,25,37,0
16,25,38,1
16,25,39,1
16,25,40,0
16,25,41,1
16,25,42,1
16,25,43,1
16,25,44,1
16,25,45,1
16,25,46,1
16,25,47,1
16,25,48,0
16,25,49,0
16,25,50,1
16,25,51,1
16,25,52,1
16,25,53,0
16,25,54,0
16,25,55,1
16,25,56,0
16,25,57,1
16,25,58,0
16,25,59,1
16,25,60,1
16,25,61,0
16,25,62,1
16,25,63,0
16,25,64,1
16,25,65,0
16,25,66,0
16,25,67,1
16,25,68,0
16,25,69,1
16,26,27,0
16,26,28,1
16,26,29,1
16,26,30,0
16,26,31,0
16,26,32,1
16,26,33,1
16,26,34,1
16,26,35,1
16,26,36,1
16,26,37,1
16,26,38,0
16,26,39,1
16,26,40,1
16,26,41,0
16,26,42,0
16,26,43,1
16,26,44,1
16,26,45,1
16,26,46,0
16,26,47,1
16,26,48,1
16,26,49,1
16,26,50,1
16,26,51,1
16,26,52,0
16,26,53,1
16,26,54,0
16,26,55,1
16,26,56,1
16,26,57,0
16,26,58,1
16,26,59,1
16,26,60,1
16,26,61,1
16,26,62,0
16,26,63,1
16,26,64,1
16,26,65,1
16,26,66,1
16,26,67,0
16,26,68,1
16,26,69,0
16,27,28,1
16,27,29,1
16,27,30,1
16,27,31,1
16,27,32,0
16,27,33,1
16,27,34,0
16,27,35,0
16,27,36,0
16,27,37,0
16,27,38,1
16,27,39,1
16,27,40,1
16,27,41,0
16,27,42,1
16,27,43,0
16,27,44,1
16,27,45,0
16,27,46,1
16,27,47,0
16,27,48,0
16,27,49,1
16,27,50,0
16,27,51,1
16,27,52,1
16,27,53,1
16,27,54,1
16,27,55,0
16,27,56,1
16,27,57,0
16,27,58,0
16,27,59,1
16,27,60,0
16,27,61,1
16,27,62,1
16,27,63,0
16,27,64,0
16,27,65,1
16,27,66,0
16,27,67,1
16,27,68,0
16,27,69,1
16,28,29,1
16,28,30,0
16,28,31,0
16,28,32,0
16,28,33,1
16,28,34,1
16,28,35,1
16,28,36,0
16,28,37,0
16,28,38,1
16,28,39,1
16,28,40,1
16,28,41,1
16,28,42,1
16,28,43,1
16,28,44,1
16,28,45,1
16,28,46,0
16,28,47,0
16,28,48,0
16,28,49,0
16,28,50,0
16,28,51,0
16,28,52,1
16,28,53,1
16,28,54,0
16,28,55,0
16,28,56,1
16,28,57,1
16,28,58,1
16,28,59,0
16,28,60,1
16,28,61,1
16,28,62,1
16,28,63,1
16,28,64,1
16,28,65,1
16,28,66,1
16,28,67,0
16,28,68,1
16,28,69,1
16,29,30,0
16,29,31,0
16,29,32,1
16,29,33,1
16,29,34,1
16,29,35,0
16,29,36,0
16,29,37,0
16,29,38,1
16,29,39,0
16,29,40,1
16,29,41,0
16,29,42,1
16,29,43,0
16,29,44,1
16,29,45,1
16,29,46,0
16,29,47,0
16,29,48,1
16,29,49,1
16,29,50,1
16,29,51,0
16,29,52,1
16,29,53,1
16,29,54,0
16,29,55,0
16,29,56,1
16,29,57,1
16,29,58,1
16,29,59,1
16,29,60,1
16,29,61,1
16,29,62,1
16,29,63,0
16,29,64,0
16,29,65,1
16,29,66,1
16,29,67,1
16,29,68,1
16,29,69,1
16,30,31,0
16,30,32,0
16,30,33,1
16,30,34,1
16,30,35,0
16,30,36,1
16,30,37,1
16,30,38,1
16,30,39,1
16,30,40,1
16,30,41,1
16,30,42,0
16,30,43,1
16,30,44,1
16,30,45,1
16,30,46,1
16,30,47,1
16,30,48,1
16,30,49,0
16,30,50,1
16,30,51,0
16,30,52,0
16,30,53,0
16,30,54,0
16,30,55,0
16,30,56,0
16,30,57,0
16,30,58,1
16,30,59,0
16,30,60,1
16,30,61,1
16,30,62,1
16,30,63,0
16,30,64,0
16,30,65,0
16,30,66,1
16,30,67,1
16,30,68,0
16,30,69,1
16,31,32,1
16,31,33,1
16,31,34,0
16,31,35,1
16,31,36,1
16,31,37,0
16,31,38,1
16,31,39,0
16,31,40,1
16,31,41,0
16,31,42,1
16,31,43,1
16,31,44,0
16,31,45,1
16,31,46,1
16,31,47,1
16,31,48,0
16,31,49,1
16,31,50,1
16,31,51,1
16,31,52,0
16,31,53,1
16,31,54,1
16,31,55,1
16,31,56,1
16,31,57,1
16,31,58,1
16,31,59,1
16,31,60,0
16,31,61,1
16,31,62,1
16,31,63,1
16,31,64,0
16,31,65,1
16,31,66,1
16,31,67,1
16,31,68,0
16,31,69,1
16,32,33,1
16,32,34,1
16,32,35,1
16,32,36,1
16,32,37,0
16,32,38,0
16,32,39,0
16,32,40,0
16,32,41,1
16,32,42,0
16,32,43,1
16,32,44,1
16,32,45,0
16,32,46,1
16,32,47,1
16,32,48,1
16,32,49,1
16,32,50,0
16,32,51,1
16,32,52,1
16,32,53,1
16,32,54,1
16,32,55,1
16,32,56,0
16,32,57,1
16,32,58,1
16,32,59,1
16,32,60,0
16,32,61,0
16,32,62,1
16,32,63,0
16,32,64,0
16,32,65,0
16,32,66,1
16,32,67,0
16,32,68,0
16,32,69,1
16,33,34,1
16,33,35,0
16,33,36,1
16,33,37,0
16,33,38,0
16,33,39,1
16,33,40,0
16,33,41,0
16,33,42,0
16,33,43,1
16,33,44,0
16,33,45,1
16,33,46,1
16,33,47,0
16,33,48,0
16,33,49,0
16,33,50,1
16,33,51,0
16,33,52,1
16,33,53,1
16,33,54,1
16,33,55,1
16,33,56,0
16,33,57,1
16,33,58,1
16,33,59,1
16,33,60,1
16,33,61,0
16,33,62,1
16,33,63,1
16,33,64,0
16,33,65,0
16,33,66,1
16,33,67,1
16,33,68,1
16,33,69,1
16,34,35,1
16,34,36,1
16,34,37,0
16,34,38,1
16,34,39,1
16,34,40,0
16,34,41,0
16,34,42,1
16,34,43,1
16,34,44,0
16,34,45,1
16,34,46,0
16,34,47,1
16,34,48,1
16,34,49,1
16,34,50,0
16,34,51,1
16,34,52,1
16,34,53,1
16,34,54,0
16,34,55,1
16,34,56,1
16,34,57,0
16,34,58,0
16,34,59,0
16,34,60,0
16,34,61,0
16,34,62,1
16,34,63,1
16,34,64,0
16,34,65,1
16,34,66,1
16,34,67,1
16,34,68,0
16,34,69,1
16,35,36,1
16,35,37,0
16,35,38,1
16,35,39,1
16,35,40,0
16,35,41,1
16,35,42,1
16,35,43,0
16,35,44,0
16,35,45,1
16,35,46,0
16,35,47,1
16,35,48,1
16,35,49,1
16,35,50,1
16,35,51,1
16,35,52,1
16,35,53,1
16,35,54,1
16,35,55,0
16,35,56,0
16,35,57,1
16,35,58,1
16,35,59,1
16,35,60,1
16,35,61,1
16,35,62,0
16,35,63,1
16,35,64,1
16,35,65,0
16,35,66,1
16,35,67,1
16,35,68,1
16,35,69,0
16,36,37,1
16,36,38,0
16,36,39,1
16,36,40,0
16,36,41,0
16,36,42,1
16,36,43,0
16,36,44,1
16,36,45,0
16,36,46,1
16,36,47,1
16,36,48,1
16,36,49,1
16,36,50,0
16,36,51,1
16,36,52,0
16,36,53,0
16,36,54,1
16,36,55,0
16,36,56,1
16,36,57,1
16,36,58,1
16,36,59,0
16,36,60,1
16,36,61,0
16,36,62,1
16,36,63,0
16,36,64,1
16,36,65,1
16,36,66,0
16,36,67,0
16,36,68,1
16,36,69,1
16,37,38,1
16,37,39,0
16,37,40,1
16,37,41,1
16,37,42,1
16,37,43,1
16,37,44,1
16,37,45,1
16,37,46,1
16,37,47,1
16,37,48,0
16,37,49,1
16,37,50,0
16,37,51,0
16,37,52,0
16,37,53,0
16,37,54,0
16,37,55,0
16,37,56,1
16,37,57,1
16,37,58,1
16,37,59,1
16,37,60,1
16,37,61,1
16,37,62,1
16,37,63,1
16,37,64,1
16,37,65,1
16,37,66,0
16,37,67,1
16,37,68,1
16,37,69,1
16,38,39,1
16,38,40,0
16,38,41,1
16,38,42,1
16,38,43,0
16,38,44,1
16,38,45,1
16,38,46,1
16,38,47,0
16,38,48,1
16,38,49,0
16,38,50,1
16,38,51,0
16,38,52,0
16,38,53,1
16,38,54,0
16,38,55,1
16,38,56,1
16,38,57,1
16,38,58,0
16,38,59,1
16,38,60,1
16,38,61,1
16,38,62,0
16,38,63,1
16,38,64,1
16,38,65,1
16,38,66,1
16,38,67,1
16,38,68,1
16,38,69,0
16,39,40,1
16,39,41,0
16,39,42,1
16,39,43,1
16,39,44,1
16,39,45,1
16,39,46,0
16,39,47,0
16,39,48,1
16,39,49,0
16,39,50,1
16,39,51,1
16,39,52,1
16,39,53,1
16,39,54,1
16,39,55,1
16,39,56,1
16,39,57,1
16,39,58,0
16,39,59,1
16,39,60,1
16,39,61,0
16,39,62,1
16,39,63,1
16,39,64,1
16,39,65,0
16,39,66,1
16,39,67,0
16,39,68,0
16,39,69,0
16,40,41,1
16,40,42,0
16,40,43,1
16,40,44,1
16,40,45,1
16,40,46,0
16,40,47,0
16,40,48,1
16,40,49,0
16,40,50,1
16,40,51,1
16,40,52,1
16,40,53,1
16,40,54,1
16,40,55,1
16,40,56,0
16,40,57,0
16,40,58,0
16,40,59,1
16,40,60,0
16,40,61,1
16,40,62,1
16,40,63,0
16,40,64,1
16,40,65,1
16,40,66,1
16,40,67,0
16,40,68,1
16,40,69,1
16,41,42,0
16,41,43,1
16,41,44,0
16,41,45,1
16,41,46,1
16,41,47,1
16,41,48,0
16,41,49,1
16,41,50,1
16,41,51,1
16,41,52,0
16,41,53,1
16,41,54,1
16,41,55,1
16,41,56,0
16,41,57,0
16,41,58,1
16,41,59,0
16,41,60,1
16,41,61,1
16,41,62,1
16,41,63,1
16,41,64,1
16,41,65,0
16,41,66,1
16,41,67,0
16,41,68,1
16,41,69,1
16,42,43,0
16,42,44,1
16,42,45,0
16,42,46,0
16,42,47,0
16,42,48,1
16,42,49,0
16,42,50,1
16,42,51,1
16,42,52,1
16,42,53,1
16,42,54,0
16,42,55,1
16,42,56,0
16,42,57,1
16,42,58,1
16,42,59,1
16,42,60,0
16,42,61,1
16,42,62,0
16,42,63,1
16,42,64,1
16,42,65,1
16,42,66,1
16,42,67,0
16,42,68,1
16,42,69,0
16,43,44,0
16,43,45,1
16,43,46,0
16,43,47,1
16,43,48,1
16,43,49,0
16,43,50,1
16,43,51,0
16,43,52,0
16,43,53,1
16,43,54,0
16,43,55,1
16,43,56,1
16,43,57,1
16,43,58,1
16,43,59,1
16,43,60,1
16,43,61,0
16,43,62,1
16,43,63,1
16,43,64,1
16,43,65,0
16,43,66,0
16,43,67,0
16,43,68,1
16,43,69,1
16,44,45,1
16,44,46,1
16,44,47,1
16,44,48,0
16,44,49,1
16,44,50,0
16,44,51,1
16,44,52,1
16,44,53,1
16,44,54,0
16,44,55,0
16,44,56,1
16,44,57,1
16,44,58,0
16,44,59,1
16,44,60,1
16,44,61,1
16,44,62,0
16,44,63,1
16,44,64,1
16,44,65,1
16,44,66,1
16,44,67,1
16,44,68,0
16,44,69,0
16,45,46,1
16,45,47,1
16,45,48,1
16,45,49,0
16,45,50,0
16,45,51,0
16,45,52,1
16,45,53,1
16,45,54,0
16,45,55,1
16,45,56,1
16,45,57,1
16,45,58,1
16,45,59,0
16,45,60,1
16,45,61,0
16,45,62,0
16,45,63,1
16,45,64,0
16,45,65,1
16,45,66,1
16,45,67,1
16,45,68,1
16,45,69,0
16,46,47,1
16,46,48,0
16,46,49,1
16,46,50,1
16,46,51,1
16,46,52,0
16,46,53,0
16,46,54,1
16,46,55,1
16,46,56,1
16,46,57,0
16,46,58,0
16,46,59,0
16,46,60,0
16,46,61,1
16,46,62,1
16,46,63,1
16,46,64,1
16,46,65,0
16,46,66,0
16,46,67,0
16,46,68,1
16,46,69,1
16,47,48,1
16,47,49,1
16,47,50,0
16,47,51,0
16,47,52,1
16,47,53,1
16,47,54,1
16,47,55,1
16,47,56,0
16,47,57,0
16,47,58,1
16,47,59,0
16,47,60,0
16,47,61,0
16,47,62,1
16,47,63,1
16,47,64,1
16,47,65,0
16,47,66,1
16,47,67,1
16,47,68,0
16,47,69,1
16,48,49,0
16,48,50,1
16,48,51,1
16,48,52,1
16,48,53,1
16,48,54,1
16,48,55,1
16,48,56,1
16,48,57,0
16,48,58,1
16,48,59,1
16,48,60,1
16,48,61,1
16,48,62,0
16,48,63,1
16,48,64,1
16,48,65,1
16,48,66,1
16,48,67,1
16,48,68,0
16,48,69,0
16,49,50,0
16,49,51,1
16,49,52,1
16,49,53,0
16,49,54,1
16,49,55,1
16,49,56,1
16,49,57,1
16,49,58,1
16,49,59,0
16,49,60,1
16,49,61,1
16,49,62,1
16,49,63,0
16,49,64,0
16,49,65,1
16,49,66,1
16,49,67,1
16,49,68,1
16,49,69,1
16,50,51,1
16,50,52,1
16,50,53,1
16,50,54,1
16,50,55,1
16,50,56,1
16,50,57,1
16,50,58,1
16,50,59,1
16,50,60,1
16,50,61,1
16,50,62,0
16,50,63,0
16,50,64,0
16,50,65,1
16,50,66,1
16,50,67,0
16,50,68,1
16,50,69,0
16,51,52,1
16,51,53,1
16,51,54,0
16,51,55,0
16,51,56,0
16,51,57,1
16,51,58,1
16,51,59,1
16,51,60,1
16,51,61,1
16,51,62,0
16,51,63,0
16,51,64,1
16,51,65,1
16,51,66,1
16,51,67,0
16,51,68,1
16,51,69,0
16,52,53,0
16,52,54,1
16,52,55,1
16,52,56,0
16,52,57,1
16,52,58,0
16,52,59,1
16,52,60,1
16,52,61,0
16,52,62,1
16,52,63,1
16,52,64,0
16,52,65,1
16,52,66,0
16,52,67,1
16,52,68,1
16,52,69,1
16,53,54,0
16,53,55,1
16,53,56,0
16,53,57,0
16,53,58,0
16,53,59,1
16,53,60,0
16,53,61,1
16,53,62,0
16,53,63,1
16,53,64,0
16,53,65,0
16,53,66,1
16,53,67,1
16,53,68,0
16,53,69,0
16,54,55,1
16,54,56,1
16,54,57,0
16,54,58,1
16,54,59,1
16,54,60,0
16,54,61,1
16,54,62,1
16,54,63,1
16,54,64,1
16,54,65,0
16,54,66,0
16,54,67,0
16,54,68,1
16,54,69,1
16,55,56,1
16,55,57,1
16,55,58,0
16,55,59,0
16,55,60,0
16,55,61,0
16,55,62,1
16,55,63,1
16,55,64,1
16,55,65,0
16,55,66,1
16,55,67,0
16,55,68,0
16,55,69,1
16,56,57,1
16,56,58,1
16,56,59,1
16,56,60,0
16,56,61,0
16,56,62,0
16,56,63,1
16,56,64,1
16,56,65,1
16,56,66,1
16,56,67,0
16,56,68,1
16,56,69,0
16,57,58,0
16,57,59,1
16,57,60,0
16,57,61,1
16,57,62,0
16,57,63,1
16,57,64,1
16,57,65,1
16,57,66,1
16,57,67,1
16,57,68,1
16,57,69,0
16,58,59,1
16,58,60,1
16,58,61,0
16,58,62,1
16,58,63,0
16,58,64,1
16,58,65,0
16,58,66,1
16,58,67,1
16,58,68,1
16,58,69,1
16,59,60,1
16,59,61,1
16,59,62,0
16,59,63,1
16,59,64,1
16,59,65,1
16,59,66,1
16,59,67,1
16,59,68,1
16,59,69,0
16,60,61,1
16,60,62,1
16,60,63,0
16,60,64,1
16,60,65,1
16,60,66,0
16,60,67,1
16,60,68,1
16,60,69,1
16,61,62,1
16,61,63,1
16,61,64,1
16,61,65,1
16,61,66,0
16,61,67,1
16,61,68,0
16,61,69,1
16,62,63,0
16,62,64,1
16,62,65,1
16,62,66,0
16,62,67,1
16,62,68,1
16,62,69,0
16,63,64,1
16,63,65,0
16,63,66,1
16,63,67,1
16,63,68,1
16,63,69,0
16,64,65,1
16,64,66,1
16,64,67,0
16,64,68,1
16,64,69,1
16,65,66,0
16,65,67,1
16,65,68,1
16,65,69,1
16,66,67,1
16,66,68,0
16,66,69,0
16,67,68,0
16,67,69,1
16,68,69,1
17,18,19,1
17,18,20,0
17,18,21,1
17,18,22,0
17,18,23,1
17,18,24,1
17,18,25,0
17,18,26,0
17,18,27,0
17,18,28,1
17,18,29,1
17,18,30,0
17,18,31,1
17,18,32,1
17,18,33,0
17,18,34,0
17,18,35,0
17,18,36,1
17,18,37,0
17,18,38,1
17,18,39,1
17,18,40,0
17,18,41,1
17,18,42,1
17,18,43,1
17,18,44,1
17,18,45,0
17,18,46,1
17,18,47,1
17,18,48,1
17,18,49,0
17,18,50,0
17,18,51,1
17,18,52,1
17,18,53,0
17,18,54,0
17,18,55,1
17,18,56,1
17,18,57,1
17,18,58,1
17,18,59,0
17,18,60,0
17,18,61,0
17,18,62,1
17,18,63,1
17,18,64,1
17,18,65,1
17,18,66,1
17,18,67,1
17,18,68,1
17,18,69,1
17,19,20,1
17,19,21,1
17,19,22,0
17,19,23,1
17,19,24,1
17,19,25,1
17,19,26,1
17,19,27,1
17,19,28,1
17,19,29,1
17,19,30,0
17,19,31,0
17,19,32,0
17,19,33,1
17,19,34,0
17,19,35,0
17,19,36,0
17,19,37,1
17,19,38,1
17,19,39,0
17,19,40,1
17,19,41,1
17,19,42,1
17,19,43,1
17,19,44,1
17,19,45,1
17,19,46,1
17,19,47,1
17,19,48,1
17,19,49,1
17,19,50,1
17,19,51,1
17,19,52,1
17,19,53,1
17,19,54,1
17,19,55,1
17,19,56,0
17,19,57,1
17,19,58,1
17,19,59,1
17,19,60,1
17,19,61,1
17,19,62,0
17,19,63,0
17,19,64,0
17,19,65,0
17,19,66,0
17,19,67,0
17,19,68,1
17,19,69,0
17,20,21,0
17,20,22,0
17,20,23,1
17,20,24,1
17,20,25,0
17,20,26,1
17,20,27,1
17,20,28,1
17,20,29,1
17,20,30,1
17,20,31,0
17,20,32,0
17,20,33,1
17,20,34,0
17,20,35,1
17,20,36,1
17,20,37,1
17,20,38,0
17,20,39,1
17,20,40,1
17,20,41,1
17,20,42,0
17,20,43,0
17,20,44,0
17,20,45,0
17,20,46,1
17,20,47,0
17,20,48,0
17,20,49,0
17,20,50,1
17,20,51,0
17,20,52,1
17,20,53,1
17,20,54,1
17,20,55,0
17,20,56,1
17,20,57,1
17,20,58,1
17,20,59,0
17,20,60,0
17,20,61,0
17,20,62,1
17,20,63,1
17,20,64,1
17,20,65,1
17,20,66,1
17,20,67,1
17,20,68,0
17,20,69,1
17,21,22,1
17,21,23,0
17,21,24,1
17,21,25,1
17,21,26,1
17,21,27,0
17,21,28,0
17,21,29,0
17,21,30,0
17,21,31,1
17,21,32,1
17,21,33,1
17,21,34,0
17,21,35,1
17,21,36,1
17,21,37,0
17,21,38,1
17,21,39,1
17,21,40,0
17,21,41,1
17,21,42,1
17,21,43,1
17,21,44,1
17,21,45,1
17,21,46,0
17,21,47,0
17,21,48,1
17,21,49,0
17,21,50,0
17,21,51,0
17,21,52,1
17,21,53,0
17,21,54,1
17,21,55,0
17,21,56,1
17,21,57,0
17,21,58,0
17,21,59,1
17,21,60,0
17,21,61,1
17,21,62,1
17,21,63,1
17,21,64,1
17,21,65,1
17,21,66,0
17,21,67,1
17,21,68,1
17,21,69,1
17,22,23,0
17,22,24,1
17,22,25,1
17,22,26,0
17,22,27,1
17,22,28,1
17,22,29,1
17,22,30,1
17,22,31,1
17,22,32,1
17,22,33,1
17,22,34,1
17,22,35,1
17,22,36,1
17,22,37,0
17,22,38,1
17,22,39,1
17,22,40,1
17,22,41,0
17,22,42,1
17,22,43,1
17,22,44,0
17,22,45,0
17,22,46,0
17,22,47,0
17,22,48,1
17,22,49,0
17,22,50,1
17,22,51,0
17,22,52,1
17,22,53,1
17,22,54,1
17,22,55,1
17,22,56,1
17,22,57,0
17,22,58,1
17,22,59,1
17,22,60,0
17,22,61,1
17,22,62,1
17,22,63,1
17,22,64,0
17,22,65,1
17,22,66,0
17,22,67,0
17,22,68,1
17,22,69,1
17,23,24,1
17,23,25,1
17,23,26,1
17,23,27,0
17,23,28,0
17,23,29,1
17,23,30,1
17,23,31,1
17,23,32,0
17,23,33,0
17,23,34,1
17,23,35,1
17,23,36,0
17,23,37,1
17,23,38,1
17,23,39,0
17,23,40,1
17,23,41,1
17,23,42,0
17,23,43,1
17,23,44,1
17,23,45,1
17,23,46,0
17,23,47,0
17,23,48,0
17,23,49,1
17,23,50,0
17,23,51,1
17,23,52,1
17,23,53,1
17,23,54,1
17,23,55,1
17,23,56,0
17,23,57,0
17,23,58,0
17,23,59,0
17,23,60,1
17,23,61,1
17,23,62,0
17,23,63,1
17,23,64,1
17,23,65,1
17,23,66,1
17,23,67,1
17,23,68,0
17,23,69,1
17,24,25,0
17,24,26,1
17,24,27,1
17,24,28,1
17,24,29,1
17,24,30,0
17,24,31,1
17,24,32,0
17,24,33,1
17,24,34,1
17,24,35,0
17,24,36,1
17,24,37,1
17,24,38,0
17,24,39,0
17,24,40,1
17,24,41,0
17,24,42,1
17,24,43,1
17,24,44,0
17,24,45,1
17,24,46,1
17,24,47,1
17,24,48,1
17,24,49,0
17,24,50,1
17,24,51,1
17,24,52,1
17,24,53,1
17,24,54,1
17,24,55,1
17,24,56,0
17,24,57,1
17,24,58,1
17,24,59,1
17,24,60,0
17,24,61,0
17,24,62,0
17,24,63,0
17,24,64,1
17,24,65,1
17,24,66,0
17,24,67,1
17,24,68,0
17,24,69,0
17,25,26,1
17,25,27,1
17,25,28,1
17,25,29,1
17,25,30,0
17,25,31,1
17,25,32,1
17,25,33,1
17,25,34,0
17,25,35,0
17,25,36,0
17,25,37,0
17,25,38,0
17,25,39,1
17,25,40,1
17,25,41,1
17,25,42,1
17,25,43,1
17,25,44,1
17,25,45,1
17,25,46,1
17,25,47,1
17,25,48,1
17,25,49,1
17,25,50,1
17,25,51,1
17,25,52,1
17,25,53,1
17,25,54,1
17,25,55,1
17,25,56,1
17,25,57,1
17,25,58,1
17,25,59,0
17,25,60,1
17,25,61,1
17,25,62,1
17,25,63,0
17,25,64,1
17,25,65,1
17,25,66,1
17,25,67,0
17,25,68,1
17,25,69,0
17,26,27,0
17,26,28,1
17,26,29,0
17,26,30,1
17,26,31,1
17,26,32,0
17,26,33,1
17,26,34,0
17,26,35,1
17,26,36,1
17,26,37,1
17,26,38,0
17,26,39,1
17,26,40,1
17,26,41,0
17,26,42,1
17,26,43,1
17,26,44,1
17,26,45,1
17,26,46,1
17,26,47,1
17,26,48,1
17,26,49,0
17,26,50,0
17,26,51,1
17,26,52,1
17,26,53,1
17,26,54,0
17,26,55,0
17,26,56,1
17,26,57,0
17,26,58,1
17,26,59,0
17,26,60,1
17,26,61,1
17,26,62,0
17,26,63,1
17,26,64,0
17,26,65,1
17,26,66,0
17,26,67,0
17,26,68,1
17,26,69,1
17,27,28,0
17,27,29,1
17,27,30,1
17,27,31,0
17,27,32,0
17,27,33,1
17,27,34,1
17,27,35,1
17,27,36,1
17,27,37,1
17,27,38,1
17,27,39,0
17,27,40,1
17,27,41,1
17,27,42,0
17,27,43,0
17,27,44,1
17,27,45,1
17,27,46,1
17,27,47,0
17,27,48,1
17,27,49,1
17,27,50,1
17,27,51,1
17,27,52,1
17,27,53,0
17,27,54,1
17,27,55,0
17,27,56,1
17,27,57,1
17,27,58,0
17,27,59,1
17,27,60,1
17,27,61,1
17,27,62,1
17,27,63,0
17,27,64,1
17,27,65,1
17,27,66,1
17,27,67,1
17,27,68,0
17,27,69,0
17,28,29,1
17,28,30,1
17,28,31,1
17,28,32,1
17,28,33,0
17,28,34,1
17,28,35,0
17,28,36,0
17,28,37,0
17,28,38,0
17,28,39,1
17,28,40,1
17,28,41,1
17,28,42,0
17,28,43,1
17,28,44,0
17,28,45,1
17,28,46,0
17,28,47,1
17,28,48,0
17,28,49,0
17,28,50,1
17,28,51,0
17,28,52,1
17,28,53,1
17,28,54,1
17,28,55,1
17,28,56,0
17,28,57,1
17,28,58,0
17,28,59,0
17,28,60,1
17,28,61,0
17,28,62,1
17,28,63,1
17,28,64,0
17,28,65,0
17,28,66,1
17,28,67,0
17,28,68,1
17,28,69,1
17,29,30,1
17,29,31,0
17,29,32,0
17,29,33,0
17,29,34,1
17,29,35,1
17,29,36,1
17,29,37,0
17,29,38,0
17,29,39,1
17,29,40,1
17,29,41,1
17,29,42,1
17,29,43,1
17,29,44,1
17,29,45,1
17,29,46,1
17,29,47,0
17,29,48,0
17,29,49,0
17,29,50,0
17,29,51,0
17,29,52,0
17,29,53,1
17,29,54,1
17,29,55,0
17,29,56,0
17,29,57,1
17,29,58,1
17,29,59,1
17,29,60,0
17,29,61,1
17,29,62,1
17,29,63,1
17,29,64,1
17,29,65,1
17,29,66,1
17,29,67,1
17,29,68,0
17,29,69,1
17,30,31,0
17,30,32,0
17,30,33,1
17,30,34,1
17,30,35,1
17,30,36,0
17,30,37,0
17,30,38,0
17,30,39,1
17,30,40,0
17,30,41,1
17,30,42,0
17,30,43,1
17,30,44,0
17,30,45,1
17,30,46,1
17,30,47,0
17,30,48,0
17,30,49,1
17,30,50,1
17,30,51,1
17,30,52,0
17,30,53,1
17,30,54,1
17,30,55,0
17,30,56,0
17,30,57,1
17,30,58,1
17,30,59,1
17,30,60,1
17,30,61,1
17,30,62,1
17,30,63,1
17,30,64,0
17,30,65,0
17,30,66,1
17,30,67,1
17,30,68,1
17,30,69,1
17,31,32,0
17,31,33,0
17,31,34,1
17,31,35,1
17,31,36,0
17,31,37,1
17,31,38,1
17,31,39,1
17,31,40,1
17,31,41,1
17,31,42,1
17,31,43,0
17,31,44,1
17,31,45,1
17,31,46,1
17,31,47,1
17,31,48,1
17,31,49,1
17,31,50,0
17,31,51,1
17,31,52,0
17,31,53,0
17,31,54,0
17,31,55,0
17,31,56,0
17,31,57,0
17,31,58,0
17,31,59,1
17,31,60,0
17,31,61,1
17,31,62,1
17,31,63,1
17,31,64,0
17,31,65,0
17,31,66,0
17,31,67,1
17,31,68,1
17,31,69,1
17,32,33,1
17,32,34,1
17,32,35,0
17,32,36,1
17,32,37,1
17,32,38,0
17,32,39,1
17,32,40,0
17,32,41,1
17,32,42,0
17,32,43,1
17,32,44,1
17,32,45,0
17,32,46,1
17,32,47,1
17,32,48,1
17,32,49,0
17,32,50,1
17,32,51,1
17,32,52,1
17,32,53,0
17,32,54,1
17,32,55,1
17,32,56,1
17,32,57,1
17,32,58,1
17,32,59,1
17,32,60,1
17,32,61,0
17,32,62,1
17,32,63,1
17,32,64,1
17,32,65,0
17,32,66,1
17,32,67,1
17,32,68,1
17,32,69,1
17,33,34,1
17,33,35,1
17,33,36,1
17,33,37,1
17,33,38,0
17,33,39,0
17,33,40,0
17,33,41,0
17,33,42,1
17,33,43,0
17,33,44,1
17,33,45,1
17,33,46,0
17,33,47,1
17,33,48,1
17,33,49,1
17,33,50,1
17,33,51,0
17,33,52,1
17,33,53,1
17,33,54,1
17,33,55,1
17,33,56,1
17,33,57,0
17,33,58,1
17,33,59,1
17,33,60,1
17,33,61,0
17,33,62,0
17,33,63,1
17,33,64,0
17,33,65,0
17,33,66,0
17,33,67,1
17,33,68,0
17,33,69,1
17,34,35,1
17,34,36,0
17,34,37,1
17,34,38,0
17,34,39,0
17,34,40,1
17,34,41,0
17,34,42,0
17,34,43,0
17,34,44,1
17,34,45,0
17,34,46,1
17,34,47,1
17,34,48,0
17,34,49,0
17,34,50,0
17,34,51,1
17,34,52,0
17,34,53,1
17,34,54,1
17,34,55,1
17,34,56,1
17,34,57,0
17,34,58,1
17,34,59,1
17,34,60,1
17,34,61,1
17,34,62,0
17,34,63,1
17,34,64,1
17,34,65,0
17,34,66,0
17,34,67,1
17,34,68,1
17,34,69,1
17,35,36,1
17,35,37,1
17,35,38,0
17,35,39,1
17,35,40,1
17,35,41,0
17,35,42,0
17,35,43,1
17,35,44,1
17,35,45,0
17,35,46,1
17,35,47,0
17,35,48,1
17,35,49,1
17,35,50,1
17,35,51,0
17,35,52,1
17,35,53,1
17,35,54,1
17,35,55,0
17,35,56,1
17,35,57,1
17,35,58,0
17,35,59,0
17,35,60,0
17,35,61,0
17,35,62,0
17,35,63,1
17,35,64,1
17,35,65,0
17,35,66,1
17,35,67,1
17,35,68,1
17,35,69,1
17,36,37,1
17,36,38,0
17,36,39,1
17,36,40,1
17,36,41,0
17,36,42,1
17,36,43,1
17,36,44,0
17,36,45,0
17,36,46,1
17,36,47,0
17,36,48,1
17,36,49,1
17,36,50,1
17,36,51,1
17,36,52,1
17,36,53,1
17,36,54,1
17,36,55,1
17,36,56,0
17,36,57,0
17,36,58,1
17,36,59,1
17,36,60,1
17,36,61,1
17,36,62,1
17,36,63,0
17,36,64,1
17,36,65,1
17,36,66,0
17,36,67,1
17,36,68,1
17,36,69,0
17,37,38,1
17,37,39,0
17,37,40,1
17,37,41,0
17,37,42,0
17,37,43,1
17,37,44,0
17,37,45,1
17,37,46,0
17,37,47,1
17,37,48,1
17,37,49,1
17,37,50,1
17,37,51,0
17,37,52,1
17,37,53,0
17,37,54,0
17,37,55,1
17,37,56,0
17,37,57,1
17,37,58,1
17,37,59,1
17,37,60,0
17,37,61,1
17,37,62,0
17,37,63,1
17,37,64,0
17,37,65,1
17,37,66,1
17,37,67,0
17,37,68,0
17,37,69,1
17,38,39,1
17,38,40,0
17,38,41,1
17,38,42,1
17,38,43,1
17,38,44,1
17,38,45,1
17,38,46,1
17,38,47,1
17,38,48,1
17,38,49,0
17,38,50,1
17,38,51,0
17,38,52,0
17,38,53,0
17,38,54,0
17,38,55,0
17,38,56,0
17,38,57,1
17,38,58,1
17,38,59,1
17,38,60,1
17,38,61,1
17,38,62,1
17,38,63,1
17,38,64,1
17,38,65,1
17,38,66,1
17,38,67,0
17,38,68,1
17,38,69,1
17,39,40,1
17,39,41,0
17,39,42,1
17,39,43,1
17,39,44,0
17,39,45,1
17,39,46,1
17,39,47,1
17,39,48,0
17,39,49,1
17,39,50,0
17,39,51,1
17,39,52,0
17,39,53,0
17,39,54,1
17,39,55,0
17,39,56,1
17,39,57,1
17,39,58,1
17,39,59,0
17,39,60,1
17,39,61,1
17,39,62,1
17,39,63,0
17,39,64,1
17,39,65,1
17,39,66,1
17,39,67,1
17,39,68,1
17,39,69,0
17,40,41,1
17,40,42,0
17,40,43,1
17,40,44,1
17,40,45,1
17,40,46,1
17,40,47,0
17,40,48,0
17,40,49,1
17,40,50,0
17,40,51,1
17,40,52,1
17,40,53,1
17,40,54,1
17,40,55,1
17,40,56,1
17,40,57,1
17,40,58,1
17,40,59,0
17,40,60,1
17,40,61,1
17,40,62,0
17,40,63,1
17,40,64,1
17,40,65,1
17,40,66,0
17,40,67,1
17,40,68,0
17,40,69,0
17,41,42,1
17,41,43,0
17,41,44,1
17,41,45,1
17,41,46,1
17,41,47,0
17,41,48,0
17,41,49,1
17,41,50,0
17,41,51,1
17,41,52,1
17,41,53,1
17,41,54,1
17,41,55,1
17,41,56,1
17,41,57,0
17,41,58,0
17,41,59,0
17,41,60,1
17,41,61,0
17,41,62,1
17,41,63,1
17,41,64,0
17,41,65,1
17,41,66,1
17,41,67,1
17,41,68,0
17,41,69,1
17,42,43,0
17,42,44,1
17,42,45,0
17,42,46,1
17,42,47,1
17,42,48,1
17,42,49,0
17,42,50,1
17,42,51,1
17,42,52,1
17,42,53,0
17,42,54,1
17,42,55,1
17,42,56,1
17,42,57,0
17,42,58,0
17,42,59,1
17,42,60,0
17,42,61,1
17,42,62,1
17,42,63,1
17,42,64,1
17,42,65,1
17,42,66,0
17,42,67,1
17,42,68,0
17,42,69,1
17,43,44,0
17,43,45,1
17,43,46,0
17,43,47,0
17,43,48,0
17,43,49,1
17,43,50,0
17,43,51,1
17,43,52,1
17,43,53,1
17,43,54,1
17,43,55,0
17,43,56,1
17,43,57,0
17,43,58,1
17,43,59,1
17,43,60,1
17,43,61,0
17,43,62,1
17,43,63,0
17,43,64,1
17,43,65,1
17,43,66,1
17,43,67,1
17,43,68,0
17,43,69,0
17,44,45,0
17,44,46,1
17,44,47,0
17,44,48,1
17,44,49,1
17,44,50,0
17,44,51,1
17,44,52,0
17,44,53,0
17,44,54,1
17,44,55,0
17,44,56,1
17,44,57,1
17,44,58,1
17,44,59,1
17,44,60,1
17,44,61,1
17,44,62,0
17,44,63,1
17,44,64,1
17,44,65,1
17,44,66,0
17,44,67,0
17,44,68,0
17,44,69,1
17,45,46,1
17,45,47,1
17,45,48,1
17,45,49,0
17,45,50,1
17,45,51,0
17,45,52,1
17,45,53,1
17,45,54,1
17,45,55,0
17,45,56,0
17,45,57,1
17,45,58,1
17,45,59,0
17,45,60,1
17,45,61,1
17,45,62,1
17,45,63,0
17,45,64,1
17,45,65,1
17,45,66,1
17,45,67,1
17,45,68,1
17,45,69,0
17,46,47,1
17,46,48,1
17,46,49,1
17,46,50,0
17,46,51,0
17,46,52,0
17,46,53,1
17,46,54,1
17,46,55,0
17,46,56,1
17,46,57,1
17,46,58,1
17,46,59,1
17,46,60,0
17,46,61,1
17,46,62,0
17,46,63,0
17,46,64,1
17,46,65,0
17,46,66,1
17,46,67,1
17,46,68,1
17,46,69,0
17,47,48,1
17,47,49,0
17,47,50,1
17,47,51,1
17,47,52,1
17,47,53,0
17,47,54,0
17,47,55,1
17,47,56,1
17,47,57,1
17,47,58,0
17,47,59,0
17,47,60,0
17,47,61,0
17,47,62,1
17,47,63,1
17,47,64,1
17,47,65,1
17,47,66,0
17,47,67,0
17,47,68,0
17,47,69,1
17,48,49,1
17,48,50,1
17,48,51,0
17,48,52,0
17,48,53,1
17,48,54,1
17,48,55,1
17,48,56,1
17,48,57,0
17,48,58,0
17,48,59,1
17,48,60,0
17,48,61,0
17,48,62,0
17,48,63,1
17,48,64,1
17,48,65,1
17,48,66,0
17,48,67,1
17,48,68,1
17,48,69,1
17,49,50,0
17,49,51,1
17,49,52,1
17,49,53,1
17,49,54,1
17,49,55,1
17,49,56,1
17,49,57,1
17,49,58,0
17,49,59,1
17,49,60,1
17,49,61,1
17,49,62,1
17,49,63,0
17,49,64,1
17,49,65,1
17,49,66,1
17,49,67,1
17,49,68,1
17,49,69,0
17,50,51,0
17,50,52,1
17,50,53,1
17,50,54,0
17,50,55,1
17,50,56,1
17,50,57,1
17,50,58,1
17,50,59,1
17,50,60,0
17,50,61,1
17,50,62,1
17,50,63,1
17,50,64,0
17,50,65,0
17,50,66,1
17,50,67,1
17,50,68,1
17,50,69,1
17,51,52,1
17,51,53,1
17,51,54,1
17,51,55,1
17,51,56,1
17,51,57,1
17,51,58,1
17,51,59,1
17,51,60,1
17,51,61,1
17,51,62,1
17,51,63,0
17,51,64,0
17,51,65,0
17,51,66,1
17,51,67,1
17,51,68,0
17,51,69,0
17,52,53,1
17,52,54,1
17,52,55,0
17,52,56,0
17,52,57,0
17,52,58,1
17,52,59,1
17,52,60,1
17,52,61,1
17,52,62,1
17,52,63,0
17,52,64,0
17,52,65,1
17,52,66,1
17,52,67,1
17,52,68,0
17,52,69,0
17,53,54,0
17,53,55,1
17,53,56,1
17,53,57,0
17,53,58,1
17,53,59,0
17,53,60,1
17,53,61,1
17,53,62,0
17,53,63,1
17,53,64,1
17,53,65,0
17,53,66,1
17,53,67,0
17,53,68,1
17,53,69,1
17,54,55,0
17,54,56,1
17,54,57,0
17,54,58,0
17,54,59,0
17,54,60,1
17,54,61,0
17,54,62,1
17,54,63,0
17,54,64,1
17,54,65,0
17,54,66,0
17,54,67,1
17,54,68,1
17,54,69,0
17,55,56,1
17,55,57,1
17,55,58,0
17,55,59,1
17,55,60,1
17,55,61,0
17,55,62,1
17,55,63,1
17,55,64,1
17,55,65,1
17,55,66,0
17,55,67,0
17,55,68,0
17,55,69,1
17,56,57,1
17,56,58,1
17,56,59,0
17,56,60,0
17,56,61,0
17,56,62,0
17,56,63,1
17,56,64,1
17,56,65,1
17,56,66,0
17,56,67,1
17,56,68,0
17,56,69,1
17,57,58,1
17,57,59,1
17,57,60,1
17,57,61,0
17,57,62,0
17,57,63,0
17,57,64,1
17,57,65,1
17,57,66,1
17,57,67,1
17,57,68,0
17,57,69,0
17,58,59,0
17,58,60,1
17,58,61,0
17,58,62,1
17,58,63,0
17,58,64,1
17,58,65,1
17,58,66,1
17,58,67,1
17,58,68,1
17,58,69,0
17,59,60,1
17,59,61,1
17,59,62,0
17,59,63,1
17,59,64,0
17,59,65,1
17,59,66,0
17,59,67,1
17,59,68,1
17,59,69,1
17,60,61,1
17,60,62,1
17,60,63,0
17,60,64,1
17,60,65,1
17,60,66,1
17,60,67,1
17,60,68,1
17,60,69,0
17,61,62,1
17,61,63,1
17,61,64,0
17,61,65,1
17,61,66,1
17,61,67,0
17,61,68,1
17,61,69,1
17,62,63,1
17,62,64,1
17,62,65,1
17,62,66,1
17,62,67,0
17,62,68,1
17,62,69,1
17,63,64,0
17,63,65,1
17,63,66,1
17,63,67,0
17,63,68,1
17,63,69,0
17,64,65,1
17,64,66,0
17,64,67,1
17,64,68,1
17,64,69,0
17,65,66,1
17,65,67,1
17,65,68,0
17,65,69,1
17,66,67,0
17,66,68,1
17,66,69,1
17,67,68,1
17,67,69,0
17,68,69,1
18,19,20,1
18,19,21,0
18,19,22,1
18,19,23,0
18,19,24,1
18,19,25,1
18,19,26,0
18,19,27,0
18,19,28,0
18,19,29,1
18,19,30,1
18,19,31,0
18,19,32,1
18,19,33,1
18,19,34,0
18,19,35,0
18,19,36,0
18,19,37,1
18,19,38,0
18,19,39,1
18,19,40,1
18,19,41,0
18,19,42,1
18,19,43,1
18,19,44,1
18,19,45,1
18,19,46,0
18,19,47,1
18,19,48,1
18,19,49,1
18,19,50,0
18,19,51,0
18,19,52,1
18,19,53,1
18,19,54,0
18,19,55,0
18,19,56,1
18,19,57,1
18,19,58,1
18,19,59,1
18,19,60,0
18,19,61,0
18,19,62,0
18,19,63,1
18,19,64,1
18,19,65,1
18,19,66,1
18,19,67,1
18,19,68,1
18,19,69,1
18,20,21,1
18,20,22,1
18,20,23,0
18,20,24,1
18,20,25,1
18,20,26,1
18,20,27,1
18,20,28,1
18,20,29,1
18,20,30,1
18,20,31,0
18,20,32,0
18,20,33,0
18,20,34,1
18,20,35,0
18,20,36,0
18,20,37,0
18,20,38,1
18,20,39,1
18,20,40,0
18,20,41,1
18,20,42,1
18,20,43,1
18,20,44,1
18,20,45,1
18,20,46,1
18,20,47,1
18,20,48,1
18,20,49,1
18,20,50,1
18,20,51,1
18,20,52,1
18,20,53,1
18,20,54,1
18,20,55,1
18,20,56,1
18,20,57,0
18,20,58,1
18,20,59,1
18,20,60,1
18,20,61,1
18,20,62,1
18,20,63,0
18,20,64,0
18,20,65,0
18,20,66,0
18,20,67,0
18,20,68,0
18,20,69,0
18,21,22,0
18,21,23,0
18,21,24,1
18,21,25,1
18,21,26,0
18,21,27,1
18,21,28,1
18,21,29,1
18,21,30,1
18,21,31,1
18,21,32,0
18,21,33,0
18,21,34,1
18,21,35,0
18,21,36,1
18,21,37,1
18,21,38,1
18,21,39,0
18,21,40,1
18,21,41,1
18,21,42,1
18,21,43,0
18,21,44,0
18,21,45,0
18,21,46,0
18,21,47,1
18,21,48,0
18,21,49,0
18,21,50,0
18,21,51,1
18,21,52,0
18,21,53,1
18,21,54,1
18,21,55,1
18,21,56,0
18,21,57,1
18,21,58,1
18,21,59,1
18,21,60,0
18,21,61,0
18,21,62,0
18,21,63,1
18,21,64,1
18,21,65,1
18,21,66,1
18,21,67,1
18,21,68,1
18,21,69,1
18,22,23,1
18,22,24,0
18,22,25,1
18,22,26,1
18,22,27,1
18,22,28,0
18,22,29,0
18,22,30,0
18,22,31,0
18,22,32,1
18,22,33,1
18,22,34,1
18,22,35,0
18,22,36,1
18,22,37,1
18,22,38,0
18,22,39,1
18,22,40,1
18,22,41,0
18,22,42,1
18,22,43,1
18,22,44,1
18,22,45,1
18,22,46,1
18,22,47,0
18,22,48,0
18,22,49,1
18,22,50,0
18,22,51,0
18,22,52,0
18,22,53,1
18,22,54,0
18,22,55,1
18,22,56,0
18,22,57,1
18,22,58,0
18,22,59,0
18,22,60,1
18,22,61,0
18,22,62,1
18,22,63,1
18,22,64,1
18,22,65,1
18,22,66,1
18,22,67,0
18,22,68,1
18,22,69,1
18,23,24,0
18,23,25,1
18,23,26,1
18,23,27,0
18,23,28,1
18,23,29,1
18,23,30,1
18,23,31,1
18,23,32,1
18,23,33,1
18,23,34,1
18,23,35,1
18,23,36,1
18,23,37,1
18,23,38,0
18,23,39,1
18,23,40,1
18,23,41,1
18,23,42,0
18,23,43,1
18,23,44,1
18,23,45,0
18,23,46,0
18,23,47,0
18,23,48,0
18,23,49,1
18,23,50,0
18,23,51,1
18,23,52,0
18,23,53,1
18,23,54,1
18,23,55,1
18,23,56,1
18,23,57,1
18,23,58,0
18,23,59,1
18,23,60,1
18,23,61,0
18,23,62,1
18,23,63,1
18,23,64,1
18,23,65,0
18,23,66,1
18,23,67,0
18,23,68,0
18,23,69,1
18,24,25,1
18,24,26,1
18,24,27,1
18,24,28,0
18,24,29,0
18,24,30,1
18,24,31,1
18,24,32,1
18,24,33,0
18,24,34,0
18,24,35,1
18,24,36,1
18,24,37,0
18,24,38,1
18,24,39,1
18,24,40,0
18,24,41,1
18,24,42,1
18,24,43,0
18,24,44,1
18,24,45,1
18,24,46,1
18,24,47,0
18,24,48,0
18,24,49,0
18,24,50,1
18,24,51,0
18,24,52,1
18,24,53,1
18,24,54,1
18,24,55,1
18,24,56,1
18,24,57,0
18,24,58,0
18,24,59,0
18,24,60,0
18,24,61,1
18,24,62,1
18,24,63,0
18,24,64,1
18,24,65,1
18,24,66,1
18,24,67,1
18,24,68,1
18,24,69,1
18,25,26,0
18,25,27,1
18,25,28,1
18,25,29,1
18,25,30,1
18,25,31,0
18,25,32,1
18,25,33,0
18,25,34,1
18,25,35,1
18,25,36,0
18,25,37,1
18,25,38,1
18,25,39,0
18,25,40,0
18,25,41,1
18,25,42,0
18,25,43,1
18,25,44,1
18,25,45,0
18,25,46,1
18,25,47,1
18,25,48,1
18,25,49,1
18,25,50,0
18,25,51,1
18,25,52,1
18,25,53,1
18,25,54,1
18,25,55,1
18,25,56,1
18,25,57,0
18,25,58,1
18,25,59,1
18,25,60,1
18,25,61,0
18,25,62,0
18,25,63,0
18,25,64,0
18,25,65,1
18,25,66,1
18,25,67,0
18,25,68,1
18,25,69,0
18,26,27,1
18,26,28,1
18,26,29,1
18,26,30,1
18,26,31,0
18,26,32,1
18,26,33,1
18,26,34,1
18,26,35,0
18,26,36,0
18,26,37,0
18,26,38,0
18,26,39,0
18,26,40,1
18,26,41,1
18,26,42,1
18,26,43,1
18,26,44,1
18,26,45,1
18,26,46,1
18,26,47,1
18,26,48,1
18,26,49,1
18,26,50,1
18,26,51,1
18,26,52,1
18,26,53,1
18,26,54,1
18,26,55,1
18,26,56,1
18,26,57,1
18,26,58,1
18,26,59,1
18,26,60,0
18,26,61,1
18,26,62,1
18,26,63,1
18,26,64,0
18,26,65,1
18,26,66,1
18,26,67,1
18,26,68,0
18,26,69,0
18,27,28,0
18,27,29,1
18,27,30,0
18,27,31,1
18,27,32,1
18,27,33,0
18,27,34,1
18,27,35,0
18,27,36,1
18,27,37,1
18,27,38,1
18,27,39,0
18,27,40,1
18,27,41,1
18,27,42,0
18,27,43,1
18,27,44,1
18,27,45,1
18,27,46,1
18,27,47,1
18,27,48,1
18,27,49,1
18,27,50,0
18,27,51,0
18,27,52,1
18,27,53,1
18,27,54,1
18,27,55,0
18,27,56,0
18,27,57,1
18,27,58,0
18,27,59,1
18,27,60,0
18,27,61,1
18,27,62,1
18,27,63,0
18,27,64,1
18,27,65,0
18,27,66,1
18,27,67,0
18,27,68,0
18,27,69,1
18,28,29,0
18,28,30,1
18,28,31,1
18,28,32,0
18,28,33,0
18,28,34,1
18,28,35,1
18,28,36,1
18,28,37,1
18,28,38,1
18,28,39,1
18,28,40,0
18,28,41,1
18,28,42,1
18,28,43,0
18,28,44,0
18,28,45,1
18,28,46,1
18,28,47,1
18,28,48,0
18,28,49,1
18,28,50,1
18,28,51,1
18,28,52,1
18,28,53,1
18,28,54,0
18,28,55,1
18,28,56,0
18,28,57,1
18,28,58,1
18,28,59,0
18,28,60,1
18,28,61,1
18,28,62,1
18,28,63,1
18,28,64,0
18,28,65,1
18,28,66,1
18,28,67,1
18,28,68,1
18,28,69,0
18,29,30,1
18,29,31,1
18,29,32,1
18,29,33,1
18,29,34,0
18,29,35,1
18,29,36,0
18,29,37,0
18,29,38,0
18,29,39,0
18,29,40,1
18,29,41,1
18,29,42,1
18,29,43,0
18,29,44,1
18,29,45,0
18,29,46,1
18,29,47,0
18,29,48,1
18,29,49,0
18,29,50,0
18,29,51,1
18,29,52,0
18,29,53,1
18,29,54,1
18,29,55,1
18,29,56,1
18,29,57,0
18,29,58,1
18,29,59,0
18,29,60,0
18,29,61,1
18,29,62,0
18,29,63,1
18,29,64,1
18,29,65,0
18,29,66,0
18,29,67,1
18,29,68,0
18,29,69,1
18,30,31,1
18,30,32,0
18,30,33,0
18,30,34,0
18,30,35,1
18,30,36,1
18,30,37,1
18,30,38,0
18,30,39,0
18,30,40,1
18,30,41,1
18,30,42,1
18,30,43,1
18,30,44,1
18,30,45,1
18,30,46,1
18,30,47,1
18,30,48,0
18,30,49,0
18,30,50,0
18,30,51,0
18,30,52,0
18,30,53,0
18,30,54,1
18,30,55,1
18,30,56,0
18,30,57,0
18,30,58,1
18,30,59,1
18,30,60,1
18,30,61,0
18,30,62,1
18,30,63,1
18,30,64,1
18,30,65,1
18,30,66,1
18,30,67,1
18,30,68,1
18,30,69,1
18,31,32,0
18,31,33,0
18,31,34,1
18,31,35,1
18,31,36,1
18,31,37,0
18,31,38,0
18,31,39,0
18,31,40,1
18,31,41,0
18,31,42,1
18,31,43,0
18,31,44,1
18,31,45,0
18,31,46,1
18,31,47,1
18,31,48,0
18,31,49,0
18,31,50,1
18,31,51,1
18,31,52,1
18,31,53,0
18,31,54,1
18,31,55,1
18,31,56,0
18,31,57,0
18,31,58,1
18,31,59,1
18,31,60,1
18,31,61,1
18,31,62,1
18,31,63,1
18,31,64,1
18,31,65,0
18,31,66,0
18,31,67,1
18,31,68,1
18,31,69,1
18,32,33,0
18,32,34,0
18,32,35,1
18,32,36,1
18,32,37,0
18,32,38,1
18,32,39,1
18,32,40,1
18,32,41,1
18,32,42,1
18,32,43,1
18,32,44,0
18,32,45,1
18,32,46,1
18,32,47,1
18,32,48,1
18,32,49,1
18,32,50,1
18,32,51,0
18,32,52,1
18,32,53,0
18,32,54,0
18,32,55,0
18,32,56,0
18,32,57,0
18,32,58,0
18,32,59,0
18,32,60,1
18,32,61,0
18,32,62,1
18,32,63,1
18,32,64,1
18,32,65,0
18,32,66,0
18,32,67,0
18,32,68,1
18,32,69,1
18,33,34,1
18,33,35,1
18,33,36,0
18,33,37,1
18,33,38,1
18,33,39,0
18,33,40,1
18,33,41,0
18,33,42,1
18,33,43,0
18,33,44,1
18,33,45,1
18,33,46,0
18,33,47,1
18,33,48,1
18,33,49,1
18,33,50,0
18,33,51,1
18,33,52,1
18,33,53,1
18,33,54,0
18,33,55,1
18,33,56,1
18,33,57,1
18,33,58,1
18,33,59,1
18,33,60,1
18,33,61,1
18,33,62,0
18,33,63,1
18,33,64,1
18,33,65,1
18,33,66,0
18,33,67,1
18,33,68,1
18,33,69,1
18,34,35,1
18,34,36,1
18,34,37,1
18,34,38,1
18,34,39,0
18,34,40,0
18,34,41,0
18,34,42,0
18,34,43,1
18,34,44,0
18,34,45,1
18,34,46,1
18,34,47,0
18,34,48,1
18,34,49,1
18,34,50,1
18,34,51,1
18,34,52,0
18,34,53,1
18,34,54,1
18,34,55,1
18,34,56,1
18,34,57,1
18,34,58,0
18,34,59,1
18,34,60,1
18,34,61,1
18,34,62,0
18,34,63,0
18,34,64,1
18,34,65,0
18,34,66,0
18,34,67,0
18,34,68,1
18,34,69,1
18,35,36,1
18,35,37,0
18,35,38,1
18,35,39,0
18,35,40,0
18,35,41,1
18,35,42,0
18,35,43,0
18,35,44,0
18,35,45,1
18,35,46,0
18,35,47,1
18,35,48,1
18,35,49,0
18,35,50,0
18,35,51,0
18,35,52,1
18,35,53,0
18,35,54,1
18,35,55,1
18,35,56,1
18,35,57,1
18,35,58,0
18,35,59,1
18,35,60,1
18,35,61,1
18,35,62,1
18,35,63,0
18,35,64,1
18,35,65,1
18,35,66,0
18,35,67,0
18,35,68,1
18,35,69,1
18,36,37,1
18,36,38,1
18,36,39,0
18,36,40,1
18,36,41,1
18,36,42,0
18,36,43,0
18,36,44,1
18,36,45,1
18,36,46,0
18,36,47,1
18,36,48,0
18,36,49,1
18,36,50,1
18,36,51,1
18,36,52,0
18,36,53,1
18,36,54,1
18,36,55,1
18,36,56,0
18,36,57,1
18,36,58,1
18,36,59,0
18,36,60,0
18,36,61,0
18,36,62,0
18,36,63,0
18,36,64,1
18,36,65,1
18,36,66,0
18,36,67,1
18,36,68,1
18,36,69,1
18,37,38,1
18,37,39,0
18,37,40,1
18,37,41,1
18,37,42,0
18,37,43,1
18,37,44,1
18,37,45,0
18,37,46,0
18,37,47,1
18,37,48,0
18,37,49,1
18,37,50,1
18,37,51,1
18,37,52,1
18,37,53,1
18,37,54,1
18,37,55,1
18,37,56,1
18,37,57,0
18,37,58,0
18,37,59,1
18,37,60,1
18,37,61,1
18,37,62,1
18,37,63,1
18,37,64,0
18,37,65,1
18,37,66,1
18,37,67,0
18,37,68,1
18,37,69,0
18,38,39,1
18,38,40,0
18,38,41,1
18,38,42,0
18,38,43,0
18,38,44,1
18,38,45,0
18,38,46,1
18,38,47,0
18,38,48,1
18,38,49,1
18,38,50,1
18,38,51,1
18,38,52,0
18,38,53,1
18,38,54,0
18,38,55,0
18,38,56,1
18,38,57,0
18,38,58,1
18,38,59,1
18,38,60,1
18,38,61,0
18,38,62,1
18,38,63,0
18,38,64,1
18,38,65,0
18,38,66,1
18,38,67,1
18,38,68,0
18,38,69,1
18,39,40,1
18,39,41,0
18,39,42,1
18,39,43,1
18,39,44,1
18,39,45,1
18,39,46,1
18,39,47,1
18,39,48,1
18,39,49,1
18,39,50,0
18,39,51,1
18,39,52,0
18,39,53,0
18,39,54,0
18,39,55,0
18,39,56,0
18,39,57,0
18,39,58,1
18,39,59,1
18,39,60,1
18,39,61,1
18,39,62,1
18,39,63,1
18,39,64,1
18,39,65,1
18,39,66,1
18,39,67,1
18,39,68,0
18,39,69,1
18,40,41,1
18,40,42,0
18,40,43,1
18,40,44,1
18,40,45,0
18,40,46,1
18,40,47,1
18,40,48,1
18,40,49,0
18,40,50,1
18,40,51,0
18,40,52,1
18,40,53,0
18,40,54,0
18,40,55,1
18,40,56,0
18,40,57,1
18,40,58,1
18,40,59,1
18,40,60,0
18,40,61,1
18,40,62,1
18,40,63,1
18,40,64,0
18,40,65,1
18,40,66,1
18,40,67,1
18,40,68,1
18,40,69,0
18,41,42,1
18,41,43,0
18,41,44,1
18,41,45,1
18,41,46,1
18,41,47,1
18,41,48,0
18,41,49,0
18,41,50,1
18,41,51,0
18,41,52,1
18,41,53,1
18,41,54,1
18,41,55,1
18,41,56,1
18,41,57,1
18,41,58,1
18,41,59,1
18,41,60,0
18,41,61,1
18,41,62,1
18,41,63,0
18,41,64,1
18,41,65,1
18,41,66,1
18,41,67,0
18,41,68,1
18,41,69,0
18,42,43,1
18,42,44,0
18,42,45,1
18,42,46,1
18,42,47,1
18,42,48,0
18,42,49,0
18,42,50,1
18,42,51,0
18,42,52,1
18,42,53,1
18,42,54,1
18,42,55,1
18,42,56,1
18,42,57,1
18,42,58,0
18,42,59,0
18,42,60,0
18,42,61,1
18,42,62,0
18,42,63,1
18,42,64,1
18,42,65,0
18,42,66,1
18,42,67,1
18,42,68,1
18,42,69,1
18,43,44,0
18,43,45,1
18,43,46,0
18,43,47,1
18,43,48,1
18,43,49,1
18,43,50,0
18,43,51,1
18,43,52,1
18,43,53,1
18,43,54,0
18,43,55,1
18,43,56,1
18,43,57,1
18,43,58,0
18,43,59,0
18,43,60,1
18,43,61,0
18,43,62,1
18,43,63,1
18,43,64,1
18,43,65,1
18,43,66,1
18,43,67,0
18,43,68,1
18,43,69,1
18,44,45,0
18,44,46,1
18,44,47,0
18,44,48,0
18,44,49,0
18,44,50,1
18,44,51,0
18,44,52,1
18,44,53,1
18,44,54,1
18,44,55,1
18,44,56,0
18,44,57,1
18,44,58,0
18,44,59,1
18,44,60,1
18,44,61,1
18,44,62,0
18,44,63,1
18,44,64,0
18,44,65,1
18,44,66,1
18,44,67,1
18,44,68,1
18,44,69,0
18,45,46,0
18,45,47,1
18,45,48,0
18,45,49,1
18,45,50,1
18,45,51,0
18,45,52,1
18,45,53,0
18,45,54,0
18,45,55,1
18,45,56,0
18,45,57,1
18,45,58,1
18,45,59,1
18,45,60,1
18,45,61,1
18,45,62,1
18,45,63,0
18,45,64,1
18,45,65,1
18,45,66,1
18,45,67,0
18,45,68,0
18,45,69,1
18,46,47,1
18,46,48,1
18,46,49,1
18,46,50,0
18,46,51,1
18,46,52,0
18,46,53,1
18,46,54,1
18,46,55,1
18,46,56,0
18,46,57,0
18,46,58,1
18,46,59,1
18,46,60,0
18,46,61,1
18,46,62,1
18,46,63,1
18,46,64,0
18,46,65,1
18,46,66,1
18,46,67,1
18,46,68,1
18,46,69,0
18,47,48,1
18,47,49,1
18,47,50,1
18,47,51,0
18,47,52,0
18,47,53,0
18,47,54,1
18,47,55,1
18,47,56,0
18,47,57,1
18,47,58,1
18,47,59,1
18,47,60,1
18,47,61,0
18,47,62,1
18,47,63,0
18,47,64,0
18,47,65,1
18,47,66,0
18,47,67,1
18,47,68,1
18,47,69,0
18,48,49,1
18,48,50,0
18,48,51,1
18,48,52,1
18,48,53,1
18,48,54,0
18,48,55,0
18,48,56,1
18,48,57,1
18,48,58,1
18,48,59,0
18,48,60,0
18,48,61,0
18,48,62,0
18,48,63,1
18,48,64,1
18,48,65,1
18,48,66,1
18,48,67,0
18,48,68,0
18,48,69,1
18,49,50,1
18,49,51,1
18,49,52,0
18,49,53,0
18,49,54,1
18,49,55,1
18,49,56,1
18,49,57,1
18,49,58,0
18,49,59,0
18,49,60,1
18,49,61,0
18,49,62,0
18,49,63,0
18,49,64,1
18,49,65,1
18,49,66,1
18,49,67,0
18,49,68,1
18,49,69,1
18,50,51,0
18,50,52,1
18,50,53,1
18,50,54,1
18,50,55,1
18,50,56,1
18,50,57,1
18,50,58,1
18,50,59,0
18,50,60,1
18,50,61,1
18,50,62,1
18,50,63,1
18,50,64,0
18,50,65,1
18,50,66,1
18,50,67,1
18,50,68,1
18,50,69,0
18,51,52,0
18,51,53,1
18,51,54,1
18,51,55,0
18,51,56,1
18,51,57,1
18,51,58,1
18,51,59,1
18,51,60,1
18,51,61,0
18,51,62,1
18,51,63,1
18,51,64,1
18,51,65,0
18,51,66,0
18,51,67,1
18,51,68,1
18,51,69,1
18,52,53,1
18,52,54,1
18,52,55,1
18,52,56,1
18,52,57,1
18,52,58,1
18,52,59,1
18,52,60,1
18,52,61,1
18,52,62,1
18,52,63,1
18,52,64,0
18,52,65,0
18,52,66,0
18,52,67,1
18,52,68,1
18,52,69,0
18,53,54,1
18,53,55,1
18,53,56,0
18,53,57,0
18,53,58,0
18,53,59,1
18,53,60,1
18,53,61,1
18,53,62,1
18,53,63,1
18,53,64,0
18,53,65,0
18,53,66,1
18,53,67,1
18,53,68,1
18,53,69,0
18,54,55,0
18,54,56,1
18,54,57,1
18,54,58,0
18,54,59,1
18,54,60,0
18,54,61,1
18,54,62,1
18,54,63,0
18,54,64,1
18,54,65,1
18,54,66,0
18,54,67,1
18,54,68,0
18,54,69,1
18,55,56,0
18,55,57,1
18,55,58,0
18,55,59,0
18,55,60,0
18,55,61,1
18,55,62,0
18,55,63,1
18,55,64,0
18,55,65,1
18,55,66,0
18,55,67,0
18,55,68,1
18,55,69,0
18,56,57,1
18,56,58,1
18,56,59,0
18,56,60,1
18,56,61,1
18,56,62,0
18,56,63,1
18,56,64,1
18,56,65,1
18,56,66,1
18,56,67,0
18,56,68,0
18,56,69,1
18,57,58,1
18,57,59,1
18,57,60,0
18,57,61,0
18,57,62,0
18,57,63,0
18,57,64,1
18,57,65,1
18,57,66,1
18,57,67,0
18,57,68,1
18,57,69,1
18,58,59,1
18,58,60,1
18,58,61,1
18,58,62,0
18,58,63,0
18,58,64,0
18,58,65,1
18,58,66,1
18,58,67,1
18,58,68,1
18,58,69,0
18,59,60,0
18,59,61,1
18,59,62,0
18,59,63,1
18,59,64,0
18,59,65,1
18,59,66,1
18,59,67,1
18,59,68,1
18,59,69,0
18,60,61,1
18,60,62,1
18,60,63,0
18,60,64,1
18,60,65,0
18,60,66,1
18,60,67,0
18,60,68,1
18,60,69,1
18,61,62,1
18,61,63,1
18,61,64,0
18,61,65,1
18,61,66,1
18,61,67,1
18,61,68,1
18,61,69,0
18,62,63,1
18,62,64,1
18,62,65,0
18,62,66,1
18,62,67,1
18,62,68,0
18,62,69,1
18,63,64,1
18,63,65,1
18,63,66,1
18,63,67,1
18,63,68,0
18,63,69,1
18,64,65,0
18,64,66,1
18,64,67,1
18,64,68,0
18,64,69,0
18,65,66,1
18,65,67,0
18,65,68,1
18,65,69,0
18,66,67,1
18,66,68,1
18,66,69,1
18,67,68,0
18,67,69,1
18,68,69,0
19,20,21,1
19,20,22,0
19,20,23,1
19,20,24,0
19,20,25,1
19,20,26,1
19,20,27,0
19,20,28,0
19,20,29,0
19,20,30,1
19,20,31,1
19,20,32,0
19,20,33,1
19,20,34,1
19,20,35,0
19,20,36,0
19,20,37,0
19,20,38,1
19,20,39,0
19,20,40,1
19,20,41,1
19,20,42,0
19,20,43,1
19,20,44,1
19,20,45,1
19,20,46,1
19,20,47,0
19,20,48,1
19,20,49,1
19,20,50,1
19,20,51,0
19,20,52,0
19,20,53,1
19,20,54,1
19,20,55,0
19,20,56,0
19,20,57,1
19,20,58,1
19,20,59,1
19,20,60,1
19,20,61,0
19,20,62,0
19,20,63,0
19,20,64,1
19,20,65,1
19,20,66,1
19,20,67,1
19,20,68,1
19,20,69,1
19,21,22,1
19,21,23,1
19,21,24,0
19,21,25,1
19,21,26,1
19,21,27,1
19,21,28,1
19,21,29,1
19,21,30,1
19,21,31,1
19,21,32,0
19,21,33,0
19,21,34,0
19,21,35,1
19,21,36,0
19,21,37,0
19,21,38,0
19,21,39,1
19,21,40,1
19,21,41,0
19,21,42,1
19,21,43,1
19,21,44,1
19,21,45,1
19,21,46,1
19,21,47,1
19,21,48,1
19,21,49,1
19,21,50,1
19,21,51,1
19,21,52,1
19,21,53,1
19,21,54,1
19,21,55,1
19,21,56,1
19,21,57,1
19,21,58,0
19,21,59,1
19,21,60,1
19,21,61,1
19,21,62,1
19,21,63,1
19,21,64,0
19,21,65,0
19,21,66,0
19,21,67,0
19,21,68,0
19,21,69,0
19,22,23,0
19,22,24,0
19,22,25,1
19,22,26,1
19,22,27,0
19,22,28,1
19,22,29,1
19,22,30,1
19,22,31,1
19,22,32,1
19,22,33,0
19,22,34,0
19,22,35,1
19,22,36,0
19,22,37,1
19,22,38,1
19,22,39,1
19,22,40,0
19,22,41,1
19,22,42,1
19,22,43,1
19,22,44,0
19,22,45,0
19,22,46,0
19,22,47,0
19,22,48,1
19,22,49,0
19,22,50,0
19,22,51,0
19,22,52,1
19,22,53,0
19,22,54,1
19,22,55,1
19,22,56,1
19,22,57,0
19,22,58,1
19,22,59,1
19,22,60,1
19,22,61,0
19,22,62,0
19,22,63,0
19,22,64,1
19,22,65,1
19,22,66,1
19,22,67,1
19,22,68,1
19,22,69,1
19,23,24,1
19,23,25,0
19,23,26,1
19,23,27,1
19,23,28,1
19,23,29,0
19,23,30,0
19,23,31,0
19,23,32,0
19,23,33,1
19,23,34,1
19,23,35,1
19,23,36,0
19,23,37,1
19,23,38,1
19,23,39,0
19,23,40,1
19,23,41,1
19,23,42,0
19,23,43,1
19,23,44,1
19,23,45,1
19,23,46,1
19,23,47,1
19,23,48,0
19,23,49,0
19,23,50,1
19,23,51,0
19,23,52,0
19,23,53,0
19,23,54,1
19,23,55,0
19,23,56,1
19,23,57,0
19,23,58,1
19,23,59,0
19,23,60,0
19,23,61,1
19,23,62,0
19,23,63,1
19,23,64,1
19,23,65,1
19,23,66,1
19,23,67,1
19,23,68,0
19,23,69,1
19,24,25,0
19,24,26,1
19,24,27,1
19,24,28,0
19,24,29,1
19,24,30,1
19,24,31,1
19,24,32,1
19,24,33,1
19,24,34,1
19,24,35,1
19,24,36,1
19,24,37,1
19,24,38,1
19,24,39,0
19,24,40,1
19,24,41,1
19,24,42,1
19,24,43,0
19,24,44,1
19,24,45,1
19,24,46,0
19,24,47,0
19,24,48,0
19,24,49,0
19,24,50,1
19,24,51,0
19,24,52,1
19,24,53,0
19,24,54,1
19,24,55,1
19,24,56,1
19,24,57,1
19,24,58,1
19,24,59,0
19,24,60,1
19,24,61,1
19,24,62,0
19,24,63,1
19,24,64,1
19,24,65,1
19,24,66,0
19,24,67,1
19,24,68,0
19,24,69,1
19,25,26,1
19,25,27,1
19,25,28,1
19,25,29,0
19,25,30,0
19,25,31,1
19,25,32,1
19,25,33,1
19,25,34,0
19,25,35,0
19,25,36,1
19,25,37,1
19,25,38,0
19,25,39,1
19,25,40,1
19,25,41,0
19,25,42,1
19,25,43,1
19,25,44,0
19,25,45,1
19,25,46,1
19,25,47,1
19,25,48,0
19,25,49,0
19,25,50,0
19,25,51,1
19,25,52,0
19,25,53,1
19,25,54,1
19,25,55,1
19,25,56,1
19,25,57,1
19,25,58,0
19,25,59,0
19,25,60,0
19,25,61,0
19,25,62,1
19,25,63,1
19,25,64,0
19,25,65,1
19,25,66,1
19,25,67,1
19,25,68,1
19,25,69,1
19,26,27,0
19,26,28,1
19,26,29,1
19,26,30,1
19,26,31,1
19,26,32,0
19,26,33,1
19,26,34,0
19,26,35,1
19,26,36,1
19,26,37,0
19,26,38,1
19,26,39,1
19,26,40,0
19,26,41,0
19,26,42,1
19,26,43,0
19,26,44,1
19,26,45,1
19,26,46,0
19,26,47,1
19,26,48,1
19,26,49,1
19,26,50,1
19,26,51,0
19,26,52,1
19,26,53,1
19,26,54,1
19,26,55,1
19,26,56,1
19,26,57,1
19,26,58,0
19,26,59,1
19,26,60,1
19,26,61,1
19,26,62,0
19,26,63,0
19,26,64,0
19,26,65,0
19,26,66,1
19,26,67,1
19,26,68,0
19,26,69,0
19,27,28,1
19,27,29,1
19,27,30,1
19,27,31,1
19,27,32,0
19,27,33,1
19,27,34,1
19,27,35,1
19,27,36,0
19,27,37,0
19,27,38,0
19,27,39,0
19,27,40,0
19,27,41,1
19,27,42,1
19,27,43,1
19,27,44,1
19,27,45,1
19,27,46,1
19,27,47,1
19,27,48,1
19,27,49,1
19,27,50,1
19,27,51,1
19,27,52,1
19,27,53,1
19,27,54,1
19,27,55,1
19,27,56,1
19,27,57,1
19,27,58,1
19,27,59,1
19,27,60,1
19,27,61,0
19,27,62,1
19,27,63,1
19,27,64,1
19,27,65,0
19,27,66,1
19,27,67,1
19,27,68,1
19,27,69,0
19,28,29,0
19,28,30,1
19,28,31,0
19,28,32,1
19,28,33,1
19,28,34,0
19,28,35,1
19,28,36,0
19,28,37,1
19,28,38,1
19,28,39,1
19,28,40,0
19,28,41,1
19,28,42,1
19,28,43,0
19,28,44,1
19,28,45,1
19,28,46,1
19,28,47,1
19,28,48,1
19,28,49,1
19,28,50,1
19,28,51,0
19,28,52,0
19,28,53,1
19,28,54,1
19,28,55,1
19,28,56,0
19,28,57,0
19,28,58,1
19,28,59,0
19,28,60,1
19,28,61,0
19,28,62,1
19,28,63,1
19,28,64,0
19,28,65,1
19,28,66,0
19,28,67,1
19,28,68,0
19,28,69,1
19,29,30,0
19,29,31,1
19,29,32,1
19,29,33,0
19,29,34,0
19,29,35,1
19,29,36,1
19,29,37,1
19,29,38,1
19,29,39,1
19,29,40,1
19,29,41,0
19,29,42,1
19,29,43,1
19,29,44,0
19,29,45,0
19,29,46,1
19,29,47,1
19,29,48,1
19,29,49,0
19,29,50,1
19,29,51,1
19,29,52,1
19,29,53,1
19,29,54,1
19,29,55,0
19,29,56,1
19,29,57,0
19,29,58,1
19,29,59,1
19,29,60,0
19,29,61,1
19,29,62,1
19,29,63,1
19,29,64,1
19,29,65,0
19,29,66,1
19,29,67,1
19,29,68,1
19,29,69,0
19,30,31,1
19,30,32,1
19,30,33,1
19,30,34,1
19,30,35,0
19,30,36,1
19,30,37,0
19,30,38,0
19,30,39,0
19,30,40,0
19,30,41,1
19,30,42,1
19,30,43,1
19,30,44,0
19,30,45,1
19,30,46,0
19,30,47,1
19,30,48,0
19,30,49,1
19,30,50,0
19,30,51,0
19,30,52,1
19,30,53,0
19,30,54,1
19,30,55,1
19,30,56,1
19,30,57,1
19,30,58,0
19,30,59,1
19,30,60,0
19,30,61,0
19,30,62,1
19,30,63,0
19,30,64,1
19,30,65,1
19,30,66,0
19,30,67,0
19,30,68,1
19,30,69,1
19,31,32,1
19,31,33,0
19,31,34,0
19,31,35,0
19,31,36,1
19,31,37,1
19,31,38,1
19,31,39,0
19,31,40,0
19,31,41,1
19,31,42,1
19,31,43,1
19,31,44,1
19,31,45,1
19,31,46,1
19,31,47,1
19,31,48,1
19,31,49,0
19,31,50,0
19,31,51,0
19,31,52,0
19,31,53,0
19,31,54,0
19,31,55,1
19,31,56,1
19,31,57,0
19,31,58,0
19,31,59,1
19,31,60,1
19,31,61,1
19,31,62,0
19,31,63,1
19,31,64,1
19,31,65,1
19,31,66,1
19,31,67,1
19,31,68,1
19,31,69,1
19,32,33,0
19,32,34,0
19,32,35,1
19,32,36,1
19,32,37,1
19,32,38,0
19,32,39,0
19,32,40,0
19,32,41,1
19,32,42,0
19,32,43,1
19,32,44,0
19,32,45,1
19,32,46,0
19,32,47,1
19,32,48,1
19,32,49,0
19,32,50,0
19,32,51,1
19,32,52,1
19,32,53,1
19,32,54,0
19,32,55,1
19,32,56,1
19,32,57,0
19,32,58,0
19,32,59,1
19,32,60,1
19,32,61,1
19,32,62,1
19,32,63,1
19,32,64,1
19,32,65,1
19,32,66,0
19,32,67,0
19,32,68,1
19,32,69,1
19,33,34,0
19,33,35,0
19,33,36,1
19,33,37,1
19,33,38,0
19,33,39,1
19,33,40,1
19,33,41,1
19,33,42,1
19,33,43,1
19,33,44,1
19,33,45,0
19,33,46,1
19,33,47,1
19,33,48,1
19,33,49,1
19,33,50,1
19,33,51,1
19,33,52,0
19,33,53,1
19,33,54,0
19,33,55,0
19,33,56,0
19,33,57,0
19,33,58,0
19,33,59,0
19,33,60,0
19,33,61,1
19,33,62,0
19,33,63,1
19,33,64,1
19,33,65,1
19,33,66,0
19,33,67,0
19,33,68,0
19,33,69,1
19,34,35,1
19,34,36,1
19,34,37,0
19,34,38,1
19,34,39,1
19,34,40,0
19,34,41,1
19,34,42,0
19,34,43,1
19,34,44,0
19,34,45,1
19,34,46,1
19,34,47,0
19,34,48,1
19,34,49,1
19,34,50,1
19,34,51,0
19,34,52,1
19,34,53,1
19,34,54,1
19,34,55,0
19,34,56,1
19,34,57,1
19,34,58,1
19,34,59,1
19,34,60,1
19,34,61,1
19,34,62,1
19,34,63,0
19,34,64,1
19,34,65,1
19,34,66,1
19,34,67,0
19,34,68,1
19,34,69,1
19,35,36,1
19,35,37,1
19,35,38,1
19,35,39,1
19,35,40,0
19,35,41,0
19,35,42,0
19,35,43,0
19,35,44,1
19,35,45,0
19,35,46,1
19,35,47,1
19,35,48,0
19,35,49,1
19,35,50,1
19,35,51,1
19,35,52,1
19,35,53,0
19,35,54,1
19,35,55,1
19,35,56,1
19,35,57,1
19,35,58,1
19,35,59,0
19,35,60,1
19,35,61,1
19,35,62,1
19,35,63,0
19,35,64,0
19,35,65,1
19,35,66,0
19,35,67,0
19,35,68,0
19,35,69,1
19,36,37,1
19,36,38,0
19,36,39,1
19,36,40,0
19,36,41,0
19,36,42,1
19,36,43,0
19,36,44,0
19,36,45,0
19,36,46,1
19,36,47,0
19,36,48,1
19,36,49,1
19,36,50,0
19,36,51,0
19,36,52,0
19,36,53,1
19,36,54,0
19,36,55,1
19,36,56,1
19,36,57,1
19,36,58,1
19,36,59,0
19,36,60,1
19,36,61,1
19,36,62,1
19,36,63,1
19,36,64,0
19,36,65,1
19,36,66,1
19,36,67,0
19,36,68,0
19,36,69,1
19,37,38,1
19,37,39,1
19,37,40,0
19,37,41,1
19,37,42,1
19,37,43,0
19,37,44,0
19,37,45,1
19,37,46,1
19,37,47,0
19,37,48,1
19,37,49,0
19,37,50,1
19,37,51,1
19,37,52,1
19,37,53,0
19,37,54,1
19,37,55,1
19,37,56,1
19,37,57,0
19,37,58,1
19,37,59,1
19,37,60,0
19,37,61,0
19,37,62,0
19,37,63,0
19,37,64,0
19,37,65,1
19,37,66,1
19,37,67,0
19,37,68,1
19,37,69,1
19,38,39,1
19,38,40,0
19,38,41,1
19,38,42,1
19,38,43,0
19,38,44,1
19,38,45,1
19,38,46,0
19,38,47,0
19,38,48,1
19,38,49,0
19,38,50,1
19,38,51,1
19,38,52,1
19,38,53,1
19,38,54,1
19,38,55,1
19,38,56,1
19,38,57,1
19,38,58,0
19,38,59,0
19,38,60,1
19,38,61,1
19,38,62,1
19,38,63,1
19,38,64,1
19,38,65,0
19,38,66,1
19,38,67,1
19,38,68,0
19,38,69,0
19,39,40,1
19,39,41,0
19,39,42,1
19,39,43,0
19,39,44,0
19,39,45,1
19,39,46,0
19,39,47,1
19,39,48,0
19,39,49,1
19,39,50,1
19,39,51,1
19,39,52,1
19,39,53,0
19,39,54,1
19,39,55,0
19,39,56,0
19,39,57,1
19,39,58,0
19,39,59,1
19,39,60,1
19,39,61,1
19,39,62,0
19,39,63,1
19,39,64,0
19,39,65,1
19,39,66,0
19,39,67,1
19,39,68,1
19,39,69,1
19,40,41,1
19,40,42,0
19,40,43,1
19,40,44,1
19,40,45,1
19,40,46,1
19,40,47,1
19,40,48,1
19,40,49,1
19,40,50,1
19,40,51,0
19,40,52,1
19,40,53,0
19,40,54,0
19,40,55,0
19,40,56,0
19,40,57,0
19,40,58,0
19,40,59,1
19,40,60,1
19,40,61,1
19,40,62,1
19,40,63,1
19,40,64,1
19,40,65,1
19,40,66,1
19,40,67,1
19,40,68,1
19,40,69,1
19,41,42,1
19,41,43,0
19,41,44,1
19,41,45,1
19,41,46,0
19,41,47,1
19,41,48,1
19,41,49,1
19,41,50,0
19,41,51,1
19,41,52,0
19,41,53,1
19,41,54,0
19,41,55,0
19,41,56,1
19,41,57,0
19,41,58,1
19,41,59,1
19,41,60,1
19,41,61,0
19,41,62,1
19,41,63,1
19,41,64,1
19,41,65,0
19,41,66,1
19,41,67,1
19,41,68,1
19,41,69,0
19,42,43,1
19,42,44,0
19,42,45,1
19,42,46,1
19,42,47,1
19,42,48,1
19,42,49,0
19,42,50,0
19,42,51,1
19,42,52,0
19,42,53,1
19,42,54,1
19,42,55,1
19,42,56,1
19,42,57,1
19,42,58,1
19,42,59,1
19,42,60,1
19,42,61,0
19,42,62,1
19,42,63,1
19,42,64,0
19,42,65,1
19,42,66,1
19,42,67,1
19,42,68,0
19,42,69,0
19,43,44,1
19,43,45,0
19,43,46,1
19,43,47,1
19,43,48,1
19,43,49,0
19,43,50,0
19,43,51,1
19,43,52,0
19,43,53,1
19,43,54,1
19,43,55,1
19,43,56,1
19,43,57,1
19,43,58,1
19,43,59,0
19,43,60,0
19,43,61,0
19,43,62,1
19,43,63,0
19,43,64,1
19,43,65,1
19,43,66,0
19,43,67,1
19,43,68,1
19,43,69,1
19,44,45,0
19,44,46,1
19,44,47,0
19,44,48,1
19,44,49,1
19,44,50,1
19,44,51,0
19,44,52,1
19,44,53,1
19,44,54,1
19,44,55,0
19,44,56,1
19,44,57,1
19,44,58,1
19,44,59,0
19,44,60,0
19,44,61,1
19,44,62,0
19,44,63,1
19,44,64,1
19,44,65,1
19,44,66,1
19,44,67,1
19,44,68,0
19,44,69,1
19,45,46,0
19,45,47,1
19,45,48,0
19,45,49,0
19,45,50,0
19,45,51,1
19,45,52,0
19,45,53,1
19,45,54,1
19,45,55,1
19,45,56,1
19,45,57,0
19,45,58,1
19,45,59,0
19,45,60,1
19,45,61,1
19,45,62,1
19,45,63,0
19,45,64,1
19,45,65,0
19,45,66,1
19,45,67,1
19,45,68,1
19,45,69,0
19,46,47,0
19,46,48,1
19,46,49,0
19,46,50,1
19,46,51,1
19,46,52,0
19,46,53,1
19,46,54,0
19,46,55,0
19,46,56,1
19,46,57,0
19,46,58,1
19,46,59,1
19,46,60,1
19,46,61,1
19,46,62,1
19,46,63,1
19,46,64,0
19,46,65,1
19,46,66,1
19,46,67,1
19,46,68,0
19,46,69,1
19,47,48,1
19,47,49,1
19,47,50,1
19,47,51,0
19,47,52,1
19,47,53,0
19,47,54,1
19,47,55,1
19,47,56,1
19,47,57,0
19,47,58,0
19,47,59,1
19,47,60,1
19,47,61,0
19,47,62,1
19,47,63,1
19,47,64,1
19,47,65,0
19,47,66,1
19,47,67,1
19,47,68,1
19,47,69,0
19,48,49,1
19,48,50,1
19,48,51,1
19,48,52,0
19,48,53,0
19,48,54,0
19,48,55,1
19,48,56,1
19,48,57,0
19,48,58,1
19,48,59,1
19,48,60,1
19,48,61,1
19,48,62,0
19,48,63,1
19,48,64,0
19,48,65,0
19,48,66,1
19,48,67,0
19,48,68,1
19,48,69,0
19,49,50,1
19,49,51,0
19,49,52,1
19,49,53,1
19,49,54,1
19,49,55,0
19,49,56,0
19,49,57,1
19,49,58,1
19,49,59,1
19,49,60,0
19,49,61,0
19,49,62,0
19,49,63,0
19,49,64,1
19,49,65,1
19,49,66,1
19,49,67,1
19,49,68,0
19,49,69,1
19,50,51,1
19,50,52,1
19,50,53,0
19,50,54,0
19,50,55,1
19,50,56,1
19,50,57,1
19,50,58,1
19,50,59,0
19,50,60,0
19,50,61,1
19,50,62,0
19,50,63,0
19,50,64,0
19,50,65,1
19,50,66,1
19,50,67,1
19,50,68,0
19,50,69,1
19,51,52,0
19,51,53,1
19,51,54,1
19,51,55,1
19,51,56,1
19,51,57,1
19,51,58,1
19,51,59,1
19,51,60,0
19,51,61,1
19,51,62,1
19,51,63,1
19,51,64,1
19,51,65,0
19,51,66,1
19,51,67,1
19,51,68,1
19,51,69,0
19,52,53,0
19,52,54,1
19,52,55,1
19,52,56,0
19,52,57,1
19,52,58,1
19,52,59,1
19,52,60,1
19,52,61,1
19,52,62,0
19,52,63,1
19,52,64,1
19,52,65,1
19,52,66,0
19,52,67,0
19,52,68,1
19,52,69,1
19,53,54,1
19,53,55,1
19,53,56,1
19,53,57,1
19,53,58,1
19,53,59,1
19,53,60,1
19,53,61,1
19,53,62,1
19,53,63,1
19,53,64,1
19,53,65,0
19,53,66,0
19,53,67,0
19,53,68,1
19,53,69,0
19,54,55,1
19,54,56,1
19,54,57,0
19,54,58,0
19,54,59,0
19,54,60,1
19,54,61,1
19,54,62,1
19,54,63,1
19,54,64,1
19,54,65,0
19,54,66,0
19,54,67,1
19,54,68,1
19,54,69,0
19,55,56,0
19,55,57,1
19,55,58,1
19,55,59,0
19,55,60,1
19,55,61,0
19,55,62,1
19,55,63,1
19,55,64,0
19,55,65,1
19,55,66,1
19,55,67,0
19,55,68,1
19,55,69,1
19,56,57,0
19,56,58,1
19,56,59,0
19,56,60,0
19,56,61,0
19,56,62,1
19,56,63,0
19,56,64,1
19,56,65,0
19,56,66,1
19,56,67,0
19,56,68,0
19,56,69,0
19,57,58,1
19,57,59,1
19,57,60,0
19,57,61,1
19,57,62,1
19,57,63,0
19,57,64,1
19,57,65,1
19,57,66,1
19,57,67,1
19,57,68,0
19,57,69,1
19,58,59,1
19,58,60,1
19,58,61,0
19,58,62,0
19,58,63,0
19,58,64,0
19,58,65,1
19,58,66,1
19,58,67,1
19,58,68,0
19,58,69,1
19,59,60,1
19,59,61,1
19,59,62,1
19,59,63,0
19,59,64,0
19,59,65,0
19,59,66,1
19,59,67,1
19,59,68,1
19,59,69,0
19,60,61,0
19,60,62,1
19,60,63,0
19,60,64,1
19,60,65,0
19,60,66,1
19,60,67,1
19,60,68,1
19,60,69,0
19,61,62,1
19,61,63,1
19,61,64,0
19,61,65,1
19,61,66,0
19,61,67,1
19,61,68,0
19,61,69,1
19,62,63,1
19,62,64,1
19,62,65,0
19,62,66,1
19,62,67,1
19,62,68,1
19,62,69,0
19,63,64,1
19,63,65,1
19,63,66,0
19,63,67,1
19,63,68,1
19,63,69,1
19,64,65,1
19,64,66,1
19,64,67,1
19,64,68,1
19,64,69,1
19,65,66,0
19,65,67,1
19,65,68,1
19,65,69,0
19,66,67,1
19,66,68,0
19,66,69,0
19,67,68,1
19,67,69,1
19,68,69,1
20,21,22,1
20,21,23,0
20,21,24,1
20,21,25,0
20,21,26,1
20,21,27,1
20,21,28,0
20,21,29,0
20,21,30,0
20,21,31,1
20,21,32,1
20,21,33,0
20,21,34,1
20,21,35,1
20,21,36,0
20,21,37,0
20,21,38,0
20,21,39,1
20,21,40,0
20,21,41,1
20,21,42,1
20,21,43,0
20,21,44,1
20,21,45,1
20,21,46,1
20,21,47,1
20,21,48,0
20,21,49,1
20,21,50,1
20,21,51,1
20,21,52,0
20,21,53,0
20,21,54,1
20,21,55,1
20,21,56,0
20,21,57,0
20,21,58,1
20,21,59,1
20,21,60,1
20,21,61,1
20,21,62,0
20,21,63,0
20,21,64,0
20,21,65,1
20,21,66,1
20,21,67,1
20,21,68,1
20,21,69,1
20,22,23,1
20,22,24,1
20,22,25,0
20,22,26,1
20,22,27,1
20,22,28,1
20,22,29,1
20,22,30,1
20,22,31,1
20,22,32,1
20,22,33,0
20,22,34,0
20,22,35,0
20,22,36,1
20,22,37,0
20,22,38,0
20,22,39,0
20,22,40,1
20,22,41,1
20,22,42,0
20,22,43,1
20,22,44,1
20,22,45,1
20,22,46,1
20,22,47,1
20,22,48,1
20,22,49,1
20,22,50,1
20,22,51,1
20,22,52,1
20,22,53,1
20,22,54,1
20,22,55,1
20,22,56,1
20,22,57,1
20,22,58,1
20,22,59,0
20,22,60,1
20,22,61,1
20,22,62,1
20,22,63,1
20,22,64,1
20,22,65,0
20,22,66,0
20,22,67,0
20,22,68,0
20,22,69,0
20,23,24,0
20,23,25,0
20,23,26,1
20,23,27,1
20,23,28,0
20,23,29,1
20,23,30,1
20,23,31,1
20,23,32,1
20,23,33,1
20,23,34,0
20,23,35,0
20,23,36,1
20,23,37,0
20,23,38,1
20,23,39,1
20,23,40,1
20,23,41,0
20,23,42,1
20,23,43,1
20,23,44,1
20,23,45,0
20,23,46,0
20,23,47,0
20,23,48,0
20,23,49,1
20,23,50,0
20,23,51,0
20,23,52,0
20,23,53,1
20,23,54,0
20,23,55,1
20,23,56,1
20,23,57,1
20,23,58,0
20,23,59,1
20,23,60,1
20,23,61,1
20,23,62,0
20,23,63,0
20,23,64,0
20,23,65,1
20,23,66,1
20,23,67,1
20,23,68,1
20,23,69,1
20,24,25,1
20,24,26,0
20,24,27,1
20,24,28,1
20,24,29,1
20,24,30,0
20,24,31,0
20,24,32,0
20,24,33,0
20,24,34,1
20,24,35,1
20,24,36,1
20,24,37,0
20,24,38,1
20,24,39,1
20,24,40,0
20,24,41,1
20,24,42,1
20,24,43,0
20,24,44,1
20,24,45,1
20,24,46,1
20,24,47,1
20,24,48,1
20,24,49,0
20,24,50,0
20,24,51,1
20,24,52,0
20,24,53,0
20,24,54,0
20,24,55,1
20,24,56,0
20,24,57,1
20,24,58,0
20,24,59,1
20,24,60,0
20,24,61,0
20,24,62,1
20,24,63,0
20,24,64,1
20,24,65,1
20,24,66,1
20,24,67,1
20,24,68,1
20,24,69,1
20,25,26,0
20,25,27,1
20,25,28,1
20,25,29,0
20,25,30,1
20,25,31,1
20,25,32,1
20,25,33,1
20,25,34,1
20,25,35,1
20,25,36,1
20,25,37,1
20,25,38,1
20,25,39,1
20,25,40,0
20,25,41,1
20,25,42,1
20,25,43,1
20,25,44,0
20,25,45,1
20,25,46,1
20,25,47,0
20,25,48,0
20,25,49,0
20,25,50,0
20,25,51,1
20,25,52,0
20,25,53,1
20,25,54,0
20,25,55,1
20,25,56,1
20,25,57,1
20,25,58,1
20,25,59,1
20,25,60,0
20,25,61,1
20,25,62,1
20,25,63,0
20,25,64,1
20,25,65,1
20,25,66,1
20,25,67,0
20,25,68,1
20,25,69,1
20,26,27,1
20,26,28,1
20,26,29,1
20,26,30,0
20,26,31,0
20,26,32,1
20,26,33,1
20,26,34,1
20,26,35,0
20,26,36,0
20,26,37,1
20,26,38,1
20,26,39,0
20,26,40,1
20,26,41,1
20,26,42,0
20,26,43,1
20,26,44,1
20,26,45,0
20,26,46,1
20,26,47,1
20,26,48,1
20,26,49,0
20,26,50,0
20,26,51,0
20,26,52,1
20,26,53,0
20,26,54,1
20,26,55,1
20,26,56,1
20,26,57,1
20,26,58,1
20,26,59,0
20,26,60,0
20,26,61,0
20,26,62,0
20,26,63,1
20,26,64,1
20,26,65,0
20,26,66,1
20,26,67,1
20,26,68,1
20,26,69,1
20,27,28,0
20,27,29,1
20,27,30,1
20,27,31,1
20,27,32,1
20,27,33,0
20,27,34,1
20,27,35,0
20,27,36,1
20,27,37,1
20,27,38,0
20,27,39,1
20,27,40,1
20,27,41,0
20,27,42,0
20,27,43,1
20,27,44,0
20,27,45,1
20,27,46,1
20,27,47,0
20,27,48,1
20,27,49,1
20,27,50,1
20,27,51,1
20,27,52,0
20,27,53,1
20,27,54,1
20,27,55,1
20,27,56,1
20,27,57,1
20,27,58,1
20,27,59,0
20,27,60,1
20,27,61,1
20,27,62,1
20,27,63,0
20,27,64,0
20,27,65,0
20,27,66,0
20,27,67,1
20,27,68,1
20,27,69,0
20,28,29,1
20,28,30,1
20,28,31,1
20,28,32,1
20,28,33,0
20,28,34,1
20,28,35,1
20,28,36,1
20,28,37,0
20,28,38,0
20,28,39,0
20,28,40,0
20,28,41,0
20,28,42,1
20,28,43,1
20,28,44,1
20,28,45,1
20,28,46,1
20,28,47,1
20,28,48,1
20,28,49,1
20,28,50,1
20,28,51,1
20,28,52,1
20,28,53,1
20,28,54,1
20,28,55,1
20,28,56,1
20,28,57,1
20,28,58,1
20,28,59,1
20,28,60,1
20,28,61,1
20,28,62,0
20,28,63,1
20,28,64,1
20,28,65,1
20,28,66,0
20,28,67,1
20,28,68,1
20,28,69,0
20,29,30,0
20,29,31,1
20,29,32,0
20,29,33,1
20,29,34,1
20,29,35,0
20,29,36,1
20,29,37,0
20,29,38,1
20,29,39,1
20,29,40,1
20,29,41,0
20,29,42,1
20,29,43,1
20,29,44,0
20,29,45,1
20,29,46,1
20,29,47,1
20,29,48,1
20,29,49,1
20,29,50,1
20,29,51,1
20,29,52,0
20,29,53,0
20,29,54,1
20,29,55,1
20,29,56,1
20,29,57,0
20,29,58,0
20,29,59,1
20,29,60,0
20,29,61,1
20,29,62,0
20,29,63,1
20,29,64,1
20,29,65,0
20,29,66,1
20,29,67,0
20,29,68,1
20,29,69,1
20,30,31,0
20,30,32,1
20,30,33,1
20,30,34,0
20,30,35,0
20,30,36,1
20,30,37,1
20,30,38,1
20,30,39,1
20,30,40,1
20,30,41,1
20,30,42,0
20,30,43,1
20,30,44,1
20,30,45,0
20,30,46,0
20,30,47,1
20,30,48,1
20,30,49,1
20,30,50,0
20,30,51,1
20,30,52,1
20,30,53,1
20,30,54,1
20,30,55,1
20,30,56,0
20,30,57,1
20,30,58,0
20,30,59,1
20,30,60,1
20,30,61,0
20,30,62,1
20,30,63,1
20,30,64,1
20,30,65,1
20,30,66,0
20,30,67,1
20,30,68,1
20,30,69,0
20,31,32,1
20,31,33,1
20,31,34,1
20,31,35,1
20,31,36,0
20,31,37,1
20,31,38,0
20,31,39,0
20,31,40,0
20,31,41,0
20,31,42,1
20,31,43,1
20,31,44,1
20,31,45,0
20,31,46,1
20,31,47,0
20,31,48,1
20,31,49,0
20,31,50,1
20,31,51,0
20,31,52,0
20,31,53,1
20,31,54,0
20,31,55,1
20,31,56,1
20,31,57,1
20,31,58,1
20,31,59,0
20,31,60,1
20,31,61,0
20,31,62,0
20,31,63,1
20,31,64,0
20,31,65,1
20,31,66,1
20,31,67,0
20,31,68,0
20,31,69,1
20,32,33,1
20,32,34,0
20,32,35,0
20,32,36,0
20,32,37,1
20,32,38,1
20,32,39,1
20,32,40,0
20,32,41,0
20,32,42,1
20,32,43,1
20,32,44,1
20,32,45,1
20,32,46,1
20,32,47,1
20,32,48,1
20,32,49,1
20,32,50,0
20,32,51,0
20,32,52,0
20,32,53,0
20,32,54,0
20,32,55,0
20,32,56,1
20,32,57,1
20,32,58,0
20,32,59,0
20,32,60,1
20,32,61,1
20,32,62,1
20,32,63,0
20,32,64,1
20,32,65,1
20,32,66,1
20,32,67,1
20,32,68,1
20,32,69,1
20,33,34,0
20,33,35,0
20,33,36,1
20,33,37,1
20,33,38,1
20,33,39,0
20,33,40,0
20,33,41,0
20,33,42,1
20,33,43,0
20,33,44,1
20,33,45,0
20,33,46,1
20,33,47,0
20,33,48,1
20,33,49,1
20,33,50,0
20,33,51,0
20,33,52,1
20,33,53,1
20,33,54,1
20,33,55,0
20,33,56,1
20,33,57,1
20,33,58,0
20,33,59,0
20,33,60,1
20,33,61,1
20,33,62,1
20,33,63,1
20,33,64,1
20,33,65,1
20,33,66,1
20,33,67,0
20,33,68,0
20,33,69,1
20,34,35,0
20,34,36,0
20,34,37,1
20,34,38,1
20,34,39,0
20,34,40,1
20,34,41,1
20,34,42,1
20,34,43,1
20,34,44,1
20,34,45,1
20,34,46,0
20,34,47,1
20,34,48,1
20,34,49,1
20,34,50,1
20,34,51,1
20,34,52,1
20,34,53,0
20,34,54,1
20,34,55,0
20,34,56,0
20,34,57,0
20,34,58,0
20,34,59,0
20,34,60,0
20,34,61,0
20,34,62,1
20,34,63,0
20,34,64,1
20,34,65,1
20,34,66,1
20,34,67,0
20,34,68,0
20,34,69,1
20,35,36,1
20,35,37,1
20,35,38,0
20,35,39,1
20,35,40,1
20,35,41,0
20,35,42,1
20,35,43,0
20,35,44,1
20,35,45,0
20,35,46,1
20,35,47,1
20,35,48,0
20,35,49,1
20,35,50,1
20,35,51,1
20,35,52,0
20,35,53,1
20,35,54,1
20,35,55,1
20,35,56,0
20,35,57,1
20,35,58,1
20,35,59,1
20,35,60,1
20,35,61,1
20,35,62,1
20,35,63,1
20,35,64,0
20,35,65,1
20,35,66,1
20,35,67,1
20,35,68,0
20,35,69,1
20,36,37,1
20,36,38,1
20,36,39,1
20,36,40,1
20,36,41,0
20,36,42,0
20,36,43,0
20,36,44,0
20,36,45,1
20,36,46,0
20,36,47,1
20,36,48,1
20,36,49,0
20,36,50,1
20,36,51,1
20,36,52,1
20,36,53,1
20,36,54,0
20,36,55,1
20,36,56,1
20,36,57,1
20,36,58,1
20,36,59,1
20,36,60,0
20,36,61,1
20,36,62,1
20,36,63,1
20,36,64,0
20,36,65,0
20,36,66,1
20,36,67,0
20,36,68,0
20,36,69,1
20,37,38,1
20,37,39,0
20,37,40,1
20,37,41,0
20,37,42,0
20,37,43,1
20,37,44,0
20,37,45,0
20,37,46,0
20,37,47,1
20,37,48,0
20,37,49,1
20,37,50,1
20,37,51,0
20,37,52,0
20,37,53,0
20,37,54,1
20,37,55,0
20,37,56,1
20,37,57,1
20,37,58,1
20,37,59,1
20,37,60,0
20,37,61,1
20,37,62,1
20,37,63,1
20,37,64,1
20,37,65,0
20,37,66,1
20,37,67,1
20,37,68,0
20,37,69,1
20,38,39,1
20,38,40,1
20,38,41,0
20,38,42,1
20,38,43,1
20,38,44,0
20,38,45,0
20,38,46,1
20,38,47,1
20,38,48,0
20,38,49,1
20,38,50,0
20,38,51,1
20,38,52,1
20,38,53,1
20,38,54,0
20,38,55,1
20,38,56,1
20,38,57,1
20,38,58,0
20,38,59,1
20,38,60,1
20,38,61,0
20,38,62,0
20,38,63,0
20,38,64,0
20,38,65,0
20,38,66,1
20,38,67,1
20,38,68,0
20,38,69,1
20,39,40,1
20,39,41,0
20,39,42,1
20,39,43,1
20,39,44,0
20,39,45,1
20,39,46,1
20,39,47,0
20,39,48,0
20,39,49,1
20,39,50,0
20,39,51,1
20,39,52,1
20,39,53,1
20,39,54,1
20,39,55,1
20,39,56,1
20,39,57,1
20,39,58,1
20,39,59,0
20,39,60,0
20,39,61,1
20,39,62,1
20,39,63,1
20,39,64,1
20,39,65,1
20,39,66,0
20,39,67,1
20,39,68,1
20,39,69,0
20,40,41,1
20,40,42,0
20,40,43,1
20,40,44,0
20,40,45,0
20,40,46,1
20,40,47,0
20,40,48,1
20,40,49,0
20,40,50,1
20,40,51,1
20,40,52,1
20,40,53,1
20,40,54,0
20,40,55,1
20,40,56,0
20,40,57,0
20,40,58,1
20,40,59,0
20,40,60,1
20,40,61,1
20,40,62,1
20,40,63,0
20,40,64,1
20,40,65,0
20,40,66,1
20,40,67,0
20,40,68,1
20,40,69,1
20,41,42,1
20,41,43,0
20,41,44,1
20,41,45,1
20,41,46,1
20,41,47,1
20,41,48,1
20,41,49,1
20,41,50,1
20,41,51,1
20,41,52,0
20,41,53,1
20,41,54,0
20,41,55,0
20,41,56,0
20,41,57,0
20,41,58,0
20,41,59,0
20,41,60,1
20,41,61,1
20,41,62,1
20,41,63,1
20,41,64,1
20,41,65,1
20,41,66,1
20,41,67,1
20,41,68,1
20,41,69,1
20,42,43,1
20,42,44,0
20,42,45,1
20,42,46,1
20,42,47,0
20,42,48,1
20,42,49,1
20,42,50,1
20,42,51,0
20,42,52,1
20,42,53,0
20,42,54,1
20,42,55,0
20,42,56,0
20,42,57,1
20,42,58,0
20,42,59,1
20,42,60,1
20,42,61,1
20,42,62,0
20,42,63,1
20,42,64,1
20,42,65,1
20,42,66,0
20,42,67,1
20,42,68,1
20,42,69,0
20,43,44,1
20,43,45,0
20,43,46,1
20,43,47,1
20,43,48,1
20,43,49,1
20,43,50,0
20,43,51,0
20,43,52,1
20,43,53,0
20,43,54,1
20,43,55,1
20,43,56,1
20,43,57,1
20,43,58,1
20,43,59,1
20,43,60,1
20,43,61,1
20,43,62,0
20,43,63,1
20,43,64,1
20,43,65,0
20,43,66,1
20,43,67,1
20,43,68,1
20,43,69,0
20,44,45,1
20,44,46,0
20,44,47,1
20,44,48,1
20,44,49,1
20,44,50,0
20,44,51,0
20,44,52,1
20,44,53,0
20,44,54,1
20,44,55,1
20,44,56,1
20,44,57,1
20,44,58,1
20,44,59,1
20,44,60,0
20,44,61,0
20,44,62,0
20,44,63,1
20,44,64,0
20,44,65,1
20,44,66,1
20,44,67,0
20,44,68,1
20,44,69,1
20,45,46,0
20,45,47,1
20,45,48,0
20,45,49,1
20,45,50,1
20,45,51,1
20,45,52,0
20,45,53,1
20,45,54,1
20,45,55,1
20,45,56,0
20,45,57,1
20,45,58,1
20,45,59,1
20,45,60,0
20,45,61,0
20,45,62,1
20,45,63,0
20,45,64,1
20,45,65,1
20,45,66,1
20,45,67,1
20,45,68,1
20,45,69,1
20,46,47,0
20,46,48,1
20,46,49,0
20,46,50,0
20,46,51,0
20,46,52,1
20,46,53,0
20,46,54,1
20,46,55,1
20,46,56,1
20,46,57,1
20,46,58,0
20,46,59,1
20,46,60,0
20,46,61,1
20,46,62,1
20,46,63,1
20,46,64,0
20,46,65,1
20,46,66,0
20,46,67,1
20,46,68,1
20,46,69,0
20,47,48,0
20,47,49,1
20,47,50,0
20,47,51,1
20,47,52,1
20,47,53,0
20,47,54,1
20,47,55,0
20,47,56,0
20,47,57,1
20,47,58,0
20,47,59,1
20,47,60,1
20,47,61,1
20,47,62,1
20,47,63,1
20,47,64,1
20,47,65,0
20,47,66,1
20,47,67,1
20,47,68,1
20,47,69,1
20,48,49,1
20,48,50,1
20,48,51,1
20,48,52,0
20,48,53,1
20,48,54,0
20,48,55,1
20,48,56,1
20,48,57,1
20,48,58,0
20,48,59,0
20,48,60,1
20,48,61,1
20,48,62,0
20,48,63,1
20,48,64,1
20,48,65,1
20,48,66,0
20,48,67,1
20,48,68,1
20,48,69,0
20,49,50,1
20,49,51,1
20,49,52,1
20,49,53,0
20,49,54,0
20,49,55,0
20,49,56,1
20,49,57,1
20,49,58,0
20,49,59,1
20,49,60,1
20,49,61,1
20,49,62,1
20,49,63,0
20,49,64,1
20,49,65,0
20,49,66,0
20,49,67,1
20,49,68,0
20,49,69,0
20,50,51,1
20,50,52,0
20,50,53,1
20,50,54,1
20,50,55,1
20,50,56,0
20,50,57,0
20,50,58,1
20,50,59,1
20,50,60,1
20,50,61,0
20,50,62,0
20,50,63,0
20,50,64,0
20,50,65,1
20,50,66,1
20,50,67,1
20,50,68,1
20,50,69,1
20,51,52,1
20,51,53,1
20,51,54,0
20,51,55,0
20,51,56,1
20,51,57,1
20,51,58,1
20,51,59,1
20,51,60,0
20,51,61,0
20,51,62,1
20,51,63,0
20,51,64,0
20,51,65,0
20,51,66,1
20,51,67,1
20,51,68,1
20,51,69,1
20,52,53,0
20,52,54,1
20,52,55,1
20,52,56,1
20,52,57,1
20,52,58,1
20,52,59,1
20,52,60,1
20,52,61,0
20,52,62,1
20,52,63,1
20,52,64,1
20,52,65,1
20,52,66,0
20,52,67,1
20,52,68,1
20,52,69,0
20,53,54,0
20,53,55,1
20,53,56,1
20,53,57,0
20,53,58,1
20,53,59,1
20,53,60,1
20,53,61,1
20,53,62,1
20,53,63,0
20,53,64,1
20,53,65,1
20,53,66,1
20,53,67,0
20,53,68,0
20,53,69,1
20,54,55,1
20,54,56,1
20,54,57,1
20,54,58,1
20,54,59,1
20,54,60,1
20,54,61,1
20,54,62,1
20,54,63,1
20,54,64,1
20,54,65,1
20,54,66,0
20,54,67,0
20,54,68,0
20,54,69,0
20,55,56,1
20,55,57,1
20,55,58,0
20,55,59,0
20,55,60,0
20,55,61,1
20,55,62,1
20,55,63,1
20,55,64,1
20,55,65,1
20,55,66,0
20,55,67,0
20,55,68,1
20,55,69,0
20,56,57,0
20,56,58,1
20,56,59,1
20,56,60,0
20,56,61,1
20,56,62,0
20,56,63,1
20,56,64,1
20,56,65,0
20,56,66,1
20,56,67,1
20,56,68,0
20,56,69,1
20,57,58,0
20,57,59,1
20,57,60,0
20,57,61,0
20,57,62,0
20,57,63,1
20,57,64,0
20,57,65,1
20,57,66,0
20,57,67,1
20,57,68,0
20,57,69,0
20,58,59,1
20,58,60,1
20,58,61,0
20,58,62,1
20,58,63,1
20,58,64,0
20,58,65,1
20,58,66,1
20,58,67,1
20,58,68,1
20,58,69,1
20,59,60,1
20,59,61,1
20,59,62,0
20,59,63,0
20,59,64,0
20,59,65,0
20,59,66,1
20,59,67,1
20,59,68,1
20,59,69,1
20,60,61,1
20,60,62,1
20,60,63,1
20,60,64,0
20,60,65,0
20,60,66,0
20,60,67,1
20,60,68,1
20,60,69,0
20,61,62,0
20,61,63,1
20,61,64,0
20,61,65,1
20,61,66,0
20,61,67,1
20,61,68,1
20,61,69,0
20,62,63,1
20,62,64,1
20,62,65,0
20,62,66,1
20,62,67,0
20,62,68,1
20,62,69,1
20,63,64,1
20,63,65,1
20,63,66,0
20,63,67,1
20,63,68,1
20,63,69,0
20,64,65,1
20,64,66,1
20,64,67,0
20,64,68,1
20,64,69,1
20,65,66,1
20,65,67,1
20,65,68,1
20,65,69,1
20,66,67,0
20,66,68,1
20,66,69,0
20,67,68,1
20,67,69,0
20,68,69,1
21,22,23,1
21,22,24,0
21,22,25,1
21,22,26,0
21,22,27,1
21,22,28,1
21,22,29,0
21,22,30,0
21,22,31,0
21,22,32,1
21,22,33,1
21,22,34,0
21,22,35,1
21,22,36,1
21,22,37,0
21,22,38,0
21,22,39,0
21,22,40,1
21,22,41,0
21,22,42,1
21,22,43,1
21,22,44,0
21,22,45,1
21,22,46,1
21,22,47,1
21,22,48,1
21,22,49,0
21,22,50,1
21,22,51,1
21,22,52,1
21,22,53,0
21,22,54,0
21,22,55,1
21,22,56,1
21,22,57,0
21,22,58,0
21,22,59,1
21,22,60,1
21,22,61,1
21,22,62,1
21,22,63,0
21,22,64,0
21,22,65,0
21,22,66,1
21,22,67,1
21,22,68,1
21,22,69,1
21,23,24,1
21,23,25,1
21,23,26,0
21,23,27,1
21,23,28,1
21,23,29,1
21,23,30,1
21,23,31,1
21,23,32,1
21,23,33,1
21,23,34,0
21,23,35,0
21,23,36,0
21,23,37,1
21,23,38,0
21,23,39,0
21,23,40,0
21,23,41,1
21,23,42,1
21,23,43,0
21,23,44,1
21,23,45,1
21,23,46,1
21,23,47,1
21,23,48,1
21,23,49,1
21,23,50,1
21,23,51,1
21,23,52,1
21,23,53,1
21,23,54,1
21,23,55,1
21,23,56,1
21,23,57,1
21,23,58,1
21,23,59,1
21,23,60,0
21,23,61,1
21,23,62,1
21,23,63,1
21,23,64,1
21,23,65,1
21,23,66,0
21,23,67,0
21,23,68,0
21,23,69,0
21,24,25,0
21,24,26,0
21,24,27,1
21,24,28,1
21,24,29,0
21,24,30,1
21,24,31,1
21,24,32,1
21,24,33,1
21,24,34,1
21,24,35,0
21,24,36,0
21,24,37,1
21,24,38,0
21,24,39,1
21,24,40,1
21,24,41,1
21,24,42,0
21,24,43,1
21,24,44,1
21,24,45,1
21,24,46,0
21,24,47,0
21,24,48,0
21,24,49,0
21,24,50,1
21,24,51,0
21,24,52,0
21,24,53,0
21,24,54,1
21,24,55,0
21,24,56,1
21,24,57,1
21,24,58,1
21,24,59,0
21,24,60,1
21,24,61,1
21,24,62,1
21,24,63,0
21,24,64,0
21,24,65,0
21,24,66,1
21,24,67,1
21,24,68,1
21,24,69,1
21,25,26,1
21,25,27,0
21,25,28,1
21,25,29,1
21,25,30,1
21,25,31,0
21,25,32,0
21,25,33,0
21,25,34,0
21,25,35,1
21,25,36,1
21,25,37,1
21,25,38,0
21,25,39,1
21,25,40,1
21,25,41,0
21,25,42,1
21,25,43,1
21,25,44,0
21,25,45,1
21,25,46,1
21,25,47,1
21,25,48,1
21,25,49,1
21,25,50,0
21,25,51,0
21,25,52,1
21,25,53,0
21,25,54,0
21,25,55,0
21,25,56,1
21,25,57,0
21,25,58,1
21,25,59,0
21,25,60,1
21,25,61,0
21,25,62,0
21,25,63,1
21,25,64,0
21,25,65,1
21,25,66,1
21,25,67,1
21,25,68,1
21,25,69,1
21,26,27,0
21,26,28,1
21,26,29,1
21,26,30,0
21,26,31,1
21,26,32,1
21,26,33,1
21,26,34,1
21,26,35,1
21,26,36,1
21,26,37,1
21,26,38,1
21,26,39,1
21,26,40,1
21,26,41,0
21,26,42,1
21,26,43,1
21,26,44,1
21,26,45,0
21,26,46,1
21,26,47,1
21,26,48,0
21,26,49,0
21,26,50,0
21,26,51,0
21,26,52,1
21,26,53,0
21,26,54,1
21,26,55,0
21,26,56,1
21,26,57,1
21,26,58,1
21,26,59,1
21,26,60,1
21,26,61,0
21,26,62,1
21,26,63,1
21,26,64,0
21,26,65,1
21,26,66,1
21,26,67,1
21,26,68,0
21,26,69,1
21,27,28,1
21,27,29,1
21,27,30,1
21,27,31,0
21,27,32,0
21,27,33,1
21,27,34,1
21,27,35,1
21,27,36,0
21,27,37,0
21,27,38,1
21,27,39,1
21,27,40,0
21,27,41,1
21,27,42,1
21,27,43,0
21,27,44,1
21,27,45,1
21,27,46,0
21,27,47,1
21,27,48,1
21,27,49,1
21,27,50,0
21,27,51,0
21,27,52,0
21,27,53,1
21,27,54,0
21,27,55,1
21,27,56,1
21,27,57,1
21,27,58,1
21,27,59,1
21,27,60,0
21,27,61,0
21,27,62,0
21,27,63,0
21,27,64,1
21,27,65,1
21,27,66,0
21,27,67,1
21,27,68,1
21,27,69,1
21,28,29,0
21,28,30,1
21,28,31,1
21,28,32,1
21,28,33,1
21,28,34,0
21,28,35,1
21,28,36,0
21,28,37,1
21,28,38,1
21,28,39,0
21,28,40,1
21,28,41,1
21,28,42,0
21,28,43,0
21,28,44,1
21,28,45,0
21,28,46,1
21,28,47,1
21,28,48,0
21,28,49,1
21,28,50,1
21,28,51,1
21,28,52,1
21,28,53,0
21,28,54,1
21,28,55,1
21,28,56,1
21,28,57,1
21,28,58,1
21,28,59,1
21,28,60,0
21,28,61,1
21,28,62,1
21,28,63,1
21,28,64,0
21,28,65,0
21,28,66,0
21,28,67,0
21,28,68,1
21,28,69,0
21,29,30,1
21,29,31,1
21,29,32,1
21,29,33,1
21,29,34,0
21,29,35,1
21,29,36,1
21,29,37,1
21,29,38,0
21,29,39,0
21,29,40,0
21,29,41,0
21,29,42,0
21,29,43,1
21,29,44,1
21,29,45,1
21,29,46,1
21,29,47,1
21,29,48,1
21,29,49,1
21,29,50,1
21,29,51,1
21,29,52,1
21,29,53,1
21,29,54,1
21,29,55,1
21,29,56,1
21,29,57,1
21,29,58,1
21,29,59,1
21,29,60,1
21,29,61,1
21,29,62,1
21,29,63,0
21,29,64,1
21,29,65,1
21,29,66,1
21,29,67,0
21,29,68,1
21,29,69,0
21,30,31,0
21,30,32,1
21,30,33,0
21,30,34,1
21,30,35,1
21,30,36,0
21,30,37,1
21,30,38,0
21,30,39,1
21,30,40,1
21,30,41,1
21,30,42,0
21,30,43,1
21,30,44,1
21,30,45,0
21,30,46,1
21,30,47,1
21,30,48,1
21,30,49,1
21,30,50,1
21,30,51,1
21,30,52,1
21,30,53,0
21,30,54,0
21,30,55,1
21,30,56,1
21,30,57,1
21,30,58,0
21,30,59,0
21,30,60,1
21,30,61,0
21,30,62,1
21,30,63,0
21,30,64,1
21,30,65,1
21,30,66,0
21,30,67,1
21,30,68,0
21,30,69,1
21,31,32,0
21,31,33,1
21,31,34,1
21,31,35,0
21,31,36,0
21,31,37,1
21,31,38,1
21,31,39,1
21,31,40,1
21,31,41,1
21,31,42,1
21,31,43,0
21,31,44,1
21,31,45,1
21,31,46,0
21,31,47,0
21,31,48,1
21,31,49,1
21,31,50,1
21,31,51,0
21,31,52,1
21,31,53,1
21,31,54,1
21,31,55,1
21,31,56,1
21,31,57,0
21,31,58,1
21,31,59,0
21,31,60,1
21,31,61,1
21,31,62,0
21,31,63,1
21,31,64,1
21,31,65,1
21,31,66,1
21,31,67,0
21,31,68,1
21,31,69,0
21,32,33,1
21,32,34,1
21,32,35,1
21,32,36,1
21,32,37,0
21,32,38,1
21,32,39,0
21,32,40,0
21,32,41,0
21,32,42,0
21,32,43,1
21,32,44,1
21,32,45,1
21,32,46,0
21,32,47,1
21,32,48,0
21,32,49,1
21,32,50,0
21,32,51,1
21,32,52,0
21,32,53,0
21,32,54,1
21,32,55,0
21,32,56,1
21,32,57,1
21,32,58,1
21,32,59,1
21,32,60,0
21,32,61,1
21,32,62,0
21,32,63,0
21,32,64,1
21,32,65,0
21,32,66,1
21,32,67,1
21,32,68,0
21,32,69,1
21,33,34,1
21,33,35,0
21,33,36,0
21,33,37,0
21,33,38,1
21,33,39,1
21,33,40,1
21,33,41,0
21,33,42,0
21,33,43,1
21,33,44,1
21,33,45,1
21,33,46,1
21,33,47,1
21,33,48,1
21,33,49,1
21,33,50,1
21,33,51,0
21,33,52,0
21,33,53,0
21,33,54,0
21,33,55,0
21,33,56,0
21,33,57,1
21,33,58,1
21,33,59,0
21,33,60,0
21,33,61,1
21,33,62,1
21,33,63,1
21,33,64,0
21,33,65,1
21,33,66,1
21,33,67,1
21,33,68,1
21,33,69,1
21,34,35,0
21,34,36,0
21,34,37,1
21,34,38,1
21,34,39,1
21,34,40,0
21,34,41,0
21,34,42,0
21,34,43,1
21,34,44,0
21,34,45,1
21,34,46,0
21,34,47,1
21,34,48,0
21,34,49,1
21,34,50,1
21,34,51,0
21,34,52,0
21,34,53,1
21,34,54,1
21,34,55,1
21,34,56,0
21,34,57,1
21,34,58,1
21,34,59,0
21,34,60,0
21,34,61,1
21,34,62,1
21,34,63,1
21,34,64,1
21,34,65,1
21,34,66,1
21,34,67,1
21,34,68,0
21,34,69,1
21,35,36,0
21,35,37,0
21,35,38,1
21,35,39,1
21,35,40,0
21,35,41,1
21,35,42,1
21,35,43,1
21,35,44,1
21,35,45,1
21,35,46,1
21,35,47,0
21,35,48,1
21,35,49,1
21,35,50,1
21,35,51,1
21,35,52,1
21,35,53,1
21,35,54,0
21,35,55,1
21,35,56,0
21,35,57,0
21,35,58,0
21,35,59,0
21,35,60,0
21,35,61,0
21,35,62,0
21,35,63,1
21,35,64,0
21,35,65,1
21,35,66,1
21,35,67,1
21,35,68,0
21,35,69,1
21,36,37,1
21,36,38,1
21,36,39,0
21,36,40,1
21,36,41,1
21,36,42,0
21,36,43,1
21,36,44,0
21,36,45,1
21,36,46,0
21,36,47,1
21,36,48,1
21,36,49,0
21,36,50,1
21,36,51,1
21,36,52,1
21,36,53,0
21,36,54,1
21,36,55,1
21,36,56,1
21,36,57,0
21,36,58,1
21,36,59,1
21,36,60,1
21,36,61,1
21,36,62,1
21,36,63,1
21,36,64,1
21,36,65,0
21,36,66,1
21,36,67,1
21,36,68,1
21,36,69,1
21,37,38,1
21,37,39,1
21,37,40,1
21,37,41,1
21,37,42,0
21,37,43,0
21,37,44,0
21,37,45,0
21,37,46,1
21,37,47,0
21,37,48,1
21,37,49,1
21,37,50,0
21,37,51,1
21,37,52,1
21,37,53,1
21,37,54,1
21,37,55,0
21,37,56,1
21,37,57,1
21,37,58,1
21,37,59,1
21,37,60,1
21,37,61,0
21,37,62,1
21,37,63,1
21,37,64,1
21,37,65,0
21,37,66,0
21,37,67,1
21,37,68,0
21,37,69,1
21,38,39,1
21,38,40,0
21,38,41,1
21,38,42,0
21,38,43,0
21,38,44,1
21,38,45,0
21,38,46,0
21,38,47,0
21,38,48,1
21,38,49,0
21,38,50,1
21,38,51,1
21,38,52,0
21,38,53,0
21,38,54,0
21,38,55,1
21,38,56,0
21,38,57,1
21,38,58,1
21,38,59,1
21,38,60,1
21,38,61,0
21,38,62,1
21,38,63,1
21,38,64,1
21,38,65,1
21,38,66,0
21,38,67,1
21,38,68,1
21,38,69,1
21,39,40,1
21,39,41,1
21,39,42,0
21,39,43,1
21,39,44,1
21,39,45,0
21,39,46,0
21,39,47,1
21,39,48,1
21,39,49,0
21,39,50,1
21,39,51,0
21,39,52,1
21,39,53,1
21,39,54,1
21,39,55,0
21,39,56,1
21,39,57,1
21,39,58,1
21,39,59,0
21,39,60,1
21,39,61,1
21,39,62,0
21,39,63,0
21,39,64,0
21,39,65,0
21,39,66,0
21,39,67,1
21,39,68,1
21,39,69,1
21,40,41,1
21,40,42,0
21,40,43,1
21,40,44,1
21,40,45,0
21,40,46,1
21,40,47,1
21,40,48,0
21,40,49,0
21,40,50,1
21,40,51,0
21,40,52,1
21,40,53,1
21,40,54,1
21,40,55,1
21,40,56,1
21,40,57,1
21,40,58,1
21,40,59,1
21,40,60,0
21,40,61,0
21,40,62,1
21,40,63,1
21,40,64,1
21,40,65,1
21,40,66,1
21,40,67,0
21,40,68,1
21,40,69,0
21,41,42,1
21,41,43,0
21,41,44,1
21,41,45,0
21,41,46,0
21,41,47,1
21,41,48,0
21,41,49,1
21,41,50,0
21,41,51,1
21,41,52,1
21,41,53,1
21,41,54,1
21,41,55,0
21,41,56,1
21,41,57,0
21,41,58,0
21,41,59,1
21,41,60,0
21,41,61,1
21,41,62,1
21,41,63,1
21,41,64,0
21,41,65,1
21,41,66,0
21,41,67,1
21,41,68,0
21,41,69,1
21,42,43,1
21,42,44,0
21,42,45,1
21,42,46,1
21,42,47,1
21,42,48,1
21,42,49,1
21,42,50,1
21,42,51,1
21,42,52,1
21,42,53,0
21,42,54,1
21,42,55,0
21,42,56,0
21,42,57,0
21,42,58,0
21,42,59,0
21,42,60,0
21,42,61,1
21,42,62,1
21,42,63,1
21,42,64,1
21,42,65,1
21,42,66,1
21,42,67,1
21,42,68,1
21,42,69,1
21,43,44,1
21,43,45,0
21,43,46,1
21,43,47,1
21,43,48,0
21,43,49,1
21,43,50,1
21,43,51,1
21,43,52,0
21,43,53,1
21,43,54,0
21,43,55,1
21,43,56,0
21,43,57,0
21,43,58,1
21,43,59,0
21,43,60,1
21,43,61,1
21,43,62,1
21,43,63,0
21,43,64,1
21,43,65,1
21,43,66,1
21,43,67,0
21,43,68,1
21,43,69,0
21,44,45,1
21,44,46,0
21,44,47,1
21,44,48,1
21,44,49,1
21,44,50,1
21,44,51,0
21,44,52,0
21,44,53,1
21,44,54,0
21,44,55,1
21,44,56,1
21,44,57,1
21,44,58,1
21,44,59,1
21,44,60,1
21,44,61,1
21,44,62,1
21,44,63,0
21,44,64,1
21,44,65,1
21,44,66,0
21,44,67,1
21,44,68,1
21,44,69,0
21,45,46,1
21,45,47,0
21,45,48,1
21,45,49,1
21,45,50,1
21,45,51,0
21,45,52,0
21,45,53,1
21,45,54,0
21,45,55,1
21,45,56,1
21,45,57,1
21,45,58,1
21,45,59,1
21,45,60,1
21,45,61,0
21,45,62,0
21,45,63,0
21,45,64,1
21,45,65,0
21,45,66,1
21,45,67,1
21,45,68,0
21,45,69,1
21,46,47,0
21,46,48,1
21,46,49,0
21,46,50,1
21,46,51,1
21,46,52,1
21,46,53,0
21,46,54,1
21,46,55,1
21,46,56,1
21,46,57,0
21,46,58,1
21,46,59,1
21,46,60,1
21,46,61,0
21,46,62,0
21,46,63,1
21,46,64,0
21,46,65,1
21,46,66,1
21,46,67,1
21,46,68,1
21,46,69,1
21,47,48,0
21,47,49,1
21,47,50,0
21,47,51,0
21,47,52,0
21,47,53,1
21,47,54,0
21,47,55,1
21,47,56,1
21,47,57,1
21,47,58,1
21,47,59,0
21,47,60,1
21,47,61,0
21,47,62,1
21,47,63,1
21,47,64,1
21,47,65,0
21,47,66,1
21,47,67,0
21,47,68,1
21,47,69,0
21,48,49,0
21,48,50,1
21,48,51,0
21,48,52,1
21,48,53,1
21,48,54,0
21,48,55,1
21,48,56,0
21,48,57,0
21,48,58,1
21,48,59,0
21,48,60,1
21,48,61,1
21,48,62,1
21,48,63,1
21,48,64,1
21,48,65,1
21,48,66,0
21,48,67,1
21,48,68,1
21,48,69,1
21,49,50,1
21,49,51,1
21,49,52,1
21,49,53,0
21,49,54,1
21,49,55,0
21,49,56,1
21,49,57,1
21,49,58,1
21,49,59,0
21,49,60,0
21,49,61,1
21,49,62,1
21,49,63,0
21,49,64,1
21,49,65,1
21,49,66,1
21,49,67,0
21,49,68,1
21,49,69,0
21,50,51,1
21,50,52,1
21,50,53,1
21,50,54,0
21,50,55,0
21,50,56,0
21,50,57,1
21,50,58,1
21,50,59,0
21,50,60,1
21,50,61,1
21,50,62,1
21,50,63,1
21,50,64,0
21,50,65,1
21,50,66,0
21,50,67,0
21,50,68,1
21,50,69,0
21,51,52,1
21,51,53,0
21,51,54,1
21,51,55,1
21,51,56,1
21,51,57,0
21,51,58,0
21,51,59,1
21,51,60,1
21,51,61,1
21,51,62,0
21,51,63,0
21,51,64,0
21,51,65,0
21,51,66,1
21,51,67,1
21,51,68,1
21,51,69,1
21,52,53,1
21,52,54,1
21,52,55,0
21,52,56,0
21,52,57,1
21,52,58,1
21,52,59,1
21,52,60,1
21,52,61,0
21,52,62,0
21,52,63,1
21,52,64,0
21,52,65,0
21,52,66,0
21,52,67,1
21,52,68,1
21,52,69,1
21,53,54,0
21,53,55,1
21,53,56,1
21,53,57,1
21,53,58,1
21,53,59,1
21,53,60,1
21,53,61,1
21,53,62,0
21,53,63,1
21,53,64,1
21,53,65,1
21,53,66,1
21,53,67,0
21,53,68,1
21,53,69,0
21,54,55,0
21,54,56,1
21,54,57,1
21,54,58,0
21,54,59,1
21,54,60,1
21,54,61,1
21,54,62,1
21,54,63,1
21,54,64,0
21,54,65,1
21,54,66,1
21,54,67,1
21,54,68,0
21,54,69,1
21,55,56,1
21,55,57,1
21,55,58,1
21,55,59,1
21,55,60,1
21,55,61,1
21,55,62,1
21,55,63,1
21,55,64,1
21,55,65,1
21,55,66,1
21,55,67,0
21,55,68,0
21,55,69,0
21,56,57,1
21,56,58,1
21,56,59,0
21,56,60,0
21,56,61,0
21,56,62,1
21,56,63,1
21,56,64,1
21,56,65,1
21,56,66,1
21,56,67,0
21,56,68,0
21,56,69,0
21,57,58,0
21,57,59,1
21,57,60,1
21,57,61,0
21,57,62,1
21,57,63,0
21,57,64,1
21,57,65,1
21,57,66,0
21,57,67,1
21,57,68,1
21,57,69,1
21,58,59,0
21,58,60,1
21,58,61,0
21,58,62,0
21,58,63,0
21,58,64,1
21,58,65,0
21,58,66,1
21,58,67,0
21,58,68,1
21,58,69,0
21,59,60,1
21,59,61,1
21,59,62,0
21,59,63,1
21,59,64,1
21,59,65,0
21,59,66,1
21,59,67,1
21,59,68,1
21,59,69,1
21,60,61,1
21,60,62,1
21,60,63,0
21,60,64,0
21,60,65,0
21,60,66,0
21,60,67,1
21,60,68,1
21,60,69,1
21,61,62,1
21,61,63,1
21,61,64,1
21,61,65,0
21,61,66,0
21,61,67,0
21,61,68,1
21,61,69,0
21,62,63,0
21,62,64,1
21,62,65,0
21,62,66,1
21,62,67,0
21,62,68,1
21,62,69,0
21,63,64,1
21,63,65,1
21,63,66,0
21,63,67,1
21,63,68,0
21,63,69,1
21,64,65,1
21,64,66,1
21,64,67,0
21,64,68,1
21,64,69,0
21,65,66,1
21,65,67,1
21,65,68,0
21,65,69,1
21,66,67,1
21,66,68,1
21,66,69,1
21,67,68,0
21,67,69,0
21,68,69,0
22,23,24,1
22,23,25,0
22,23,26,1
22,23,27,0
22,23,28,1
22,23,29,1
22,23,30,0
22,23,31,0
22,23,32,0
22,23,33,1
22,23,34,1
22,23,35,0
22,23,36,1
22,23,37,1
22,23,38,0
22,23,39,0
22,23,40,0
22,23,41,1
22,23,42,0
22,23,43,1
22,23,44,1
22,23,45,0
22,23,46,1
22,23,47,1
22,23,48,1
22,23,49,1
22,23,50,0
22,23,51,1
22,23,52,1
22,23,53,1
22,23,54,0
22,23,55,0
22,23,56,1
22,23,57,1
22,23,58,0
22,23,59,0
22,23,60,1
22,23,61,1
22,23,62,1
22,23,63,1
22,23,64,0
22,23,65,0
22,23,66,0
22,23,67,1
22,23,68,1
22,23,69,1
22,24,25,1
22,24,26,1
22,24,27,0
22,24,28,1
22,24,29,1
22,24,30,1
22,24,31,1
22,24,32,1
22,24,33,1
22,24,34,1
22,24,35,0
22,24,36,0
22,24,37,0
22,24,38,1
22,24,39,0
22,24,40,0
22,24,41,0
22,24,42,1
22,24,43,1
22,24,44,0
22,24,45,1
22,24,46,1
22,24,47,1
22,24,48,1
22,24,49,1
22,24,50,1
22,24,51,1
22,24,52,1
22,24,53,1
22,24,54,1
22,24,55,1
22,24,56,1
22,24,57,1
22,24,58,1
22,24,59,1
22,24,60,1
22,24,61,0
22,24,62,1
22,24,63,1
22,24,64,1
22,24,65,1
22,24,66,1
22,24,67,0
22,24,68,0
22,24,69,0
22,25,26,0
22,25,27,0
22,25,28,1
22,25,29,1
22,25,30,0
22,25,31,1
22,25,32,1
22,25,33,1
22,25,34,1
22,25,35,1
22,25,36,0
22,25,37,0
22,25,38,1
22,25,39,0
22,25,40,1
22,25,41,1
22,25,42,1
22,25,43,0
22,25,44,1
22,25,45,1
22,25,46,1
22,25,47,0
22,25,48,0
22,25,49,0
22,25,50,0
22,25,51,1
22,25,52,0
22,25,53,0
22,25,54,0
22,25,55,1
22,25,56,0
22,25,57,1
22,25,58,1
22,25,59,1
22,25,60,0
22,25,61,1
22,25,62,1
22,25,63,1
22,25,64,0
22,25,65,0
22,25,66,0
22,25,67,1
22,25,68,1
22,25,69,1
22,26,27,1
22,26,28,0
22,26,29,1
22,26,30,1
22,26,31,1
22,26,32,0
22,26,33,0
22,26,34,0
22,26,35,0
22,26,36,1
22,26,37,1
22,26,38,1
22,26,39,0
22,26,40,1
22,26,41,1
22,26,42,0
22,26,43,1
22,26,44,1
22,26,45,0
22,26,46,1
22,26,47,1
22,26,48,1
22,26,49,1
22,26,50,1
22,26,51,0
22,26,52,0
22,26,53,1
22,26,54,0
22,26,55,0
22,26,56,0
22,26,57,1
22,26,58,0
22,26,59,1
22,26,60,0
22,26,61,1
22,26,62,0
22,26,63,0
22,26,64,1
22,26,65,0
22,26,66,1
22,26,67,1
22,26,68,1
22,26,69,1
22,27,28,0
22,27,29,1
22,27,30,1
22,27,31,0
22,27,32,1
22,27,33,1
22,27,34,1
22,27,35,1
22,27,36,1
22,27,37,1
22,27,38,1
22,27,39,1
22,27,40,1
22,27,41,1
22,27,42,0
22,27,43,1
22,27,44,1
22,27,45,1
22,27,46,0
22,27,47,1
22,27,48,1
22,27,49,0
22,27,50,0
22,27,51,0
22,27,52,0
22,27,53,1
22,27,54,0
22,27,55,1
22,27,56,0
22,27,57,1
22,27,58,1
22,27,59,1
22,27,60,1
22,27,61,1
22,27,62,0
22,27,63,1
22,27,64,1
22,27,65,0
22,27,66,1
22,27,67,1
22,27,68,1
22,27,69,1
22,28,29,1
22,28,30,1
22,28,31,1
22,28,32,0
22,28,33,0
22,28,34,1
22,28,35,1
22,28,36,1
22,28,37,0
22,28,38,0
22,28,39,1
22,28,40,1
22,28,41,0
22,28,42,1
22,28,43,1
22,28,44,0
22,28,45,1
22,28,46,1
22,28,47,0
22,28,48,1
22,28,49,1
22,28,50,1
22,28,51,0
22,28,52,0
22,28,53,0
22,28,54,1
22,28,55,0
22,28,56,1
22,28,57,1
22,28,58,1
22,28,59,1
22,28,60,1
22,28,61,0
22,28,62,0
22,28,63,0
22,28,64,0
22,28,65,1
22,28,66,1
22,28,67,0
22,28,68,1
22,28,69,1
22,29,30,0
22,29,31,1
22,29,32,1
22,29,33,1
22,29,34,1
22,29,35,0
22,29,36,1
22,29,37,0
22,29,38,1
22,29,39,1
22,29,40,0
22,29,41,1
22,29,42,1
22,29,43,0
22,29,44,0
22,29,45,1
22,29,46,0
22,29,47,1
22,29,48,1
22,29,49,0
22,29,50,1
22,29,51,1
22,29,52,1
22,29,53,1
22,29,54,0
22,29,55,1
22,29,56,1
22,29,57,1
22,29,58,1
22,29,59,1
22,29,60,1
22,29,61,0
22,29,62,1
22,29,63,1
22,29,64,1
22,29,65,0
22,29,66,0
22,29,67,0
22,29,68,0
22,29,69,0
22,30,31,1
22,30,32,1
22,30,33,1
22,30,34,1
22,30,35,0
22,30,36,1
22,30,37,1
22,30,38,1
22,30,39,0
22,30,40,0
22,30,41,0
22,30,42,0
22,30,43,0
22,30,44,1
22,30,45,1
22,30,46,1
22,30,47,1
22,30,48,1
22,30,49,1
22,30,50,1
22,30,51,1
22,30,52,1
22,30,53,1
22,30,54,1
22,30,55,1
22,30,56,1
22,30,57,1
22,30,58,1
22,30,59,1
22,30,60,1
22,30,61,1
22,30,62,1
22,30,63,1
22,30,64,0
22,30,65,1
22,30,66,1
22,30,67,1
22,30,68,0
22,30,69,0
22,31,32,0
22,31,33,1
22,31,34,0
22,31,35,1
22,31,36,1
22,31,37,0
22,31,38,1
22,31,39,0
22,31,40,1
22,31,41,1
22,31,42,1
22,31,43,0
22,31,44,1
22,31,45,1
22,31,46,0
22,31,47,1
22,31,48,1
22,31,49,1
22,31,50,1
22,31,51,1
22,31,52,1
22,31,53,1
22,31,54,0
22,31,55,0
22,31,56,1
22,31,57,1
22,31,58,1
22,31,59,0
22,31,60,0
22,31,61,1
22,31,62,0
22,31,63,1
22,31,64,0
22,31,65,1
22,31,66,1
22,31,67,0
22,31,68,1
22,31,69,1
22,32,33,0
22,32,34,1
22,32,35,1
22,32,36,0
22,32,37,0
22,32,38,1
22,32,39,1
22,32,40,1
22,32,41,1
22,32,42,1
22,32,43,1
22,32,44,0
22,32,45,1
22,32,46,1
22,32,47,0
22,32,48,0
22,32,49,1
22,32,50,1
22,32,51,1
22,32,52,0
22,32,53,1
22,32,54,1
22,32,55,1
22,32,56,1
22,32,57,1
22,32,58,0
22,32,59,1
22,32,60,0
22,32,61,1
22,32,62,1
22,32,63,0
22,32,64,1
22,32,65,1
22,32,66,1
22,32,67,1
22,32,68,0
22,32,69,0
22,33,34,1
22,33,35,1
22,33,36,1
22,33,37,1
22,33,38,0
22,33,39,1
22,33,40,0
22,33,41,0
22,33,42,0
22,33,43,0
22,33,44,1
22,33,45,1
22,33,46,1
22,33,47,0
22,33,48,1
22,33,49,0
22,33,50,1
22,33,51,0
22,33,52,1
22,33,53,0
22,33,54,0
22,33,55,1
22,33,56,0
22,33,57,1
22,33,58,1
22,33,59,1
22,33,60,1
22,33,61,0
22,33,62,1
22,33,63,0
22,33,64,0
22,33,65,1
22,33,66,0
22,33,67,1
22,33,68,1
22,33,69,1
22,34,35,1
22,34,36,0
22,34,37,0
22,34,38,0
22,34,39,1
22,34,40,1
22,34,41,1
22,34,42,0
22,34,43,0
22,34,44,1
22,34,45,1
22,34,46,1
22,34,47,1
22,34,48,1
22,34,49,1
22,34,50,1
22,34,51,1
22,34,52,0
22,34,53,0
22,34,54,0
22,34,55,0
22,34,56,0
22,34,57,0
22,34,58,1
22,34,59,1
22,34,60,0
22,34,61,0
22,34,62,1
22,34,63,1
22,34,64,1
22,34,65,0
22,34,66,1
22,34,67,1
22,34,68,1
22,34,69,1
22,35,36,0
22,35,37,0
22,35,38,1
22,35,39,1
22,35,40,1
22,35,41,0
22,35,42,0
22,35,43,0
22,35,44,1
22,35,45,0
22,35,46,1
22,35,47,0
22,35,48,1
22,35,49,0
22,35,50,1
22,35,51,1
22,35,52,0
22,35,53,0
22,35,54,1
22,35,55,1
22,35,56,1
22,35,57,0
22,35,58,1
22,35,59,1
22,35,60,0
22,35,61,0
22,35,62,1
22,35,63,1
22,35,64,1
22,35,65,1
22,35,66,1
22,35,67,1
22,35,68,1
22,35,69,1
22,36,37,0
22,36,38,0
22,36,39,1
22,36,40,1
22,36,41,0
22,36,42,1
22,36,43,1
22,36,44,1
22,36,45,1
22,36,46,1
22,36,47,1
22,36,48,0
22,36,49,1
22,36,50,1
22,36,51,1
22,36,52,1
22,36,53,1
22,36,54,1
22,36,55,0
22,36,56,1
22,36,57,0
22,36,58,0
22,36,59,0
22,36,60,0
22,36,61,0
22,36,62,0
22,36,63,0
22,36,64,1
22,36,65,0
22,36,66,1
22,36,67,1
22,36,68,1
22,36,69,1
22,37,38,1
22,37,39,1
22,37,40,0
22,37,41,1
22,37,42,1
22,37,43,0
22,37,44,1
22,37,45,0
22,37,46,1
22,37,47,0
22,37,48,1
22,37,49,1
22,37,50,0
22,37,51,1
22,37,52,1
22,37,53,1
22,37,54,0
22,37,55,1
22,37,56,1
22,37,57,1
22,37,58,0
22,37,59,1
22,37,60,1
22,37,61,1
22,37,62,1
22,37,63,1
22,37,64,1
22,37,65,1
22,37,66,0
22,37,67,1
22,37,68,1
22,37,69,1
22,38,39,1
22,38,40,1
22,38,41,1
22,38,42,1
22,38,43,0
22,38,44,0
22,38,45,0
22,38,46,0
22,38,47,1
22,38,48,0
22,38,49,1
22,38,50,1
22,38,51,0
22,38,52,1
22,38,53,1
22,38,54,1
22,38,55,1
22,38,56,0
22,38,57,1
22,38,58,1
22,38,59,1
22,38,60,1
22,38,61,1
22,38,62,0
22,38,63,1
22,38,64,1
22,38,65,1
22,38,66,0
22,38,67,0
22,38,68,1
22,38,69,1
22,39,40,1
22,39,41,0
22,39,42,1
22,39,43,0
22,39,44,0
22,39,45,1
22,39,46,0
22,39,47,0
22,39,48,0
22,39,49,1
22,39,50,0
22,39,51,1
22,39,52,1
22,39,53,0
22,39,54,0
22,39,55,0
22,39,56,1
22,39,57,0
22,39,58,1
22,39,59,1
22,39,60,1
22,39,61,1
22,39,62,0
22,39,63,1
22,39,64,1
22,39,65,1
22,39,66,1
22,39,67,0
22,39,68,1
22,39,69,1
22,40,41,1
22,40,42,1
22,40,43,0
22,40,44,1
22,40,45,1
22,40,46,0
22,40,47,0
22,40,48,1
22,40,49,1
22,40,50,0
22,40,51,1
22,40,52,0
22,40,53,1
22,40,54,1
22,40,55,1
22,40,56,0
22,40,57,1
22,40,58,1
22,40,59,1
22,40,60,0
22,40,61,1
22,40,62,1
22,40,63,0
22,40,64,0
22,40,65,0
22,40,66,0
22,40,67,0
22,40,68,1
22,40,69,1
22,41,42,1
22,41,43,0
22,41,44,1
22,41,45,1
22,41,46,0
22,41,47,1
22,41,48,1
22,41,49,0
22,41,50,0
22,41,51,1
22,41,52,0
22,41,53,1
22,41,54,1
22,41,55,1
22,41,56,1
22,41,57,1
22,41,58,1
22,41,59,1
22,41,60,1
22,41,61,0
22,41,62,0
22,41,63,1
22,41,64,1
22,41,65,1
22,41,66,1
22,41,67,1
22,41,68,0
22,41,69,0
22,42,43,1
22,42,44,0
22,42,45,1
22,42,46,0
22,42,47,0
22,42,48,1
22,42,49,0
22,42,50,1
22,42,51,0
22,42,52,1
22,42,53,1
22,42,54,1
22,42,55,1
22,42,56,0
22,42,57,1
22,42,58,0
22,42,59,0
22,42,60,1
22,42,61,0
22,42,62,1
22,42,63,1
22,42,64,1
22,42,65,0
22,42,66,1
22,42,67,0
22,42,68,1
22,42,69,1
22,43,44,1
22,43,45,0
22,43,46,1
22,43,47,1
22,43,48,1
22,43,49,1
22,43,50,1
22,43,51,1
22,43,52,1
22,43,53,1
22,43,54,0
22,43,55,1
22,43,56,0
22,43,57,0
22,43,58,0
22,43,59,0
22,43,60,0
22,43,61,0
22,43,62,1
22,43,63,1
22,43,64,1
22,43,65,1
22,43,66,1
22,43,67,1
22,43,68,1
22,43,69,1
22,44,45,1
22,44,46,0
22,44,47,1
22,44,48,1
22,44,49,0
22,44,50,1
22,44,51,1
22,44,52,1
22,44,53,0
22,44,54,1
22,44,55,0
22,44,56,1
22,44,57,0
22,44,58,0
22,44,59,1
22,44,60,0
22,44,61,1
22,44,62,1
22,44,63,1
22,44,64,0
22,44,65,1
22,44,66,1
22,44,67,1
22,44,68,0
22,44,69,0
22,45,46,1
22,45,47,0
22,45,48,1
22,45,49,1
22,45,50,1
22,45,51,1
22,45,52,0
22,45,53,0
22,45,54,1
22,45,55,0
22,45,56,1
22,45,57,1
22,45,58,1
22,45,59,1
22,45,60,1
22,45,61,1
22,45,62,1
22,45,63,1
22,45,64,0
22,45,65,1
22,45,66,1
22,45,67,0
22,45,68,1
22,45,69,0
22,46,47,1
22,46,48,0
22,46,49,1
22,46,50,1
22,46,51,1
22,46,52,0
22,46,53,0
22,46,54,1
22,46,55,0
22,46,56,1
22,46,57,1
22,46,58,1
22,46,59,1
22,46,60,1
22,46,61,1
22,46,62,0
22,46,63,0
22,46,64,0
22,46,65,1
22,46,66,0
22,46,67,1
22,46,68,1
22,46,69,1
22,47,48,0
22,47,49,1
22,47,50,0
22,47,51,1
22,47,52,1
22,47,53,1
22,47,54,0
22,47,55,1
22,47,56,1
22,47,57,1
22,47,58,0
22,47,59,1
22,47,60,1
22,47,61,1
22,47,62,0
22,47,63,0
22,47,64,1
22,47,65,0
22,47,66,1
22,47,67,1
22,47,68,1
22,47,69,1
22,48,49,0
22,48,50,1
22,48,51,0
22,48,52,0
22,48,53,0
22,48,54,1
22,48,55,0
22,48,56,1
22,48,57,1
22,48,58,1
22,48,59,1
22,48,60,0
22,48,61,1
22,48,62,0
22,48,63,1
22,48,64,1
22,48,65,1
22,48,66,0
22,48,67,1
22,48,68,0
22,48,69,0
22,49,50,0
22,49,51,1
22,49,52,0
22,49,53,1
22,49,54,1
22,49,55,0
22,49,56,1
22,49,57,0
22,49,58,0
22,49,59,1
22,49,60,0
22,49,61,1
22,49,62,1
22,49,63,1
22,49,64,1
22,49,65,1
22,49,66,1
22,49,67,0
22,49,68,1
22,49,69,1
22,50,51,1
22,50,52,1
22,50,53,1
22,50,54,0
22,50,55,1
22,50,56,0
22,50,57,1
22,50,58,1
22,50,59,1
22,50,60,0
22,50,61,0
22,50,62,1
22,50,63,1
22,50,64,0
22,50,65,1
22,50,66,1
22,50,67,1
22,50,68,0
22,50,69,0
22,51,52,1
22,51,53,1
22,51,54,1
22,51,55,0
22,51,56,0
22,51,57,0
22,51,58,1
22,51,59,1
22,51,60,0
22,51,61,1
22,51,62,1
22,51,63,1
22,51,64,1
22,51,65,0
22,51,66,1
22,51,67,0
22,51,68,0
22,51,69,0
22,52,53,1
22,52,54,0
22,52,55,1
22,52,56,1
22,52,57,1
22,52,58,0
22,52,59,0
22,52,60,1
22,52,61,1
22,52,62,1
22,52,63,0
22,52,64,0
22,52,65,0
22,52,66,0
22,52,67,1
22,52,68,1
22,52,69,1
22,53,54,1
22,53,55,1
22,53,56,0
22,53,57,0
22,53,58,1
22,53,59,1
22,53,60,1
22,53,61,1
22,53,62,0
22,53,63,0
22,53,64,1
22,53,65,0
22,53,66,0
22,53,67,0
22,53,68,1
22,53,69,1
22,54,55,0
22,54,56,1
22,54,57,1
22,54,58,1
22,54,59,1
22,54,60,1
22,54,61,1
22,54,62,1
22,54,63,0
22,54,64,1
22,54,65,1
22,54,66,1
22,54,67,1
22,54,68,0
22,54,69,0
22,55,56,0
22,55,57,1
22,55,58,1
22,55,59,0
22,55,60,1
22,55,61,1
22,55,62,1
22,55,63,1
22,55,64,1
22,55,65,0
22,55,66,1
22,55,67,1
22,55,68,1
22,55,69,1
22,56,57,1
22,56,58,1
22,56,59,1
22,56,60,1
22,56,61,1
22,56,62,1
22,56,63,1
22,56,64,1
22,56,65,1
22,56,66,1
22,56,67,1
22,56,68,0
22,56,69,0
22,57,58,1
22,57,59,1
22,57,60,0
22,57,61,0
22,57,62,0
22,57,63,1
22,57,64,1
22,57,65,1
22,57,66,1
22,57,67,1
22,57,68,0
22,57,69,0
22,58,59,0
22,58,60,1
22,58,61,1
22,58,62,0
22,58,63,1
22,58,64,0
22,58,65,1
22,58,66,1
22,58,67,0
22,58,68,1
22,58,69,1
22,59,60,0
22,59,61,1
22,59,62,0
22,59,63,0
22,59,64,0
22,59,65,1
22,59,66,0
22,59,67,1
22,59,68,0
22,59,69,0
22,60,61,1
22,60,62,1
22,60,63,0
22,60,64,1
22,60,65,1
22,60,66,0
22,60,67,1
22,60,68,1
22,60,69,1
22,61,62,1
22,61,63,1
22,61,64,0
22,61,65,0
22,61,66,0
22,61,67,0
22,61,68,1
22,61,69,1
22,62,63,1
22,62,64,1
22,62,65,1
22,62,66,0
22,62,67,0
22,62,68,0
22,62,69,0
22,63,64,0
22,63,65,1
22,63,66,0
22,63,67,1
22,63,68,0
22,63,69,0
22,64,65,1
22,64,66,1
22,64,67,0
22,64,68,1
22,64,69,1
22,65,66,1
22,65,67,1
22,65,68,0
22,65,69,0
22,66,67,1
22,66,68,1
22,66,69,1
22,67,68,1
22,67,69,1
22,68,69,0
23,24,25,1
23,24,26,0
23,24,27,1
23,24,28,0
23,24,29,1
23,24,30,1
23,24,31,0
23,24,32,0
23,24,33,0
23,24,34,1
23,24,35,1
23,24,36,0
23,24,37,1
23,24,38,1
23,24,39,0
23,24,40,0
23,24,41,0
23,24,42,1
23,24,43,0
23,24,44,1
23,24,45,1
23,24,46,0
23,24,47,1
23,24,48,1
23,24,49,1
23,24,50,1
23,24,51,0
23,24,52,1
23,24,53,1
23,24,54,1
23,24,55,0
23,24,56,0
23,24,57,1
23,24,58,1
23,24,59,0
23,24,60,0
23,24,61,1
23,24,62,1
23,24,63,1
23,24,64,1
23,24,65,0
23,24,66,0
23,24,67,0
23,24,68,1
23,24,69,1
23,25,26,1
23,25,27,1
23,25,28,0
23,25,29,1
23,25,30,1
23,25,31,1
23,25,32,1
23,25,33,1
23,25,34,1
23,25,35,1
23,25,36,0
23,25,37,0
23,25,38,0
23,25,39,1
23,25,40,0
23,25,41,0
23,25,42,0
23,25,43,1
23,25,44,1
23,25,45,0
23,25,46,1
23,25,47,1
23,25,48,1
23,25,49,1
23,25,50,1
23,25,51,1
23,25,52,1
23,25,53,1
23,25,54,1
23,25,55,1
23,25,56,1
23,25,57,1
23,25,58,1
23,25,59,1
23,25,60,1
23,25,61,1
23,25,62,0
23,25,63,1
23,25,64,1
23,25,65,1
23,25,66,1
23,25,67,1
23,25,68,0
23,25,69,0
23,26,27,0
23,26,28,0
23,26,29,1
23,26,30,1
23,26,31,0
23,26,32,1
23,26,33,1
23,26,34,1
23,26,35,1
23,26,36,1
23,26,37,0
23,26,38,0
23,26,39,1
23,26,40,0
23,26,41,1
23,26,42,1
23,26,43,1
23,26,44,0
23,26,45,1
23,26,46,1
23,26,47,1
23,26,48,0
23,26,49,0
23,26,50,0
23,26,51,0
23,26,52,1
23,26,53,0
23,26,54,0
23,26,55,0
23,26,56,1
23,26,57,0
23,26,58,1
23,26,59,1
23,26,60,1
23,26,61,0
23,26,62,1
23,26,63,1
23,26,64,1
23,26,65,0
23,26,66,0
23,26,67,0
23,26,68,1
23,26,69,1
23,27,28,1
23,27,29,0
23,27,30,1
23,27,31,1
23,27,32,1
23,27,33,0
23,27,34,0
23,27,35,0
23,27,36,0
23,27,37,1
23,27,38,1
23,27,39,1
23,27,40,0
23,27,41,1
23,27,42,1
23,27,43,0
23,27,44,1
23,27,45,1
23,27,46,0
23,27,47,1
23,27,48,1
23,27,49,1
23,27,50,1
23,27,51,1
23,27,52,0
23,27,53,0
23,27,54,1
23,27,55,0
23,27,56,0
23,27,57,0
23,27,58,1
23,27,59,0
23,27,60,1
23,27,61,0
23,27,62,1
23,27,63,0
23,27,64,0
23,27,65,1
23,27,66,0
23,27,67,1
23,27,68,1
23,27,69,1
23,28,29,0
23,28,30,1
23,28,31,1
23,28,32,0
23,28,33,1
23,28,34,1
23,28,35,1
23,28,36,1
23,28,37,1
23,28,38,1
23,28,39,1
23,28,40,1
23,28,41,1
23,28,42,1
23,28,43,0
23,28,44,1
23,28,45,1
23,28,46,1
23,28,47,0
23,28,48,1
23,28,49,1
23,28,50,0
23,28,51,0
23,28,52,0
23,28,53,0
23,28,54,1
23,28,55,0
23,28,56,1
23,28,57,0
23,28,58,1
23,28,59,1
23,28,60,1
23,28,61,1
23,28,62,1
23,28,63,0
23,28,64,1
23,28,65,1
23,28,66,0
23,28,67,1
23,28,68,1
23,28,69,1
23,29,30,1
23,29,31,1
23,29,32,1
23,29,33,0
23,29,34,0
23,29,35,1
23,29,36,1
23,29,37,1
23,29,38,0
23,29,39,0
23,29,40,1
23,29,41,1
23,29,42,0
23,29,43,1
23,29,44,1
23,29,45,0
23,29,46,1
23,29,47,1
23,29,48,0
23,29,49,1
23,29,50,1
23,29,51,1
23,29,52,0
23,29,53,0
23,29,54,0
23,29,55,1
23,29,56,0
23,29,57,1
23,29,58,1
23,29,59,1
23,29,60,1
23,29,61,1
23,29,62,0
23,29,63,0
23,29,64,0
23,29,65,0
23,29,66,1
23,29,67,1
23,29,68,0
23,29,69,1
23,30,31,0
23,30,32,1
23,30,33,1
23,30,34,1
23,30,35,1
23,30,36,0
23,30,37,1
23,30,38,0
23,30,39,1
23,30,40,1
23,30,41,0
23,30,42,1
23,30,43,1
23,30,44,0
23,30,45,0
23,30,46,1
23,30,47,0
23,30,48,1
23,30,49,1
23,30,50,0
23,30,51,1
23,30,52,1
23,30,53,1
23,30,54,1
23,30,55,0
23,30,56,1
23,30,57,1
23,30,58,1
23,30,59,1
23,30,60,1
23,30,61,1
23,30,62,0
23,30,63,1
23,30,64,1
23,30,65,1
23,30,66,0
23,30,67,0
23,30,68,0
23,30,69,0
23,31,32,1
23,31,33,1
23,31,34,1
23,31,35,1
23,31,36,0
23,31,37,1
23,31,38,1
23,31,39,1
23,31,40,0
23,31,41,0
23,31,42,0
23,31,43,0
23,31,44,0
23,31,45,1
23,31,46,1
23,31,47,1
23,31,48,1
23,31,49,1
23,31,50,1
23,31,51,1
23,31,52,1
23,31,53,1
23,31,54,1
23,31,55,1
23,31,56,1
23,31,57,1
23,31,58,1
23,31,59,1
23,31,60,1
23,31,61,1
23,31,62,1
23,31,63,1
23,31,64,1
23,31,65,0
23,31,66,1
23,31,67,1
23,31,68,1
23,31,69,0
23,32,33,0
23,32,34,1
23,32,35,0
23,32,36,1
23,32,37,1
23,32,38,0
23,32,39,1
23,32,40,0
23,32,41,1
23,32,42,1
23,32,43,1
23,32,44,0
23,32,45,1
23,32,46,1
23,32,47,0
23,32,48,1
23,32,49,1
23,32,50,1
23,32,51,1
23,32,52,1
23,32,53,1
23,32,54,1
23,32,55,0
23,32,56,0
23,32,57,1
23,32,58,1
23,32,59,1
23,32,60,0
23,32,61,0
23,32,62,1
23,32,63,0
23,32,64,1
23,32,65,0
23,32,66,1
23,32,67,1
23,32,68,0
23,32,69,1
23,33,34,0
23,33,35,1
23,33,36,1
23,33,37,0
23,33,38,0
23,33,39,1
23,33,40,1
23,33,41,1
23,33,42,1
23,33,43,1
23,33,44,1
23,33,45,0
23,33,46,1
23,33,47,1
23,33,48,0
23,33,49,0
23,33,50,1
23,33,51,1
23,33,52,1
23,33,53,0
23,33,54,1
23,33,55,1
23,33,56,1
23,33,57,1
23,33,58,1
23,33,59,0
23,33,60,1
23,33,61,0
23,33,62,1
23,33,63,1
23,33,64,0
23,33,65,1
23,33,66,1
23,33,67,1
23,33,68,1
23,33,69,0
23,34,35,1
23,34,36,1
23,34,37,1
23,34,38,1
23,34,39,0
23,34,40,1
23,34,41,0
23,34,42,0
23,34,43,0
23,34,44,0
23,34,45,1
23,34,46,1
23,34,47,1
23,34,48,0
23,34,49,1
23,34,50,0
23,34,51,1
23,34,52,0
23,34,53,1
23,34,54,0
23,34,55,0
23,34,56,1
23,34,57,0
23,34,58,1
23,34,59,1
23,34,60,1
23,34,61,1
23,34,62,0
23,34,63,1
23,34,64,0
23,34,65,0
23,34,66,1
23,34,67,0
23,34,68,1
23,34,69,1
23,35,36,1
23,35,37,0
23,35,38,0
23,35,39,0
23,35,40,1
23,35,41,1
23,35,42,1
23,35,43,0
23,35,44,0
23,35,45,1
23,35,46,1
23,35,47,1
23,35,48,1
23,35,49,1
23,35,50,1
23,35,51,1
23,35,52,1
23,35,53,0
23,35,54,0
23,35,55,0
23,35,56,0
23,35,57,0
23,35,58,0
23,35,59,1
23,35,60,1
23,35,61,0
23,35,62,0
23,35,63,1
23,35,64,1
23,35,65,1
23,35,66,0
23,35,67,1
23,35,68,1
23,35,69,1
23,36,37,0
23,36,38,0
23,36,39,1
23,36,40,1
23,36,41,1
23,36,42,0
23,36,43,0
23,36,44,0
23,36,45,1
23,36,46,0
23,36,47,1
23,36,48,0
23,36,49,1
23,36,50,0
23,36,51,1
23,36,52,1
23,36,53,0
23,36,54,0
23,36,55,1
23,36,56,1
23,36,57,1
23,36,58,0
23,36,59,1
23,36,60,1
23,36,61,0
23,36,62,0
23,36,63,1
23,36,64,1
23,36,65,1
23,36,66,1
23,36,67,1
23,36,68,1
23,36,69,1
23,37,38,0
23,37,39,0
23,37,40,1
23,37,41,1
23,37,42,0
23,37,43,1
23,37,44,1
23,37,45,1
23,37,46,1
23,37,47,1
23,37,48,1
23,37,49,0
23,37,50,1
23,37,51,1
23,37,52,1
23,37,53,1
23,37,54,1
23,37,55,1
23,37,56,0
23,37,57,1
23,37,58,0
23,37,59,0
23,37,60,0
23,37,61,0
23,37,62,0
23,37,63,0
23,37,64,0
23,37,65,1
23,37,66,0
23,37,67,1
23,37,68,1
23,37,69,1
23,38,39,1
23,38,40,1
23,38,41,0
23,38,42,1
23,38,43,1
23,38,44,0
23,38,45,1
23,38,46,0
23,38,47,1
23,38,48,0
23,38,49,1
23,38,50,1
23,38,51,0
23,38,52,1
23,38,53,1
23,38,54,1
23,38,55,0
23,38,56,1
23,38,57,1
23,38,58,1
23,38,59,0
23,38,60,1
23,38,61,1
23,38,62,1
23,38,63,1
23,38,64,1
23,38,65,1
23,38,66,1
23,38,67,0
23,38,68,1
23,38,69,1
23,39,40,1
23,39,41,1
23,39,42,1
23,39,43,1
23,39,44,0
23,39,45,0
23,39,46,0
23,39,47,0
23,39,48,1
23,39,49,0
23,39,50,1
23,39,51,1
23,39,52,0
23,39,53,1
23,39,54,1
23,39,55,1
23,39,56,1
23,39,57,0
23,39,58,1
23,39,59,1
23,39,60,1
23,39,61,1
23,39,62,1
23,39,63,0
23,39,64,1
23,39,65,1
23,39,66,1
23,39,67,0
23,39,68,0
23,39,69,1
23,40,41,1
23,40,42,0
23,40,43,1
23,40,44,0
23,40,45,0
23,40,46,1
23,40,47,0
23,40,48,0
23,40,49,0
23,40,50,1
23,40,51,0
23,40,52,1
23,40,53,1
23,40,54,0
23,40,55,0
23,40,56,0
23,40,57,1
23,40,58,0
23,40,59,1
23,40,60,1
23,40,61,1
23,40,62,1
23,40,63,0
23,40,64,1
23,40,65,1
23,40,66,1
23,40,67,1
23,40,68,0
23,40,69,1
23,41,42,1
23,41,43,1
23,41,44,0
23,41,45,1
23,41,46,1
23,41,47,0
23,41,48,0
23,41,49,1
23,41,50,1
23,41,51,0
23,41,52,1
23,41,53,0
23,41,54,1
23,41,55,1
23,41,56,1
23,41,57,0
23,41,58,1
23,41,59,1
23,41,60,1
23,41,61,0
23,41,62,1
23,41,63,1
23,41,64,0
23,41,65,0
23,41,66,0
23,41,67,0
23,41,68,0
23,41,69,1
23,42,43,1
23,42,44,0
23,42,45,1
23,42,46,1
23,42,47,0
23,42,48,1
23,42,49,1
23,42,50,0
23,42,51,0
23,42,52,1
23,42,53,0
23,42,54,1
23,42,55,1
23,42,56,1
23,42,57,1
23,42,58,1
23,42,59,1
23,42,60,1
23,42,61,1
23,42,62,0
23,42,63,0
23,42,64,1
23,42,65,1
23,42,66,1
23,42,67,1
23,42,68,1
23,42,69,0
23,43,44,1
23,43,45,0
23,43,46,1
23,43,47,0
23,43,48,0
23,43,49,1
23,43,50,0
23,43,51,1
23,43,52,0
23,43,53,1
23,43,54,1
23,43,55,1
23,43,56,1
23,43,57,0
23,43,58,1
23,43,59,0
23,43,60,0
23,43,61,1
23,43,62,0
23,43,63,1
23,43,64,1
23,43,65,1
23,43,66,0
23,43,67,1
23,43,68,0
23,43,69,1
23,44,45,1
23,44,46,0
23,44,47,1
23,44,48,1
23,44,49,1
23,44,50,1
23,44,51,1
23,44,52,1
23,44,53,1
23,44,54,1
23,44,55,0
23,44,56,1
23,44,57,0
23,44,58,0
23,44,59,0
23,44,60,0
23,44,61,0
23,44,62,0
23,44,63,1
23,44,64,1
23,44,65,1
23,44,66,1
23,44,67,1
23,44,68,1
23,44,69,1
23,45,46,1
23,45,47,0
23,45,48,1
23,45,49,1
23,45,50,0
23,45,51,1
23,45,52,1
23,45,53,1
23,45,54,0
23,45,55,1
23,45,56,0
23,45,57,1
23,45,58,0
23,45,59,0
23,45,60,1
23,45,61,0
23,45,62,1
23,45,63,1
23,45,64,1
23,45,65,0
23,45,66,1
23,45,67,1
23,45,68,1
23,45,69,0
23,46,47,1
23,46,48,0
23,46,49,1
23,46,50,1
23,46,51,1
23,46,52,1
23,46,53,0
23,46,54,0
23,46,55,1
23,46,56,0
23,46,57,1
23,46,58,1
23,46,59,1
23,46,60,1
23,46,61,1
23,46,62,1
23,46,63,1
23,46,64,1
23,46,65,0
23,46,66,1
23,46,67,1
23,46,68,0
23,46,69,0
23,47,48,1
23,47,49,0
23,47,50,1
23,47,51,1
23,47,52,1
23,47,53,0
23,47,54,0
23,47,55,1
23,47,56,0
23,47,57,1
23,47,58,1
23,47,59,1
23,47,60,1
23,47,61,1
23,47,62,1
23,47,63,0
23,47,64,0
23,47,65,0
23,47,66,1
23,47,67,0
23,47,68,1
23,47,69,1
23,48,49,0
23,48,50,1
23,48,51,0
23,48,52,1
23,48,53,1
23,48,54,1
23,48,55,0
23,48,56,1
23,48,57,1
23,48,58,1
23,48,59,0
23,48,60,1
23,48,61,1
23,48,62,1
23,48,63,0
23,48,64,0
23,48,65,1
23,48,66,0
23,48,67,1
23,48,68,1
23,48,69,1
23,49,50,0
23,49,51,1
23,49,52,0
23,49,53,0
23,49,54,0
23,49,55,1
23,49,56,0
23,49,57,1
23,49,58,1
23,49,59,1
23,49,60,1
23,49,61,0
23,49,62,1
23,49,63,0
23,49,64,1
23,49,65,1
23,49,66,1
23,49,67,0
23,49,68,1
23,49,69,0
23,50,51,0
23,50,52,1
23,50,53,0
23,50,54,1
23,50,55,1
23,50,56,0
23,50,57,1
23,50,58,0
23,50,59,0
23,50,60,1
23,50,61,0
23,50,62,1
23,50,63,1
23,50,64,1
23,50,65,1
23,50,66,1
23,50,67,1
23,50,68,0
23,50,69,1
23,51,52,1
23,51,53,1
23,51,54,1
23,51,55,0
23,51,56,1
23,51,57,0
23,51,58,1
23,51,59,1
23,51,60,1
23,51,61,0
23,51,62,0
23,51,63,1
23,51,64,1
23,51,65,0
23,51,66,1
23,51,67,1
23,51,68,1
23,51,69,0
23,52,53,1
23,52,54,1
23,52,55,1
23,52,56,0
23,52,57,0
23,52,58,0
23,52,59,1
23,52,60,1
23,52,61,0
23,52,62,1
23,52,63,1
23,52,64,1
23,52,65,1
23,52,66,0
23,52,67,1
23,52,68,0
23,52,69,0
23,53,54,1
23,53,55,0
23,53,56,1
23,53,57,1
23,53,58,1
23,53,59,0
23,53,60,0
23,53,61,1
23,53,62,1
23,53,63,1
23,53,64,0
23,53,65,0
23,53,66,0
23,53,67,0
23,53,68,1
23,53,69,1
23,54,55,1
23,54,56,1
23,54,57,0
23,54,58,0
23,54,59,1
23,54,60,1
23,54,61,1
23,54,62,1
23,54,63,0
23,54,64,0
23,54,65,1
23,54,66,0
23,54,67,0
23,54,68,0
23,54,69,1
23,55,56,0
23,55,57,1
23,55,58,1
23,55,59,1
23,55,60,1
23,55,61,1
23,55,62,1
23,55,63,1
23,55,64,0
23,55,65,1
23,55,66,1
23,55,67,1
23,55,68,1
23,55,69,0
23,56,57,0
23,56,58,1
23,56,59,1
23,56,60,0
23,56,61,1
23,56,62,1
23,56,63,1
23,56,64,1
23,56,65,1
23,56,66,0
23,56,67,1
23,56,68,1
23,56,69,1
23,57,58,1
23,57,59,1
23,57,60,1
23,57,61,1
23,57,62,1
23,57,63,1
23,57,64,1
23,57,65,1
23,57,66,1
23,57,67,1
23,57,68,1
23,57,69,0
23,58,59,1
23,58,60,1
23,58,61,0
23,58,62,0
23,58,63,0
23,58,64,1
23,58,65,1
23,58,66,1
23,58,67,1
23,58,68,1
23,58,69,0
23,59,60,0
23,59,61,1
23,59,62,1
23,59,63,0
23,59,64,1
23,59,65,0
23,59,66,1
23,59,67,1
23,59,68,0
23,59,69,1
23,60,61,0
23,60,62,1
23,60,63,0
23,60,64,0
23,60,65,0
23,60,66,1
23,60,67,0
23,60,68,1
23,60,69,0
23,61,62,1
23,61,63,1
23,61,64,0
23,61,65,1
23,61,66,1
23,61,67,0
23,61,68,1
23,61,69,1
23,62,63,1
23,62,64,1
23,62,65,0
23,62,66,0
23,62,67,0
23,62,68,0
23,62,69,1
23,63,64,1
23,63,65,1
23,63,66,1
23,63,67,0
23,63,68,0
23,63,69,0
23,64,65,0
23,64,66,1
23,64,67,0
23,64,68,1
23,64,69,0
23,65,66,1
23,65,67,1
23,65,68,0
23,65,69,1
23,66,67,1
23,66,68,1
23,66,69,0
23,67,68,1
23,67,69,1
23,68,69,1
24,25,26,1
24,25,27,0
24,25,28,1
24,25,29,0
24,25,30,1
24,25,31,1
24,25,32,0
24,25,33,0
24,25,34,0
24,25,35,1
24,25,36,1
24,25,37,0
24,25,38,1
24,25,39,1
24,25,40,0
24,25,41,0
24,25,42,0
24,25,43,1
24,25,44,0
24,25,45,1
24,25,46,1
24,25,47,0
24,25,48,1
24,25,49,1
24,25,50,1
24,25,51,1
24,25,52,0
24,25,53,1
24,25,54,1
24,25,55,1
24,25,56,0
24,25,57,0
24,25,58,1
24,25,59,1
24,25,60,0
24,25,61,0
24,25,62,1
24,25,63,1
24,25,64,1
24,25,65,1
24,25,66,0
24,25,67,0
24,25,68,0
24,25,69,1
24,26,27,1
24,26,28,1
24,26,29,0
24,26,30,1
24,26,31,1
24,26,32,1
24,26,33,1
24,26,34,1
24,26,35,1
24,26,36,1
24,26,37,0
24,26,38,0
24,26,39,0
24,26,40,1
24,26,41,0
24,26,42,0
24,26,43,0
24,26,44,1
24,26,45,1
24,26,46,0
24,26,47,1
24,26,48,1
24,26,49,1
24,26,50,1
24,26,51,1
24,26,52,1
24,26,53,1
24,26,54,1
24,26,55,1
24,26,56,1
24,26,57,1
24,26,58,1
24,26,59,1
24,26,60,1
24,26,61,1
24,26,62,1
24,26,63,0
24,26,64,1
24,26,65,1
24,26,66,1
24,26,67,1
24,26,68,1
24,26,69,0
24,27,28,0
24,27,29,0
24,27,30,1
24,27,31,1
24,27,32,0
24,27,33,1
24,27,34,1
24,27,35,1
24,27,36,1
24,27,37,1
24,27,38,0
24,27,39,0
24,27,40,1
24,27,41,0
24,27,42,1
24,27,43,1
24,27,44,1
24,27,45,0
24,27,46,1
24,27,47,1
24,27,48,1
24,27,49,0
24,27,50,0
24,27,51,0
24,27,52,0
24,27,53,1
24,27,54,0
24,27,55,0
24,27,56,0
24,27,57,1
24,27,58,0
24,27,59,1
24,27,60,1
24,27,61,1
24,27,62,0
24,27,63,1
24,27,64,1
24,27,65,1
24,27,66,0
24,27,67,0
24,27,68,0
24,27,69,1
24,28,29,1
24,28,30,0
24,28,31,1
24,28,32,1
24,28,33,1
24,28,34,0
24,28,35,0
24,28,36,0
24,28,37,0
24,28,38,1
24,28,39,1
24,28,40,1
24,28,41,0
24,28,42,1
24,28,43,1
24,28,44,0
24,28,45,1
24,28,46,1
24,28,47,0
24,28,48,1
24,28,49,1
24,28,50,1
24,28,51,1
24,28,52,1
24,28,53,0
24,28,54,0
24,28,55,1
24,28,56,0
24,28,57,0
24,28,58,0
24,28,59,1
24,28,60,0
24,28,61,1
24,28,62,0
24,28,63,1
24,28,64,0
24,28,65,0
24,28,66,1
24,28,67,0
24,28,68,1
24,28,69,1
24,29,30,0
24,29,31,1
24,29,32,1
24,29,33,0
24,29,34,1
24,29,35,1
24,29,36,1
24,29,37,1
24,29,38,1
24,29,39,1
24,29,40,1
24,29,41,1
24,29,42,1
24,29,43,1
24,29,44,0
24,29,45,1
24,29,46,1
24,29,47,1
24,29,48,0
24,29,49,1
24,29,50,1
24,29,51,0
24,29,52,0
24,29,53,0
24,29,54,0
24,29,55,1
24,29,56,0
24,29,57,1
24,29,58,0
24,29,59,1
24,29,60,1
24,29,61,1
24,29,62,1
24,29,63,1
24,29,64,0
24,29,65,1
24,29,66,1
24,29,67,0
24,29,68,1
24,29,69,1
24,30,31,1
24,30,32,1
24,30,33,1
24,30,34,0
24,30,35,0
24,30,36,1
24,30,37,1
24,30,38,1
24,30,39,0
24,30,40,0
24,30,41,1
24,30,42,1
24,30,43,0
24,30,44,1
24,30,45,1
24,30,46,0
24,30,47,1
24,30,48,1
24,30,49,0
24,30,50,1
24,30,51,1
24,30,52,1
24,30,53,0
24,30,54,0
24,30,55,0
24,30,56,1
24,30,57,0
24,30,58,1
24,30,59,1
24,30,60,1
24,30,61,1
24,30,62,1
24,30,63,0
24,30,64,0
24,30,65,0
24,30,66,0
24,30,67,1
24,30,68,1
24,30,69,1
24,31,32,0
24,31,33,1
24,31,34,1
24,31,35,1
24,31,36,1
24,31,37,0
24,31,38,1
24,31,39,0
24,31,40,1
24,31,41,1
24,31,42,0
24,31,43,1
24,31,44,1
24,31,45,0
24,31,46,0
24,31,47,1
24,31,48,0
24,31,49,1
24,31,50,1
24,31,51,0
24,31,52,1
24,31,53,1
24,31,54,1
24,31,55,1
24,31,56,0
24,31,57,1
24,31,58,1
24,31,59,1
24,31,60,1
24,31,61,1
24,31,62,1
24,31,63,0
24,31,64,1
24,31,65,1
24,31,66,1
24,31,67,0
24,31,68,0
24,31,69,0
24,32,33,1
24,32,34,1
24,32,35,1
24,32,36,1
24,32,37,0
24,32,38,1
24,32,39,1
24,32,40,1
24,32,41,0
24,32,42,0
24,32,43,0
24,32,44,0
24,32,45,0
24,32,46,1
24,32,47,1
24,32,48,1
24,32,49,1
24,32,50,1
24,32,51,1
24,32,52,1
24,32,53,1
24,32,54,1
24,32,55,1
24,32,56,1
24,32,57,1
24,32,58,1
24,32,59,1
24,32,60,1
24,32,61,1
24,32,62,1
24,32,63,1
24,32,64,1
24,32,65,1
24,32,66,0
24,32,67,1
24,32,68,1
24,32,69,0
24,33,34,0
24,33,35,1
24,33,36,0
24,33,37,1
24,33,38,1
24,33,39,0
24,33,40,1
24,33,41,0
24,33,42,1
24,33,43,1
24,33,44,1
24,33,45,0
24,33,46,1
24,33,47,1
24,33,48,0
24,33,49,1
24,33,50,1
24,33,51,1
24,33,52,1
24,33,53,1
24,33,54,1
24,33,55,1
24,33,56,0
24,33,57,0
24,33,58,1
24,33,59,1
24,33,60,1
24,33,61,0
24,33,62,0
24,33,63,1
24,33,64,0
24,33,65,1
24,33,66,0
24,33,67,1
24,33,68,1
24,33,69,1
24,34,35,0
24,34,36,1
24,34,37,1
24,34,38,0
24,34,39,0
24,34,40,1
24,34,41,1
24,34,42,1
24,34,43,1
24,34,44,1
24,34,45,1
24,34,46,0
24,34,47,1
24,34,48,1
24,34,49,0
24,34,50,0
24,34,51,1
24,34,52,1
24,34,53,1
24,34,54,0
24,34,55,1
24,34,56,1
24,34,57,1
24,34,58,1
24,34,59,1
24,34,60,0
24,34,61,1
24,34,62,0
24,34,63,1
24,34,64,1
24,34,65,0
24,34,66,1
24,34,67,1
24,34,68,1
24,34,69,0
24,35,36,1
24,35,37,1
24,35,38,1
24,35,39,1
24,35,40,0
24,35,41,1
24,35,42,0
24,35,43,0
24,35,44,0
24,35,45,0
24,35,46,1
24,35,47,1
24,35,48,1
24,35,49,0
24,35,50,1
24,35,51,0
24,35,52,1
24,35,53,0
24,35,54,1
24,35,55,0
24,35,56,0
24,35,57,1
24,35,58,0
24,35,59,1
24,35,60,1
24,35,61,1
24,35,62,1
24,35,63,0
24,35,64,1
24,35,65,0
24,35,66,0
24,35,67,1
24,35,68,0
24,35,69,1
24,36,37,1
24,36,38,0
24,36,39,0
24,36,40,0
24,36,41,1
24,36,42,1
24,36,43,1
24,36,44,0
24,36,45,0
24,36,46,1
24,36,47,1
24,36,48,1
24,36,49,1
24,36,50,1
24,36,51,1
24,36,52,1
24,36,53,1
24,36,54,0
24,36,55,0
24,36,56,0
24,36,57,0
24,36,58,0
24,36,59,0
24,36,60,1
24,36,61,1
24,36,62,0
24,36,63,0
24,36,64,1
24,36,65,1
24,36,66,1
24,36,67,0
24,36,68,1
24,36,69,1
24,37,38,0
24,37,39,0
24,37,40,1
24,37,41,1
24,37,42,1
24,37,43,0
24,37,44,0
24,37,45,0
24,37,46,1
24,37,47,0
24,37,48,1
24,37,49,0
24,37,50,1
24,37,51,0
24,37,52,1
24,37,53,1
24,37,54,0
24,37,55,0
24,37,56,1
24,37,57,1
24,37,58,1
24,37,59,0
24,37,60,1
24,37,61,1
24,37,62,0
24,37,63,0
24,37,64,1
24,37,65,1
24,37,66,1
24,37,67,1
24,37,68,1
24,37,69,1
24,38,39,0
24,38,40,0
24,38,41,1
24,38,42,1
24,38,43,0
24,38,44,1
24,38,45,1
24,38,46,1
24,38,47,1
24,38,48,1
24,38,49,1
24,38,50,0
24,38,51,1
24,38,52,1
24,38,53,1
24,38,54,1
24,38,55,1
24,38,56,1
24,38,57,0
24,38,58,1
24,38,59,0
24,38,60,0
24,38,61,0
24,38,62,0
24,38,63,0
24,38,64,0
24,38,65,0
24,38,66,1
24,38,67,0
24,38,68,1
24,38,69,1
24,39,40,1
24,39,41,1
24,39,42,0
24,39,43,1
24,39,44,1
24,39,45,0
24,39,46,1
24,39,47,0
24,39,48,1
24,39,49,0
24,39,50,1
24,39,51,1
24,39,52,0
24,39,53,1
24,39,54,1
24,39,55,1
24,39,56,0
24,39,57,1
24,39,58,1
24,39,59,1
24,39,60,0
24,39,61,1
24,39,62,1
24,39,63,1
24,39,64,1
24,39,65,1
24,39,66,1
24,39,67,1
24,39,68,0
24,39,69,1
24,40,41,1
24,40,42,1
24,40,43,1
24,40,44,1
24,40,45,0
24,40,46,0
24,40,47,0
24,40,48,0
24,40,49,1
24,40,50,0
24,40,51,1
24,40,52,1
24,40,53,0
24,40,54,1
24,40,55,1
24,40,56,1
24,40,57,1
24,40,58,0
24,40,59,1
24,40,60,1
24,40,61,1
24,40,62,1
24,40,63,1
24,40,64,0
24,40,65,1
24,40,66,1
24,40,67,1
24,40,68,0
24,40,69,1
24,41,42,1
24,41,43,0
24,41,44,1
24,41,45,0
24,41,46,0
24,41,47,1
24,41,48,0
24,41,49,0
24,41,50,0
24,41,51,1
24,41,52,0
24,41,53,1
24,41,54,1
24,41,55,0
24,41,56,0
24,41,57,0
24,41,58,1
24,41,59,0
24,41,60,1
24,41,61,1
24,41,62,1
24,41,63,1
24,41,64,0
24,41,65,1
24,41,66,1
24,41,67,1
24,41,68,1
24,41,69,1
24,42,43,1
24,42,44,1
24,42,45,0
24,42,46,1
24,42,47,1
24,42,48,0
24,42,49,0
24,42,50,1
24,42,51,1
24,42,52,0
24,42,53,1
24,42,54,0
24,42,55,1
24,42,56,1
24,42,57,1
24,42,58,0
24,42,59,1
24,42,60,1
24,42,61,1
24,42,62,0
24,42,63,1
24,42,64,1
24,42,65,0
24,42,66,0
24,42,67,0
24,42,68,0
24,42,69,1
24,43,44,1
24,43,45,0
24,43,46,1
24,43,47,1
24,43,48,0
24,43,49,1
24,43,50,1
24,43,51,0
24,43,52,0
24,43,53,1
24,43,54,0
24,43,55,1
24,43,56,1
24,43,57,1
24,43,58,1
24,43,59,1
24,43,60,1
24,43,61,1
24,43,62,1
24,43,63,0
24,43,64,0
24,43,65,1
24,43,66,1
24,43,67,1
24,43,68,1
24,43,69,0
24,44,45,1
24,44,46,0
24,44,47,1
24,44,48,0
24,44,49,0
24,44,50,1
24,44,51,0
24,44,52,1
24,44,53,0
24,44,54,1
24,44,55,1
24,44,56,1
24,44,57,1
24,44,58,0
24,44,59,1
24,44,60,0
24,44,61,0
24,44,62,1
24,44,63,0
24,44,64,1
24,44,65,1
24,44,66,1
24,44,67,0
24,44,68,1
24,44,69,1
24,45,46,1
24,45,47,0
24,45,48,1
24,45,49,1
24,45,50,1
24,45,51,1
24,45,52,1
24,45,53,1
24,45,54,1
24,45,55,1
24,45,56,0
24,45,57,1
24,45,58,0
24,45,59,0
24,45,60,0
24,45,61,0
24,45,62,0
24,45,63,0
24,45,64,1
24,45,65,1
24,45,66,1
24,45,67,1
24,45,68,1
24,45,69,1
24,46,47,1
24,46,48,0
24,46,49,1
24,46,50,1
24,46,51,0
24,46,52,1
24,46,53,1
24,46,54,1
24,46,55,0
24,46,56,1
24,46,57,0
24,46,58,1
24,46,59,0
24,46,60,0
24,46,61,1
24,46,62,0
24,46,63,1
24,46,64,1
24,46,65,1
24,46,66,0
24,46,67,1
24,46,68,1
24,46,69,0
24,47,48,1
24,47,49,0
24,47,50,1
24,47,51,1
24,47,52,1
24,47,53,1
24,47,54,0
24,47,55,0
24,47,56,1
24,47,57,0
24,47,58,1
24,47,59,1
24,47,60,1
24,47,61,1
24,47,62,1
24,47,63,1
24,47,64,1
24,47,65,1
24,47,66,0
24,47,67,1
24,47,68,1
24,47,69,0
24,48,49,1
24,48,50,0
24,48,51,1
24,48,52,1
24,48,53,1
24,48,54,0
24,48,55,0
24,48,56,1
24,48,57,0
24,48,58,1
24,48,59,1
24,48,60,1
24,48,61,1
24,48,62,1
24,48,63,1
24,48,64,0
24,48,65,0
24,48,66,0
24,48,67,1
24,48,68,0
24,48,69,1
24,49,50,0
24,49,51,1
24,49,52,0
24,49,53,1
24,49,54,1
24,49,55,1
24,49,56,0
24,49,57,1
24,49,58,1
24,49,59,1
24,49,60,0
24,49,61,1
24,49,62,1
24,49,63,1
24,49,64,0
24,49,65,0
24,49,66,1
24,49,67,0
24,49,68,1
24,49,69,1
24,50,51,0
24,50,52,1
24,50,53,0
24,50,54,0
24,50,55,0
24,50,56,1
24,50,57,0
24,50,58,1
24,50,59,1
24,50,60,1
24,50,61,1
24,50,62,0
24,50,63,1
24,50,64,0
24,50,65,1
24,50,66,1
24,50,67,1
24,50,68,0
24,50,69,0
24,51,52,0
24,51,53,1
24,51,54,0
24,51,55,1
24,51,56,1
24,51,57,0
24,51,58,1
24,51,59,0
24,51,60,0
24,51,61,1
24,51,62,0
24,51,63,1
24,51,64,1
24,51,65,1
24,51,66,1
24,51,67,1
24,51,68,1
24,51,69,1
24,52,53,1
24,52,54,1
24,52,55,1
24,52,56,0
24,52,57,1
24,52,58,0
24,52,59,1
24,52,60,1
24,52,61,1
24,52,62,0
24,52,63,0
24,52,64,1
24,52,65,1
24,52,66,0
24,52,67,1
24,52,68,1
24,52,69,0
24,53,54,1
24,53,55,1
24,53,56,1
24,53,57,0
24,53,58,0
24,53,59,0
24,53,60,1
24,53,61,1
24,53,62,0
24,53,63,1
24,53,64,1
24,53,65,1
24,53,66,1
24,53,67,0
24,53,68,1
24,53,69,0
24,54,55,1
24,54,56,0
24,54,57,1
24,54,58,1
24,54,59,1
24,54,60,0
24,54,61,0
24,54,62,1
24,54,63,1
24,54,64,1
24,54,65,0
24,54,66,0
24,54,67,0
24,54,68,0
24,54,69,1
24,55,56,1
24,55,57,1
24,55,58,0
24,55,59,0
24,55,60,1
24,55,61,1
24,55,62,1
24,55,63,1
24,55,64,0
24,55,65,0
24,55,66,1
24,55,67,0
24,55,68,0
24,55,69,1
24,56,57,0
24,56,58,1
24,56,59,1
24,56,60,1
24,56,61,1
24,56,62,1
24,56,63,1
24,56,64,1
24,56,65,0
24,56,66,1
24,56,67,1
24,56,68,1
24,56,69,0
24,57,58,0
24,57,59,1
24,57,60,1
24,57,61,0
24,57,62,1
24,57,63,1
24,57,64,1
24,57,65,1
24,57,66,1
24,57,67,0
24,57,68,1
24,57,69,1
24,58,59,1
24,58,60,1
24,58,61,1
24,58,62,1
24,58,63,1
24,58,64,1
24,58,65,1
24,58,66,1
24,58,67,1
24,58,68,1
24,58,69,0
24,59,60,1
24,59,61,1
24,59,62,0
24,59,63,0
24,59,64,0
24,59,65,1
24,59,66,1
24,59,67,1
24,59,68,1
24,59,69,0
24,60,61,0
24,60,62,1
24,60,63,1
24,60,64,0
24,60,65,1
24,60,66,0
24,60,67,1
24,60,68,1
24,60,69,1
24,61,62,0
24,61,63,1
24,61,64,0
24,61,65,0
24,61,66,0
24,61,67,1
24,61,68,0
24,61,69,0
24,62,63,1
24,62,64,1
24,62,65,0
24,62,66,1
24,62,67,1
24,62,68,0
24,62,69,1
24,63,64,1
24,63,65,1
24,63,66,0
24,63,67,0
24,63,68,0
24,63,69,1
24,64,65,1
24,64,66,1
24,64,67,1
24,64,68,0
24,64,69,0
24,65,66,0
24,65,67,1
24,65,68,0
24,65,69,0
24,66,67,1
24,66,68,1
24,66,69,1
24,67,68,1
24,67,69,0
24,68,69,1
25,26,27,1
25,26,28,0
25,26,29,1
25,26,30,0
25,26,31,1
25,26,32,1
25,26,33,0
25,26,34,0
25,26,35,0
25,26,36,1
25,26,37,1
25,26,38,0
25,26,39,1
25,26,40,1
25,26,41,0
25,26,42,0
25,26,43,0
25,26,44,1
25,26,45,0
25,26,46,1
25,26,47,1
25,26,48,0
25,26,49,1
25,26,50,1
25,26,51,1
25,26,52,1
25,26,53,0
25,26,54,1
25,26,55,1
25,26,56,1
25,26,57,0
25,26,58,0
25,26,59,1
25,26,60,1
25,26,61,0
25,26,62,0
25,26,63,1
25,26,64,1
25,26,65,1
25,26,66,1
25,26,67,0
25,26,68,0
25,26,69,1
25,27,28,1
25,27,29,1
25,27,30,0
25,27,31,1
25,27,32,1
25,27,33,1
25,27,34,1
25,27,35,1
25,27,36,1
25,27,37,1
25,27,38,0
25,27,39,0
25,27,40,0
25,27,41,1
25,27,42,0
25,27,43,0
25,27,44,0
25,27,45,1
25,27,46,1
25,27,47,0
25,27,48,1
25,27,49,1
25,27,50,1
25,27,51,1
25,27,52,1
25,27,53,1
25,27,54,1
25,27,55,1
25,27,56,1
25,27,57,1
25,27,58,1
25,27,59,1
25,27,60,1
25,27,61,1
25,27,62,1
25,27,63,1
25,27,64,0
25,27,65,1
25,27,66,1
25,27,67,1
25,27,68,1
25,27,69,0
25,28,29,0
25,28,30,0
25,28,31,1
25,28,32,1
25,28,33,0
25,28,34,1
25,28,35,1
25,28,36,1
25,28,37,1
25,28,38,1
25,28,39,0
25,28,40,0
25,28,41,1
25,28,42,0
25,28,43,1
25,28,44,1
25,28,45,1
25,28,46,0
25,28,47,1
25,28,48,1
25,28,49,1
25,28,50,0
25,28,51,0
25,28,52,0
25,28,53,0
25,28,54,1
25,28,55,0
25,28,56,0
25,28,57,0
25,28,58,1
25,28,59,0
25,28,60,1
25,28,61,1
25,28,62,1
25,28,63,0
25,28,64,1
25,28,65,1
25,28,66,1
25,28,67,0
25,28,68,0
25,28,69,1
25,29,30,1
25,29,31,0
25,29,32,1
25,29,33,1
25,29,34,1
25,29,35,0
25,29,36,0
25,29,37,0
25,29,38,0
25,29,39,1
25,29,40,1
25,29,41,1
25,29,42,0
25,29,43,1
25,29,44,1
25,29,45,0
25,29,46,1
25,29,47,1
25,29,48,0
25,29,49,1
25,29,50,1
25,29,51,1
25,29,52,1
25,29,53,1
25,29,54,0
25,29,55,0
25,29,56,1
25,29,57,0
25,29,58,0
25,29,59,0
25,29,60,1
25,29,61,0
25,29,62,1
25,29,63,0
25,29,64,1
25,29,65,0
25,29,66,0
25,29,67,1
25,29,68,0
25,29,69,1
25,30,31,0
25,30,32,1
25,30,33,1
25,30,34,0
25,30,35,1
25,30,36,1
25,30,37,1
25,30,38,1
25,30,39,1
25,30,40,1
25,30,41,1
25,30,42,1
25,30,43,1
25,30,44,1
25,30,45,0
25,30,46,1
25,30,47,1
25,30,48,1
25,30,49,0
25,30,50,1
25,30,51,1
25,30,52,0
25,30,53,0
25,30,54,0
25,30,55,0
25,30,56,1
25,30,57,0
25,30,58,1
25,30,59,0
25,30,60,1
25,30,61,1
25,30,62,1
25,30,63,1
25,30,64,1
25,30,65,0
25,30,66,1
25,30,67,1
25,30,68,0
25,30,69,1
25,31,32,1
25,31,33,1
25,31,34,1
25,31,35,0
25,31,36,0
25,31,37,1
25,31,38,1
25,31,39,1
25,31,40,0
25,31,41,0
25,31,42,1
25,31,43,1
25,31,44,0
25,31,45,1
25,31,46,1
25,31,47,0
25,31,48,1
25,31,49,1
25,31,50,0
25,31,51,1
25,31,52,1
25,31,53,1
25,31,54,0
25,31,55,0
25,31,56,0
25,31,57,1
25,31,58,0
25,31,59,1
25,31,60,1
25,31,61,1
25,31,62,1
25,31,63,1
25,31,64,0
25,31,65,0
25,31,66,0
25,31,67,0
25,31,68,1
25,31,69,1
25,32,33,0
25,32,34,1
25,32,35,1
25,32,36,1
25,32,37,1
25,32,38,0
25,32,39,1
25,32,40,0
25,32,41,1
25,32,42,1
25,32,43,0
25,32,44,1
25,32,45,1
25,32,46,0
25,32,47,0
25,32,48,1
25,32,49,0
25,32,50,1
25,32,51,1
25,32,52,0
25,32,53,1
25,32,54,1
25,32,55,1
25,32,56,1
25,32,57,0
25,32,58,1
25,32,59,1
25,32,60,1
25,32,61,1
25,32,62,1
25,32,63,1
25,32,64,0
25,32,65,1
25,32,66,1
25,32,67,1
25,32,68,0
25,32,69,0
25,33,34,1
25,33,35,1
25,33,36,1
25,33,37,1
25,33,38,0
25,33,39,1
25,33,40,1
25,33,41,1
25,33,42,0
25,33,43,0
25,33,44,0
25,33,45,0
25,33,46,0
25,33,47,1
25,33,48,1
25,33,49,1
25,33,50,1
25,33,51,1
25,33,52,1
25,33,53,1
25,33,54,1
25,33,55,1
25,33,56,1
25,33,57,1
25,33,58,1
25,33,59,1
25,33,60,1
25,33,61,1
25,33,62,1
25,33,63,1
25,33,64,1
25,33,65,1
25,33,66,1
25,33,67,0
25,33,68,1
25,33,69,0
25,34,35,0
25,34,36,1
25,34,37,0
25,34,38,1
25,34,39,1
25,34,40,0
25,34,41,1
25,34,42,0
25,34,43,1
25,34,44,1
25,34,45,1
25,34,46,0
25,34,47,1
25,34,48,1
25,34,49,0
25,34,50,1
25,34,51,1
25,34,52,1
25,34,53,1
25,34,54,1
25,34,55,1
25,34,56,1
25,34,57,0
25,34,58,0
25,34,59,1
25,34,60,1
25,34,61,1
25,34,62,0
25,34,63,0
25,34,64,1
25,34,65,0
25,34,66,1
25,34,67,0
25,34,68,1
25,34,69,1
25,35,36,0
25,35,37,1
25,35,38,1
25,35,39,0
25,35,40,0
25,35,41,1
25,35,42,1
25,35,43,1
25,35,44,1
25,35,45,1
25,35,46,1
25,35,47,0
25,35,48,1
25,35,49,1
25,35,50,0
25,35,51,0
25,35,52,1
25,35,53,1
25,35,54,1
25,35,55,0
25,35,56,1
25,35,57,1
25,35,58,1
25,35,59,1
25,35,60,1
25,35,61,0
25,35,62,1
25,35,63,0
25,35,64,1
25,35,65,1
25,35,66,0
25,35,67,1
25,35,68,1
25,35,69,0
25,36,37,1
25,36,38,1
25,36,39,1
25,36,40,1
25,36,41,0
25,36,42,1
25,36,43,0
25,36,44,0
25,36,45,0
25,36,46,0
25,36,47,1
25,36,48,1
25,36,49,1
25,36,50,0
25,36,51,1
25,36,52,0
25,36,53,1
25,36,54,0
25,36,55,1
25,36,56,0
25,36,57,0
25,36,58,1
25,36,59,0
25,36,60,1
25,36,61,1
25,36,62,1
25,36,63,1
25,36,64,0
25,36,65,1
25,36,66,0
25,36,67,0
25,36,68,1
25,36,69,1
25,37,38,1
25,37,39,0
25,37,40,0
25,37,41,0
25,37,42,1
25,37,43,1
25,37,44,1
25,37,45,0
25,37,46,0
25,37,47,1
25,37,48,1
25,37,49,1
25,37,50,1
25,37,51,1
25,37,52,1
25,37,53,1
25,37,54,1
25,37,55,0
25,37,56,0
25,37,57,0
25,37,58,0
25,37,59,0
25,37,60,0
25,37,61,1
25,37,62,1
25,37,63,0
25,37,64,0
25,37,65,1
25,37,66,1
25,37,67,1
25,37,68,0
25,37,69,1
25,38,39,0
25,38,40,0
25,38,41,1
25,38,42,1
25,38,43,1
25,38,44,0
25,38,45,0
25,38,46,0
25,38,47,1
25,38,48,0
25,38,49,1
25,38,50,0
25,38,51,1
25,38,52,0
25,38,53,1
25,38,54,1
25,38,55,0
25,38,56,0
25,38,57,1
25,38,58,1
25,38,59,1
25,38,60,0
25,38,61,1
25,38,62,1
25,38,63,0
25,38,64,0
25,38,65,1
25,38,66,1
25,38,67,1
25,38,68,1
25,38,69,1
25,39,40,0
25,39,41,0
25,39,42,1
25,39,43,1
25,39,44,0
25,39,45,1
25,39,46,1
25,39,47,1
25,39,48,1
25,39,49,1
25,39,50,1
25,39,51,0
25,39,52,1
25,39,53,1
25,39,54,1
25,39,55,1
25,39,56,1
25,39,57,1
25,39,58,0
25,39,59,1
25,39,60,0
25,39,61,0
25,39,62,0
25,39,63,0
25,39,64,0
25,39,65,0
25,39,66,0
25,39,67,1
25,39,68,0
25,39,69,1
25,40,41,1
25,40,42,1
25,40,43,0
25,40,44,1
25,40,45,1
25,40,46,0
25,40,47,1
25,40,48,0
25,40,49,1
25,40,50,0
25,40,51,1
25,40,52,1
25,40,53,0
25,40,54,1
25,40,55,1
25,40,56,1
25,40,57,0
25,40,58,1
25,40,59,1
25,40,60,1
25,40,61,0
25,40,62,1
25,40,63,1
25,40,64,1
25,40,65,1
25,40,66,1
25,40,67,1
25,40,68,1
25,40,69,1
25,41,42,1
25,41,43,1
25,41,44,1
25,41,45,1
25,41,46,0
25,41,47,0
25,41,48,0
25,41,49,0
25,41,50,1
25,41,51,0
25,41,52,1
25,41,53,1
25,41,54,0
25,41,55,1
25,41,56,1
25,41,57,1
25,41,58,1
25,41,59,0
25,41,60,1
25,41,61,1
25,41,62,1
25,41,63,1
25,41,64,1
25,41,65,0
25,41,66,1
25,41,67,1
25,41,68,1
25,41,69,1
25,42,43,1
25,42,44,0
25,42,45,1
25,42,46,0
25,42,47,0
25,42,48,1
25,42,49,0
25,42,50,0
25,42,51,0
25,42,52,1
25,42,53,0
25,42,54,1
25,42,55,1
25,42,56,0
25,42,57,0
25,42,58,0
25,42,59,1
25,42,60,0
25,42,61,1
25,42,62,1
25,42,63,1
25,42,64,1
25,42,65,0
25,42,66,1
25,42,67,1
25,42,68,1
25,42,69,1
25,43,44,1
25,43,45,1
25,43,46,0
25,43,47,1
25,43,48,1
25,43,49,0
25,43,50,0
25,43,51,1
25,43,52,1
25,43,53,0
25,43,54,1
25,43,55,0
25,43,56,1
25,43,57,1
25,43,58,1
25,43,59,0
25,43,60,1
25,43,61,1
25,43,62,1
25,43,63,0
25,43,64,1
25,43,65,1
25,43,66,0
25,43,67,0
25,43,68,0
25,43,69,1
25,44,45,1
25,44,46,0
25,44,47,1
25,44,48,1
25,44,49,0
25,44,50,1
25,44,51,1
25,44,52,0
25,44,53,0
25,44,54,1
25,44,55,0
25,44,56,1
25,44,57,1
25,44,58,1
25,44,59,1
25,44,60,1
25,44,61,1
25,44,62,1
25,44,63,1
25,44,64,0
25,44,65,0
25,44,66,1
25,44,67,1
25,44,68,1
25,44,69,0
25,45,46,1
25,45,47,0
25,45,48,1
25,45,49,0
25,45,50,0
25,45,51,1
25,45,52,0
25,45,53,1
25,45,54,0
25,45,55,1
25,45,56,1
25,45,57,1
25,45,58,1
25,45,59,0
25,45,60,1
25,45,61,0
25,45,62,0
25,45,63,1
25,45,64,0
25,45,65,1
25,45,66,1
25,45,67,1
25,45,68,0
25,45,69,1
25,46,47,1
25,46,48,0
25,46,49,1
25,46,50,1
25,46,51,1
25,46,52,1
25,46,53,1
25,46,54,1
25,46,55,1
25,46,56,1
25,46,57,0
25,46,58,1
25,46,59,0
25,46,60,0
25,46,61,0
25,46,62,0
25,46,63,0
25,46,64,0
25,46,65,1
25,46,66,1
25,46,67,1
25,46,68,1
25,46,69,1
25,47,48,1
25,47,49,0
25,47,50,1
25,47,51,1
25,47,52,0
25,47,53,1
25,47,54,1
25,47,55,1
25,47,56,0
25,47,57,1
25,47,58,0
25,47,59,1
25,47,60,0
25,47,61,0
25,47,62,1
25,47,63,0
25,47,64,1
25,47,65,1
25,47,66,1
25,47,67,0
25,47,68,1
25,47,69,0
25,48,49,1
25,48,50,0
25,48,51,1
25,48,52,1
25,48,53,1
25,48,54,1
25,48,55,0
25,48,56,0
25,48,57,1
25,48,58,0
25,48,59,1
25,48,60,1
25,48,61,1
25,48,62,1
25,48,63,1
25,48,64,1
25,48,65,1
25,48,66,1
25,48,67,0
25,48,68,1
25,48,69,0
25,49,50,1
25,49,51,0
25,49,52,1
25,49,53,1
25,49,54,1
25,49,55,0
25,49,56,0
25,49,57,1
25,49,58,0
25,49,59,1
25,49,60,1
25,49,61,1
25,49,62,1
25,49,63,1
25,49,64,1
25,49,65,0
25,49,66,0
25,49,67,0
25,49,68,1
25,49,69,1
25,50,51,0
25,50,52,1
25,50,53,0
25,50,54,1
25,50,55,1
25,50,56,1
25,50,57,0
25,50,58,1
25,50,59,1
25,50,60,1
25,50,61,0
25,50,62,1
25,50,63,1
25,50,64,1
25,50,65,0
25,50,66,0
25,50,67,1
25,50,68,0
25,50,69,1
25,51,52,0
25,51,53,1
25,51,54,0
25,51,55,0
25,51,56,0
25,51,57,1
25,51,58,0
25,51,59,1
25,51,60,1
25,51,61,1
25,51,62,1
25,51,63,0
25,51,64,1
25,51,65,0
25,51,66,1
25,51,67,1
25,51,68,1
25,51,69,0
25,52,53,0
25,52,54,1
25,52,55,0
25,52,56,1
25,52,57,1
25,52,58,0
25,52,59,1
25,52,60,0
25,52,61,0
25,52,62,1
25,52,63,0
25,52,64,1
25,52,65,1
25,52,66,1
25,52,67,1
25,52,68,1
25,52,69,1
25,53,54,1
25,53,55,1
25,53,56,1
25,53,57,0
25,53,58,1
25,53,59,0
25,53,60,1
25,53,61,1
25,53,62,1
25,53,63,0
25,53,64,0
25,53,65,1
25,53,66,1
25,53,67,0
25,53,68,1
25,53,69,0
25,54,55,1
25,54,56,1
25,54,57,1
25,54,58,0
25,54,59,0
25,54,60,0
25,54,61,1
25,54,62,1
25,54,63,0
25,54,64,1
25,54,65,1
25,54,66,1
25,54,67,1
25,54,68,0
25,54,69,0
25,55,56,1
25,55,57,0
25,55,58,1
25,55,59,1
25,55,60,1
25,55,61,0
25,55,62,0
25,55,63,1
25,55,64,1
25,55,65,1
25,55,66,0
25,55,67,0
25,55,68,0
25,55,69,1
25,56,57,1
25,56,58,1
25,56,59,0
25,56,60,0
25,56,61,1
25,56,62,1
25,56,63,1
25,56,64,1
25,56,65,0
25,56,66,0
25,56,67,1
25,56,68,0
25,56,69,1
25,57,58,0
25,57,59,1
25,57,60,1
25,57,61,1
25,57,62,1
25,57,63,1
25,57,64,1
25,57,65,1
25,57,66,0
25,57,67,1
25,57,68,1
25,57,69,0
25,58,59,0
25,58,60,1
25,58,61,1
25,58,62,0
25,58,63,1
25,58,64,1
25,58,65,1
25,58,66,1
25,58,67,1
25,58,68,0
25,58,69,1
25,59,60,1
25,59,61,1
25,59,62,1
25,59,63,1
25,59,64,1
25,59,65,1
25,59,66,1
25,59,67,1
25,59,68,1
25,59,69,0
25,60,61,1
25,60,62,1
25,60,63,0
25,60,64,0
25,60,65,0
25,60,66,1
25,60,67,1
25,60,68,1
25,60,69,0
25,61,62,0
25,61,63,1
25,61,64,1
25,61,65,0
25,61,66,1
25,61,67,0
25,61,68,1
25,61,69,1
25,62,63,0
25,62,64,1
25,62,65,0
25,62,66,0
25,62,67,0
25,62,68,1
25,62,69,0
25,63,64,1
25,63,65,1
25,63,66,0
25,63,67,1
25,63,68,1
25,63,69,1
25,64,65,1
25,64,66,1
25,64,67,0
25,64,68,0
25,64,69,1
25,65,66,1
25,65,67,1
25,65,68,1
25,65,69,0
25,66,67,0
25,66,68,1
25,66,69,0
25,67,68,1
25,67,69,1
25,68,69,0
26,27,28,1
26,27,29,0
26,27,30,1
26,27,31,0
26,27,32,1
26,27,33,1
26,27,34,0
26,27,35,0
26,27,36,0
26,27,37,1
26,27,38,1
26,27,39,0
26,27,40,1
26,27,41,1
26,27,42,0
26,27,43,0
26,27,44,0
26,27,45,1
26,27,46,0
26,27,47,1
26,27,48,1
26,27,49,0
26,27,50,1
26,27,51,1
26,27,52,1
26,27,53,1
26,27,54,0
26,27,55,1
26,27,56,1
26,27,57,1
26,27,58,0
26,27,59,0
26,27,60,1
26,27,61,1
26,27,62,0
26,27,63,0
26,27,64,1
26,27,65,1
26,27,66,1
26,27,67,1
26,27,68,0
26,27,69,1
26,28,29,1
26,28,30,1
26,28,31,0
26,28,32,1
26,28,33,1
26,28,34,1
26,28,35,1
26,28,36,1
26,28,37,1
26,28,38,1
26,28,39,0
26,28,40,0
26,28,41,0
26,28,42,1
26,28,43,0
26,28,44,0
26,28,45,0
26,28,46,1
26,28,47,1
26,28,48,0
26,28,49,1
26,28,50,1
26,28,51,1
26,28,52,1
26,28,53,1
26,28,54,1
26,28,55,1
26,28,56,1
26,28,57,1
26,28,58,1
26,28,59,1
26,28,60,1
26,28,61,1
26,28,62,1
26,28,63,1
26,28,64,1
26,28,65,0
26,28,66,1
26,28,67,1
26,28,68,1
26,28,69,0
26,29,30,0
26,29,31,0
26,29,32,1
26,29,33,1
26,29,34,0
26,29,35,1
26,29,36,1
26,29,37,1
26,29,38,1
26,29,39,1
26,29,40,0
26,29,41,0
26,29,42,1
26,29,43,0
26,29,44,1
26,29,45,1
26,29,46,1
26,29,47,0
26,29,48,1
26,29,49,1
26,29,50,1
26,29,51,0
26,29,52,0
26,29,53,0
26,29,54,0
26,29,55,1
26,29,56,0
26,29,57,0
26,29,58,0
26,29,59,1
26,29,60,0
26,29,61,1
26,29,62,1
26,29,63,1
26,29,64,0
26,29,65,1
26,29,66,1
26,29,67,1
26,29,68,0
26,29,69,1
26,30,31,1
26,30,32,0
26,30,33,1
26,30,34,1
26,30,35,1
26,30,36,0
26,30,37,0
26,30,38,0
26,30,39,0
26,30,40,1
26,30,41,1
26,30,42,1
26,30,43,0
26,30,44,1
26,30,45,1
26,30,46,0
26,30,47,1
26,30,48,1
26,30,49,0
26,30,50,1
26,30,51,1
26,30,52,1
26,30,53,1
26,30,54,1
26,30,55,0
26,30,56,0
26,30,57,1
26,30,58,0
26,30,59,0
26,30,60,0
26,30,61,1
26,30,62,0
26,30,63,1
26,30,64,0
26,30,65,1
26,30,66,0
26,30,67,0
26,30,68,1
26,30,69,1
26,31,32,0
26,31,33,1
26,31,34,1
26,31,35,0
26,31,36,1
26,31,37,1
26,31,38,1
26,31,39,1
26,31,40,1
26,31,41,1
26,31,42,1
26,31,43,1
26,31,44,1
26,31,45,1
26,31,46,0
26,31,47,1
26,31,48,1
26,31,49,1
26,31,50,0
26,31,51,1
26,31,52,1
26,31,53,0
26,31,54,0
26,31,55,0
26,31,56,0
26,31,57,1
26,31,58,0
26,31,59,1
26,31,60,0
26,31,61,1
26,31,62,1
26,31,63,1
26,31,64,1
26,31,65,1
26,31,66,0
26,31,67,1
26,31,68,1
26,31,69,1
26,32,33,1
26,32,34,1
26,32,35,1
26,32,36,0
26,32,37,0
26,32,38,1
26,32,39,1
26,32,40,1
26,32,41,0
26,32,42,0
26,32,43,1
26,32,44,1
26,32,45,0
26,32,46,1
26,32,47,1
26,32,48,0
26,32,49,1
26,32,50,1
26,32,51,0
26,32,52,1
26,32,53,1
26,32,54,1
26,32,55,0
26,32,56,0
26,32,57,0
26,32,58,1
26,32,59,0
26,32,60,1
26,32,61,1
26,32,62,1
26,32,63,1
26,32,64,1
26,32,65,0
26,32,66,0
26,32,67,0
26,32,68,0
26,32,69,1
26,33,34,0
26,33,35,1
26,33,36,1
26,33,37,1
26,33,38,1
26,33,39,0
26,33,40,1
26,33,41,0
26,33,42,1
26,33,43,1
26,33,44,0
26,33,45,1
26,33,46,1
26,33,47,0
26,33,48,0
26,33,49,1
26,33,50,0
26,33,51,1
26,33,52,1
26,33,53,0
26,33,54,1
26,33,55,1
26,33,56,1
26,33,57,1
26,33,58,0
26,33,59,1
26,33,60,1
26,33,61,1
26,33,62,1
26,33,63,1
26,33,64,1
26,33,65,0
26,33,66,1
26,33,67,1
26,33,68,1
26,33,69,0
26,34,35,1
26,34,36,1
26,34,37,1
26,34,38,1
26,34,39,0
26,34,40,1
26,34,41,1
26,34,42,1
26,34,43,0
26,34,44,0
26,34,45,0
26,34,46,0
26,34,47,0
26,34,48,1
26,34,49,1
26,34,50,1
26,34,51,1
26,34,52,1
26,34,53,1
26,34,54,1
26,34,55,1
26,34,56,1
26,34,57,1
26,34,58,1
26,34,59,1
26,34,60,1
26,34,61,1
26,34,62,1
26,34,63,1
26,34,64,1
26,34,65,1
26,34,66,1
26,34,67,1
26,34,68,0
26,34,69,0
26,35,36,0
26,35,37,1
26,35,38,0
26,35,39,1
26,35,40,1
26,35,41,0
26,35,42,1
26,35,43,0
26,35,44,1
26,35,45,1
26,35,46,1
26,35,47,0
26,35,48,1
26,35,49,1
26,35,50,0
26,35,51,1
26,35,52,1
26,35,53,1
26,35,54,1
26,35,55,1
26,35,56,1
26,35,57,1
26,35,58,0
26,35,59,0
26,35,60,1
26,35,61,1
26,35,62,1
26,35,63,0
26,35,64,0
26,35,65,1
26,35,66,0
26,35,67,1
26,35,68,0
26,35,69,1
26,36,37,0
26,36,38,1
26,36,39,1
26,36,40,0
26,36,41,0
26,36,42,1
26,36,43,1
26,36,44,1
26,36,45,1
26,36,46,1
26,36,47,1
26,36,48,0
26,36,49,1
26,36,50,1
26,36,51,0
26,36,52,0
26,36,53,1
26,36,54,1
26,36,55,1
26,36,56,0
26,36,57,1
26,36,58,1
26,36,59,1
26,36,60,1
26,36,61,1
26,36,62,0
26,36,63,1
26,36,64,0
26,36,65,1
26,36,66,1
26,36,67,0
26,36,68,1
26,36,69,0
26,37,38,1
26,37,39,1
26,37,40,1
26,37,41,1
26,37,42,0
26,37,43,1
26,37,44,0
26,37,45,0
26,37,46,0
26,37,47,0
26,37,48,1
26,37,49,1
26,37,50,1
26,37,51,0
26,37,52,1
26,37,53,0
26,37,54,1
26,37,55,0
26,37,56,1
26,37,57,0
26,37,58,0
26,37,59,1
26,37,60,0
26,37,61,1
26,37,62,1
26,37,63,1
26,37,64,1
26,37,65,0
26,37,66,1
26,37,67,0
26,37,68,0
26,37,69,1
26,38,39,1
26,38,40,0
26,38,41,0
26,38,42,0
26,38,43,1
26,38,44,1
26,38,45,1
26,38,46,0
26,38,47,0
26,38,48,1
26,38,49,1
26,38,50,1
26,38,51,1
26,38,52,1
26,38,53,1
26,38,54,1
26,38,55,1
26,38,56,0
26,38,57,0
26,38,58,0
26,38,59,0
26,38,60,0
26,38,61,0
26,38,62,1
26,38,63,1
26,38,64,0
26,38,65,0
26,38,66,1
26,38,67,1
26,38,68,1
26,38,69,1
26,39,40,0
26,39,41,0
26,39,42,1
26,39,43,1
26,39,44,1
26,39,45,0
26,39,46,0
26,39,47,0
26,39,48,1
26,39,49,0
26,39,50,1
26,39,51,0
26,39,52,1
26,39,53,0
26,39,54,1
26,39,55,1
26,39,56,0
26,39,57,0
26,39,58,1
26,39,59,1
26,39,60,1
26,39,61,0
26,39,62,1
26,39,63,1
26,39,64,0
26,39,65,0
26,39,66,1
26,39,67,1
26,39,68,1
26,39,69,1
26,40,41,0
26,40,42,0
26,40,43,1
26,40,44,1
26,40,45,0
26,40,46,1
26,40,47,1
26,40,48,1
26,40,49,1
26,40,50,1
26,40,51,1
26,40,52,0
26,40,53,1
26,40,54,1
26,40,55,1
26,40,56,1
26,40,57,1
26,40,58,1
26,40,59,0
26,40,60,1
26,40,61,0
26,40,62,0
26,40,63,0
26,40,64,0
26,40,65,0
26,40,66,0
26,40,67,0
26,40,68,1
26,40,69,1
26,41,42,1
26,41,43,1
26,41,44,0
26,41,45,1
26,41,46,1
26,41,47,0
26,41,48,1
26,41,49,0
26,41,50,1
26,41,51,0
26,41,52,1
26,41,53,1
26,41,54,0
26,41,55,1
26,41,56,1
26,41,57,1
26,41,58,0
26,41,59,1
26,41,60,1
26,41,61,1
26,41,62,0
26,41,63,1
26,41,64,1
26,41,65,1
26,41,66,1
26,41,67,1
26,41,68,1
26,41,69,1
26,42,43,1
26,42,44,1
26,42,45,1
26,42,46,1
26,42,47,0
26,42,48,0
26,42,49,0
26,42,50,0
26,42,51,1
26,42,52,0
26,42,53,1
26,42,54,1
26,42,55,0
26,42,56,1
26,42,57,1
26,42,58,1
26,42,59,1
26,42,60,0
26,42,61,1
26,42,62,1
26,42,63,1
26,42,64,1
26,42,65,1
26,42,66,0
26,42,67,1
26,42,68,1
26,42,69,1
26,43,44,1
26,43,45,0
26,43,46,1
26,43,47,0
26,43,48,0
26,43,49,1
26,43,50,0
26,43,51,0
26,43,52,0
26,43,53,1
26,43,54,0
26,43,55,1
26,43,56,1
26,43,57,0
26,43,58,0
26,43,59,0
26,43,60,1
26,43,61,0
26,43,62,1
26,43,63,1
26,43,64,1
26,43,65,1
26,43,66,0
26,43,67,1
26,43,68,1
26,43,69,1
26,44,45,1
26,44,46,1
26,44,47,0
26,44,48,1
26,44,49,1
26,44,50,0
26,44,51,0
26,44,52,1
26,44,53,1
26,44,54,0
26,44,55,1
26,44,56,0
26,44,57,1
26,44,58,1
26,44,59,1
26,44,60,0
26,44,61,1
26,44,62,1
26,44,63,1
26,44,64,0
26,44,65,1
26,44,66,1
26,44,67,0
26,44,68,0
26,44,69,1
26,45,46,1
26,45,47,0
26,45,48,1
26,45,49,1
26,45,50,0
26,45,51,1
26,45,52,1
26,45,53,0
26,45,54,0
26,45,55,1
26,45,56,0
26,45,57,1
26,45,58,1
26,45,59,1
26,45,60,1
26,45,61,1
26,45,62,1
26,45,63,1
26,45,64,1
26,45,65,0
26,45,66,0
26,45,67,1
26,45,68,1
26,45,69,0
26,46,47,1
26,46,48,0
26,46,49,1
26,46,50,0
26,46,51,0
26,46,52,1
26,46,53,0
26,46,54,1
26,46,55,0
26,46,56,1
26,46,57,1
26,46,58,1
26,46,59,1
26,46,60,0
26,46,61,1
26,46,62,0
26,46,63,0
26,46,64,1
26,46,65,0
26,46,66,1
26,46,67,1
26,46,68,1
26,46,69,1
26,47,48,1
26,47,49,0
26,47,50,1
26,47,51,1
26,47,52,1
26,47,53,1
26,47,54,1
26,47,55,1
26,47,56,1
26,47,57,1
26,47,58,0
26,47,59,1
26,47,60,0
26,47,61,0
26,47,62,0
26,47,63,0
26,47,64,0
26,47,65,0
26,47,66,1
26,47,67,1
26,47,68,1
26,47,69,1
26,48,49,1
26,48,50,0
26,48,51,1
26,48,52,1
26,48,53,0
26,48,54,1
26,48,55,1
26,48,56,1
26,48,57,0
26,48,58,1
26,48,59,0
26,48,60,1
26,48,61,0
26,48,62,0
26,48,63,1
26,48,64,0
26,48,65,1
26,48,66,1
26,48,67,1
26,48,68,0
26,48,69,0
26,49,50,1
26,49,51,0
26,49,52,1
26,49,53,1
26,49,54,1
26,49,55,1
26,49,56,0
26,49,57,0
26,49,58,1
26,49,59,0
26,49,60,1
26,49,61,1
26,49,62,1
26,49,63,1
26,49,64,1
26,49,65,1
26,49,66,1
26,49,67,1
26,49,68,0
26,49,69,0
26,50,51,1
26,50,52,0
26,50,53,1
26,50,54,1
26,50,55,1
26,50,56,0
26,50,57,0
26,50,58,1
26,50,59,0
26,50,60,1
26,50,61,1
26,50,62,1
26,50,63,1
26,50,64,1
26,50,65,1
26,50,66,0
26,50,67,0
26,50,68,0
26,50,69,1
26,51,52,0
26,51,53,1
26,51,54,0
26,51,55,1
26,51,56,1
26,51,57,1
26,51,58,0
26,51,59,1
26,51,60,1
26,51,61,1
26,51,62,0
26,51,63,1
26,51,64,1
26,51,65,1
26,51,66,0
26,51,67,0
26,51,68,1
26,51,69,1
26,52,53,0
26,52,54,1
26,52,55,0
26,52,56,0
26,52,57,0
26,52,58,1
26,52,59,0
26,52,60,1
26,52,61,1
26,52,62,1
26,52,63,1
26,52,64,0
26,52,65,1
26,52,66,0
26,52,67,1
26,52,68,1
26,52,69,0
26,53,54,0
26,53,55,1
26,53,56,0
26,53,57,1
26,53,58,1
26,53,59,0
26,53,60,1
26,53,61,0
26,53,62,0
26,53,63,1
26,53,64,0
26,53,65,1
26,53,66,1
26,53,67,1
26,53,68,1
26,53,69,1
26,54,55,1
26,54,56,1
26,54,57,1
26,54,58,0
26,54,59,1
26,54,60,0
26,54,61,1
26,54,62,1
26,54,63,1
26,54,64,0
26,54,65,0
26,54,66,1
26,54,67,1
26,54,68,0
26,54,69,0
26,55,56,1
26,55,57,1
26,55,58,1
26,55,59,0
26,55,60,0
26,55,61,0
26,55,62,1
26,55,63,1
26,55,64,0
26,55,65,1
26,55,66,1
26,55,67,1
26,55,68,1
26,55,69,0
26,56,57,1
26,56,58,0
26,56,59,1
26,56,60,1
26,56,61,1
26,56,62,0
26,56,63,0
26,56,64,1
26,56,65,1
26,56,66,1
26,56,67,0
26,56,68,0
26,56,69,1
26,57,58,1
26,57,59,1
26,57,60,0
26,57,61,0
26,57,62,1
26,57,63,1
26,57,64,1
26,57,65,1
26,57,66,0
26,57,67,0
26,57,68,1
26,57,69,1
26,58,59,0
26,58,60,1
26,58,61,1
26,58,62,1
26,58,63,1
26,58,64,1
26,58,65,1
26,58,66,1
26,58,67,0
26,58,68,1
26,58,69,0
26,59,60,0
26,59,61,1
26,59,62,1
26,59,63,0
26,59,64,1
26,59,65,1
26,59,66,1
26,59,67,1
26,59,68,1
26,59,69,1
26,60,61,1
26,60,62,1
26,60,63,1
26,60,64,1
26,60,65,1
26,60,66,1
26,60,67,1
26,60,68,1
26,60,69,0
26,61,62,1
26,61,63,1
26,61,64,0
26,61,65,0
26,61,66,0
26,61,67,1
26,61,68,1
26,61,69,0
26,62,63,0
26,62,64,1
26,62,65,1
26,62,66,0
26,62,67,1
26,62,68,0
26,62,69,1
26,63,64,0
26,63,65,1
26,63,66,0
26,63,67,0
26,63,68,0
26,63,69,0
26,64,65,1
26,64,66,1
26,64,67,0
26,64,68,1
26,64,69,1
26,65,66,1
26,65,67,1
26,65,68,0
26,65,69,1
26,66,67,1
26,66,68,1
26,66,69,0
26,67,68,0
26,67,69,0
26,68,69,1
27,28,29,1
27,28,30,0
27,28,31,1
27,28,32,0
27,28,33,1
27,28,34,1
27,28,35,0
27,28,36,0
27,28,37,0
27,28,38,1
27,28,39,1
27,28,40,0
27,28,41,1
27,28,42,1
27,28,43,0
27,28,44,0
27,28,45,0
27,28,46,1
27,28,47,0
27,28,48,1
27,28,49,1
27,28,50,0
27,28,51,1
27,28,52,1
27,28,53,1
27,28,54,1
27,28,55,0
27,28,56,1
27,28,57,1
27,28,58,1
27,28,59,0
27,28,60,0
27,28,61,1
27,28,62,1
27,28,63,0
27,28,64,0
27,28,65,1
27,28,66,1
27,28,67,1
27,28,68,1
27,28,69,1
27,29,30,1
27,29,31,1
27,29,32,0
27,29,33,1
27,29,34,1
27,29,35,1
27,29,36,1
27,29,37,1
27,29,38,1
27,29,39,1
27,29,40,0
27,29,41,0
27,29,42,0
27,29,43,1
27,29,44,0
27,29,45,0
27,29,46,0
27,29,47,1
27,29,48,1
27,29,49,0
27,29,50,1
27,29,51,1
27,29,52,1
27,29,53,1
27,29,54,1
27,29,55,1
27,29,56,1
27,29,57,1
27,29,58,1
27,29,59,1
27,29,60,1
27,29,61,1
27,29,62,1
27,29,63,1
27,29,64,1
27,29,65,1
27,29,66,0
27,29,67,1
27,29,68,1
27,29,69,0
27,30,31,0
27,30,32,0
27,30,33,1
27,30,34,1
27,30,35,0
27,30,36,1
27,30,37,1
27,30,38,1
27,30,39,1
27,30,40,1
27,30,41,0
27,30,42,0
27,30,43,1
27,30,44,0
27,30,45,1
27,30,46,1
27,30,47,1
27,30,48,0
27,30,49,1
27,30,50,1
27,30,51,1
27,30,52,0
27,30,53,0
27,30,54,0
27,30,55,0
27,30,56,1
27,30,57,0
27,30,58,0
27,30,59,0
27,30,60,1
27,30,61,0
27,30,62,1
27,30,63,1
27,30,64,1
27,30,65,0
27,30,66,1
27,30,67,1
27,30,68,1
27,30,69,1
27,31,32,1
27,31,33,0
27,31,34,1
27,31,35,1
27,31,36,1
27,31,37,0
27,31,38,0
27,31,39,0
27,31,40,0
27,31,41,1
27,31,42,1
27,31,43,1
27,31,44,0
27,31,45,1
27,31,46,1
27,31,47,0
27,31,48,1
27,31,49,1
27,31,50,0
27,31,51,1
27,31,52,1
27,31,53,1
27,31,54,1
27,31,55,1
27,31,56,0
27,31,57,0
27,31,58,1
27,31,59,0
27,31,60,0
27,31,61,0
27,31,62,1
27,31,63,0
27,31,64,1
27,31,65,0
27,31,66,1
27,31,67,0
27,31,68,0
27,31,69,1
27,32,33,0
27,32,34,1
27,32,35,1
27,32,36,0
27,32,37,1
27,32,38,1
27,32,39,1
27,32,40,1
27,32,41,1
27,32,42,1
27,32,43,1
27,32,44,1
27,32,45,1
27,32,46,1
27,32,47,0
27,32,48,1
27,32,49,1
27,32,50,1
27,32,51,0
27,32,52,1
27,32,53,1
27,32,54,0
27,32,55,0
27,32,56,0
27,32,57,0
27,32,58,1
27,32,59,0
27,32,60,1
27,32,61,0
27,32,62,1
27,32,63,1
27,32,64,1
27,32,65,1
27,32,66,1
27,32,67,0
27,32,68,1
27,32,69,1
27,33,34,1
27,33,35,1
27,33,36,1
27,33,37,0
27,33,38,0
27,33,39,1
27,33,40,1
27,33,41,1
27,33,42,0
27,33,43,0
27,33,44,1
27,33,45,1
27,33,46,0
27,33,47,1
27,33,48,1
27,33,49,0
27,33,50,1
27,33,51,1
27,33,52,0
27,33,53,1
27,33,54,1
27,33,55,1
27,33,56,0
27,33,57,0
27,33,58,0
27,33,59,1
27,33,60,0
27,33,61,1
27,33,62,1
27,33,63,1
27,33,64,1
27,33,65,1
27,33,66,0
27,33,67,0
27,33,68,0
27,33,69,1
27,34,35,0
27,34,36,1
27,34,37,1
27,34,38,1
27,34,39,1
27,34,40,0
27,34,41,1
27,34,42,0
27,34,43,1
27,34,44,1
27,34,45,0
27,34,46,1
27,34,47,1
27,34,48,0
27,34,49,0
27,34,50,1
27,34,51,0
27,34,52,1
27,34,53,1
27,34,54,0
27,34,55,1
27,34,56,1
27,34,57,1
27,34,58,1
27,34,59,0
27,34,60,1
27,34,61,1
27,34,62,1
27,34,63,1
27,34,64,1
27,34,65,1
27,34,66,0
27,34,67,1
27,34,68,1
27,34,69,0
27,35,36,1
27,35,37,1
27,35,38,1
27,35,39,1
27,35,40,0
27,35,41,1
27,35,42,1
27,35,43,1
27,35,44,0
27,35,45,0
27,35,46,0
27,35,47,0
27,35,48,0
27,35,49,1
27,35,50,1
27,35,51,1
27,35,52,1
27,35,53,1
27,35,54,1
27,35,55,1
27,35,56,1
27,35,57,1
27,35,58,1
27,35,59,1
27,35,60,1
27,35,61,1
27,35,62,1
27,35,63,1
27,35,64,1
27,35,65,1
27,35,66,1
27,35,67,1
27,35,68,1
27,35,69,0
27,36,37,0
27,36,38,1
27,36,39,0
27,36,40,1
27,36,41,1
27,36,42,0
27,36,43,1
27,36,44,0
27,36,45,1
27,36,46,1
27,36,47,1
27,36,48,0
27,36,49,1
27,36,50,1
27,36,51,0
27,36,52,1
27,36,53,1
27,36,54,1
27,36,55,1
27,36,56,1
27,36,57,1
27,36,58,1
27,36,59,0
27,36,60,0
27,36,61,1
27,36,62,1
27,36,63,1
27,36,64,0
27,36,65,0
27,36,66,1
27,36,67,0
27,36,68,1
27,36,69,1
27,37,38,0
27,37,39,1
27,37,40,1
27,37,41,0
27,37,42,0
27,37,43,1
27,37,44,1
27,37,45,1
27,37,46,1
27,37,47,1
27,37,48,1
27,37,49,0
27,37,50,1
27,37,51,1
27,37,52,0
27,37,53,0
27,37,54,1
27,37,55,1
27,37,56,1
27,37,57,0
27,37,58,1
27,37,59,1
27,37,60,1
27,37,61,1
27,37,62,1
27,37,63,0
27,37,64,1
27,37,65,0
27,37,66,1
27,37,67,1
27,37,68,0
27,37,69,0
27,38,39,1
27,38,40,1
27,38,41,1
27,38,42,1
27,38,43,0
27,38,44,1
27,38,45,0
27,38,46,0
27,38,47,0
27,38,48,0
27,38,49,1
27,38,50,1
27,38,51,1
27,38,52,0
27,38,53,1
27,38,54,0
27,38,55,1
27,38,56,0
27,38,57,1
27,38,58,0
27,38,59,0
27,38,60,1
27,38,61,0
27,38,62,1
27,38,63,1
27,38,64,1
27,38,65,1
27,38,66,0
27,38,67,1
27,38,68,0
27,38,69,1
27,39,40,1
27,39,41,0
27,39,42,0
27,39,43,0
27,39,44,1
27,39,45,1
27,39,46,1
27,39,47,0
27,39,48,0
27,39,49,1
27,39,50,1
27,39,51,1
27,39,52,1
27,39,53,1
27,39,54,1
27,39,55,1
27,39,56,1
27,39,57,0
27,39,58,0
27,39,59,0
27,39,60,0
27,39,61,0
27,39,62,0
27,39,63,1
27,39,64,1
27,39,65,0
27,39,66,0
27,39,67,1
27,39,68,1
27,39,69,1
27,40,41,0
27,40,42,0
27,40,43,1
27,40,44,1
27,40,45,1
27,40,46,0
27,40,47,0
27,40,48,0
27,40,49,1
27,40,50,0
27,40,51,1
27,40,52,0
27,40,53,1
27,40,54,0
27,40,55,1
27,40,56,1
27,40,57,0
27,40,58,0
27,40,59,1
27,40,60,1
27,40,61,1
27,40,62,0
27,40,63,1
27,40,64,1
27,40,65,0
27,40,66,0
27,40,67,1
27,40,68,1
27,40,69,1
27,41,42,0
27,41,43,0
27,41,44,1
27,41,45,1
27,41,46,0
27,41,47,1
27,41,48,1
27,41,49,1
27,41,50,1
27,41,51,1
27,41,52,1
27,41,53,0
27,41,54,1
27,41,55,1
27,41,56,1
27,41,57,1
27,41,58,1
27,41,59,1
27,41,60,0
27,41,61,1
27,41,62,0
27,41,63,0
27,41,64,0
27,41,65,0
27,41,66,0
27,41,67,0
27,41,68,0
27,41,69,1
27,42,43,1
27,42,44,1
27,42,45,0
27,42,46,1
27,42,47,1
27,42,48,0
27,42,49,1
27,42,50,0
27,42,51,1
27,42,52,0
27,42,53,1
27,42,54,1
27,42,55,0
27,42,56,1
27,42,57,1
27,42,58,1
27,42,59,0
27,42,60,1
27,42,61,1
27,42,62,1
27,42,63,0
27,42,64,1
27,42,65,1
27,42,66,1
27,42,67,1
27,42,68,1
27,42,69,1
27,43,44,1
27,43,45,1
27,43,46,1
27,43,47,1
27,43,48,0
27,43,49,0
27,43,50,0
27,43,51,0
27,43,52,1
27,43,53,0
27,43,54,1
27,43,55,1
27,43,56,0
27,43,57,1
27,43,58,1
27,43,59,1
27,43,60,1
27,43,61,0
27,43,62,1
27,43,63,1
27,43,64,1
27,43,65,1
27,43,66,1
27,43,67,0
27,43,68,1
27,43,69,1
27,44,45,1
27,44,46,0
27,44,47,1
27,44,48,0
27,44,49,0
27,44,50,1
27,44,51,0
27,44,52,0
27,44,53,0
27,44,54,1
27,44,55,0
27,44,56,1
27,44,57,1
27,44,58,0
27,44,59,0
27,44,60,0
27,44,61,1
27,44,62,0
27,44,63,1
27,44,64,1
27,44,65,1
27,44,66,1
27,44,67,0
27,44,68,1
27,44,69,1
27,45,46,1
27,45,47,1
27,45,48,0
27,45,49,1
27,45,50,1
27,45,51,0
27,45,52,0
27,45,53,1
27,45,54,1
27,45,55,0
27,45,56,1
27,45,57,0
27,45,58,1
27,45,59,1
27,45,60,1
27,45,61,0
27,45,62,1
27,45,63,1
27,45,64,1
27,45,65,0
27,45,66,1
27,45,67,1
27,45,68,0
27,45,69,1
27,46,47,1
27,46,48,0
27,46,49,1
27,46,50,1
27,46,51,0
27,46,52,1
27,46,53,1
27,46,54,0
27,46,55,0
27,46,56,1
27,46,57,0
27,46,58,1
27,46,59,1
27,46,60,1
27,46,61,1
27,46,62,1
27,46,63,1
27,46,64,1
27,46,65,1
27,46,66,0
27,46,67,0
27,46,68,1
27,46,69,0
27,47,48,1
27,47,49,0
27,47,50,1
27,47,51,0
27,47,52,0
27,47,53,1
27,47,54,0
27,47,55,1
27,47,56,0
27,47,57,1
27,47,58,1
27,47,59,1
27,47,60,1
27,47,61,0
27,47,62,1
27,47,63,0
27,47,64,0
27,47,65,1
27,47,66,0
27,47,67,1
27,47,68,1
27,47,69,1
27,48,49,1
27,48,50,0
27,48,51,1
27,48,52,1
27,48,53,1
27,48,54,1
27,48,55,1
27,48,56,1
27,48,57,1
27,48,58,1
27,48,59,0
27,48,60,1
27,48,61,0
27,48,62,0
27,48,63,0
27,48,64,0
27,48,65,0
27,48,66,0
27,48,67,1
27,48,68,1
27,48,69,1
27,49,50,1
27,49,51,0
27,49,52,1
27,49,53,1
27,49,54,0
27,49,55,1
27,49,56,1
27,49,57,1
27,49,58,0
27,49,59,1
27,49,60,0
27,49,61,1
27,49,62,0
27,49,63,0
27,49,64,1
27,49,65,0
27,49,66,1
27,49,67,1
27,49,68,1
27,49,69,0
27,50,51,1
27,50,52,0
27,50,53,1
27,50,54,1
27,50,55,1
27,50,56,1
27,50,57,0
27,50,58,0
27,50,59,1
27,50,60,0
27,50,61,1
27,50,62,1
27,50,63,1
27,50,64,1
27,50,65,1
27,50,66,1
27,50,67,1
27,50,68,1
27,50,69,0
27,51,52,1
27,51,53,0
27,51,54,1
27,51,55,1
27,51,56,1
27,51,57,0
27,51,58,0
27,51,59,1
27,51,60,0
27,51,61,1
27,51,62,1
27,51,63,1
27,51,64,1
27,51,65,1
27,51,66,1
27,51,67,0
27,51,68,0
27,51,69,1
27,52,53,0
27,52,54,1
27,52,55,0
27,52,56,1
27,52,57,1
27,52,58,1
27,52,59,0
27,52,60,1
27,52,61,1
27,52,62,1
27,52,63,0
27,52,64,1
27,52,65,1
27,52,66,1
27,52,67,0
27,52,68,0
27,52,69,1
27,53,54,0
27,53,55,1
27,53,56,0
27,53,57,0
27,53,58,0
27,53,59,1
27,53,60,0
27,53,61,1
27,53,62,1
27,53,63,1
27,53,64,1
27,53,65,0
27,53,66,1
27,53,67,0
27,53,68,1
27,53,69,0
27,54,55,0
27,54,56,1
27,54,57,0
27,54,58,1
27,54,59,1
27,54,60,0
27,54,61,1
27,54,62,0
27,54,63,0
27,54,64,1
27,54,65,0
27,54,66,1
27,54,67,1
27,54,68,1
27,54,69,1
27,55,56,1
27,55,57,1
27,55,58,1
27,55,59,0
27,55,60,1
27,55,61,0
27,55,62,1
27,55,63,1
27,55,64,1
27,55,65,0
27,55,66,0
27,55,67,1
27,55,68,1
27,55,69,0
27,56,57,1
27,56,58,1
27,56,59,1
27,56,60,0
27,56,61,0
27,56,62,0
27,56,63,1
27,56,64,1
27,56,65,0
27,56,66,1
27,56,67,1
27,56,68,1
27,56,69,0
27,57,58,1
27,57,59,0
27,57,60,1
27,57,61,1
27,57,62,1
27,57,63,0
27,57,64,0
27,57,65,1
27,57,66,1
27,57,67,1
27,57,68,0
27,57,69,1
27,58,59,1
27,58,60,1
27,58,61,0
27,58,62,0
27,58,63,1
27,58,64,1
27,58,65,1
27,58,66,1
27,58,67,0
27,58,68,0
27,58,69,1
27,59,60,0
27,59,61,1
27,59,62,1
27,59,63,1
27,59,64,1
27,59,65,1
27,59,66,1
27,59,67,1
27,59,68,0
27,59,69,0
27,60,61,0
27,60,62,1
27,60,63,1
27,60,64,0
27,60,65,1
27,60,66,1
27,60,67,1
27,60,68,1
27,60,69,1
27,61,62,1
27,61,63,1
27,61,64,1
27,61,65,1
27,61,66,1
27,61,67,1
27,61,68,1
27,61,69,0
27,62,63,1
27,62,64,1
27,62,65,0
27,62,66,0
27,62,67,0
27,62,68,1
27,62,69,0
27,63,64,0
27,63,65,1
27,63,66,1
27,63,67,0
27,63,68,1
27,63,69,1
27,64,65,0
27,64,66,1
27,64,67,0
27,64,68,0
27,64,69,0
27,65,66,1
27,65,67,1
27,65,68,0
27,65,69,1
27,66,67,1
27,66,68,1
27,66,69,1
27,67,68,1
27,67,69,0
27,68,69,0
28,29,30,1
28,29,31,0
28,29,32,1
28,29,33,0
28,29,34,1
28,29,35,1
28,29,36,0
28,29,37,0
28,29,38,0
28,29,39,1
28,29,40,1
28,29,41,0
28,29,42,1
28,29,43,1
28,29,44,0
28,29,45,0
28,29,46,0
28,29,47,1
28,29,48,0
28,29,49,1
28,29,50,1
28,29,51,0
28,29,52,1
28,29,53,1
28,29,54,1
28,29,55,1
28,29,56,0
28,29,57,1
28,29,58,1
28,29,59,1
28,29,60,0
28,29,61,0
28,29,62,1
28,29,63,1
28,29,64,0
28,29,65,0
28,29,66,1
28,29,67,1
28,29,68,1
28,29,69,1
28,30,31,1
28,30,32,1
28,30,33,0
28,30,34,1
28,30,35,1
28,30,36,1
28,30,37,1
28,30,38,1
28,30,39,1
28,30,40,1
28,30,41,0
28,30,42,0
28,30,43,0
28,30,44,1
28,30,45,0
28,30,46,0
28,30,47,0
28,30,48,1
28,30,49,1
28,30,50,0
28,30,51,1
28,30,52,1
28,30,53,1
28,30,54,1
28,30,55,1
28,30,56,1
28,30,57,1
28,30,58,1
28,30,59,1
28,30,60,1
28,30,61,1
28,30,62,1
28,30,63,1
28,30,64,1
28,30,65,1
28,30,66,1
28,30,67,0
28,30,68,1
28,30,69,0
28,31,32,0
28,31,33,0
28,31,34,1
28,31,35,1
28,31,36,0
28,31,37,1
28,31,38,1
28,31,39,1
28,31,40,1
28,31,41,1
28,31,42,0
28,31,43,0
28,31,44,1
28,31,45,0
28,31,46,1
28,31,47,1
28,31,48,1
28,31,49,0
28,31,50,1
28,31,51,1
28,31,52,1
28,31,53,0
28,31,54,0
28,31,55,0
28,31,56,0
28,31,57,1
28,31,58,0
28,31,59,0
28,31,60,0
28,31,61,1
28,31,62,0
28,31,63,1
28,31,64,1
28,31,65,1
28,31,66,0
28,31,67,1
28,31,68,1
28,31,69,1
28,32,33,1
28,32,34,0
28,32,35,1
28,32,36,1
28,32,37,1
28,32,38,0
28,32,39,0
28,32,40,0
28,32,41,0
28,32,42,1
28,32,43,1
28,32,44,1
28,32,45,0
28,32,46,1
28,32,47,1
28,32,48,0
28,32,49,1
28,32,50,1
28,32,51,0
28,32,52,1
28,32,53,1
28,32,54,1
28,32,55,1
28,32,56,1
28,32,57,0
28,32,58,0
28,32,59,1
28,32,60,0
28,32,61,0
28,32,62,0
28,32,63,1
28,32,64,0
28,32,65,1
28,32,66,0
28,32,67,1
28,32,68,0
28,32,69,1
28,33,34,0
28,33,35,1
28,33,36,1
28,33,37,0
28,33,38,1
28,33,39,1
28,33,40,1
28,33,41,1
28,33,42,1
28,33,43,1
28,33,44,1
28,33,45,1
28,33,46,1
28,33,47,1
28,33,48,0
28,33,49,1
28,33,50,1
28,33,51,1
28,33,52,0
28,33,53,1
28,33,54,1
28,33,55,0
28,33,56,0
28,33,57,0
28,33,58,0
28,33,59,1
28,33,60,0
28,33,61,1
28,33,62,0
28,33,63,1
28,33,64,1
28,33,65,1
28,33,66,1
28,33,67,1
28,33,68,0
28,33,69,1
28,34,35,1
28,34,36,1
28,34,37,1
28,34,38,0
28,34,39,0
28,34,40,1
28,34,41,1
28,34,42,1
28,34,43,0
28,34,44,0
28,34,45,1
28,34,46,1
28,34,47,0
28,34,48,1
28,34,49,1
28,34,50,0
28,34,51,1
28,34,52,1
28,34,53,0
28,34,54,1
28,34,55,1
28,34,56,1
28,34,57,0
28,34,58,0
28,34,59,0
28,34,60,1
28,34,61,0
28,34,62,1
28,34,63,1
28,34,64,1
28,34,65,1
28,34,66,1
28,34,67,0
28,34,68,0
28,34,69,1
28,35,36,0
28,35,37,1
28,35,38,1
28,35,39,1
28,35,40,1
28,35,41,0
28,35,42,1
28,35,43,0
28,35,44,1
28,35,45,1
28,35,46,0
28,35,47,1
28,35,48,1
28,35,49,0
28,35,50,0
28,35,51,1
28,35,52,0
28,35,53,1
28,35,54,1
28,35,55,0
28,35,56,1
28,35,57,1
28,35,58,1
28,35,59,1
28,35,60,0
28,35,61,1
28,35,62,1
28,35,63,1
28,35,64,1
28,35,65,1
28,35,66,1
28,35,67,0
28,35,68,1
28,35,69,0
28,36,37,1
28,36,38,1
28,36,39,1
28,36,40,1
28,36,41,0
28,36,42,1
28,36,43,1
28,36,44,1
28,36,45,0
28,36,46,0
28,36,47,0
28,36,48,0
28,36,49,0
28,36,50,1
28,36,51,1
28,36,52,1
28,36,53,1
28,36,54,1
28,36,55,1
28,36,56,1
28,36,57,1
28,36,58,1
28,36,59,1
28,36,60,1
28,36,61,1
28,36,62,1
28,36,63,1
28,36,64,1
28,36,65,1
28,36,66,1
28,36,67,1
28,36,68,1
28,36,69,0
28,37,38,0
28,37,39,1
28,37,40,0
28,37,41,1
28,37,42,1
28,37,43,0
28,37,44,1
28,37,45,0
28,37,46,1
28,37,47,1
28,37,48,1
28,37,49,0
28,37,50,1
28,37,51,1
28,37,52,0
28,37,53,1
28,37,54,1
28,37,55,1
28,37,56,1
28,37,57,1
28,37,58,1
28,37,59,1
28,37,60,0
28,37,61,0
28,37,62,1
28,37,63,1
28,37,64,1
28,37,65,0
28,37,66,0
28,37,67,1
28,37,68,0
28,37,69,1
28,38,39,0
28,38,40,1
28,38,41,1
28,38,42,0
28,38,43,0
28,38,44,1
28,38,45,1
28,38,46,1
28,38,47,1
28,38,48,1
28,38,49,1
28,38,50,0
28,38,51,1
28,38,52,1
28,38,53,0
28,38,54,0
28,38,55,1
28,38,56,1
28,38,57,1
28,38,58,0
28,38,59,1
28,38,60,1
28,38,61,1
28,38,62,1
28,38,63,1
28,38,64,0
28,38,65,1
28,38,66,0
28,38,67,1
28,38,68,1
28,38,69,0
28,39,40,1
28,39,41,1
28,39,42,1
28,39,43,1
28,39,44,0
28,39,45,1
28,39,46,0
28,39,47,0
28,39,48,0
28,39,49,0
28,39,50,1
28,39,51,1
28,39,52,1
28,39,53,0
28,39,54,1
28,39,55,0
28,39,56,1
28,39,57,0
28,39,58,1
28,39,59,0
28,39,60,0
28,39,61,1
28,39,62,0
28,39,63,1
28,39,64,1
28,39,65,1
28,39,66,1
28,39,67,0
28,39,68,1
28,39,69,1
28,40,41,1
28,40,42,0
28,40,43,0
28,40,44,0
28,40,45,1
28,40,46,1
28,40,47,1
28,40,48,0
28,40,49,0
28,40,50,1
28,40,51,1
28,40,52,1
28,40,53,1
28,40,54,1
28,40,55,1
28,40,56,1
28,40,57,1
28,40,58,0
28,40,59,0
28,40,60,0
28,40,61,0
28,40,62,0
28,40,63,0
28,40,64,1
28,40,65,1
28,40,66,0
28,40,67,0
28,40,68,1
28,40,69,1
28,41,42,0
28,41,43,0
28,41,44,1
28,41,45,1
28,41,46,1
28,41,47,0
28,41,48,0
28,41,49,0
28,41,50,1
28,41,51,0
28,41,52,1
28,41,53,0
28,41,54,1
28,41,55,0
28,41,56,1
28,41,57,1
28,41,58,0
28,41,59,0
28,41,60,1
28,41,61,1
28,41,62,1
28,41,63,0
28,41,64,1
28,41,65,1
28,41,66,0
28,41,67,0
28,41,68,1
28,41,69,1
28,42,43,0
28,42,44,0
28,42,45,1
28,42,46,1
28,42,47,0
28,42,48,1
28,42,49,1
28,42,50,1
28,42,51,1
28,42,52,1
28,42,53,1
28,42,54,0
28,42,55,1
28,42,56,1
28,42,57,1
28,42,58,1
28,42,59,1
28,42,60,1
28,42,61,0
28,42,62,1
28,42,63,0
28,42,64,0
28,42,65,0
28,42,66,0
28,42,67,0
28,42,68,0
28,42,69,1
28,43,44,1
28,43,45,1
28,43,46,0
28,43,47,1
28,43,48,1
28,43,49,0
28,43,50,1
28,43,51,0
28,43,52,1
28,43,53,0
28,43,54,1
28,43,55,1
28,43,56,0
28,43,57,1
28,43,58,1
28,43,59,1
28,43,60,0
28,43,61,1
28,43,62,1
28,43,63,1
28,43,64,0
28,43,65,1
28,43,66,1
28,43,67,1
28,43,68,1
28,43,69,1
28,44,45,1
28,44,46,1
28,44,47,1
28,44,48,1
28,44,49,0
28,44,50,0
28,44,51,0
28,44,52,0
28,44,53,1
28,44,54,0
28,44,55,1
28,44,56,1
28,44,57,0
28,44,58,1
28,44,59,1
28,44,60,1
28,44,61,1
28,44,62,0
28,44,63,1
28,44,64,1
28,44,65,1
28,44,66,1
28,44,67,1
28,44,68,0
28,44,69,1
28,45,46,1
28,45,47,0
28,45,48,1
28,45,49,0
28,45,50,0
28,45,51,1
28,45,52,0
28,45,53,0
28,45,54,0
28,45,55,1
28,45,56,0
28,45,57,1
28,45,58,1
28,45,59,0
28,45,60,0
28,45,61,0
28,45,62,1
28,45,63,0
28,45,64,1
28,45,65,1
28,45,66,1
28,45,67,1
28,45,68,0
28,45,69,1
28,46,47,1
28,46,48,1
28,46,49,0
28,46,50,1
28,46,51,1
28,46,52,0
28,46,53,0
28,46,54,1
28,46,55,1
28,46,56,0
28,46,57,1
28,46,58,0
28,46,59,1
28,46,60,1
28,46,61,1
28,46,62,0
28,46,63,1
28,46,64,1
28,46,65,1
28,46,66,0
28,46,67,1
28,46,68,1
28,46,69,1
28,47,48,1
28,47,49,0
28,47,50,1
28,47,51,1
28,47,52,0
28,47,53,1
28,47,54,1
28,47,55,0
28,47,56,0
28,47,57,1
28,47,58,0
28,47,59,1
28,47,60,1
28,47,61,1
28,47,62,1
28,47,63,1
28,47,64,1
28,47,65,1
28,47,66,1
28,47,67,0
28,47,68,0
28,47,69,0
28,48,49,1
28,48,50,0
28,48,51,1
28,48,52,0
28,48,53,0
28,48,54,1
28,48,55,0
28,48,56,1
28,48,57,0
28,48,58,1
28,48,59,1
28,48,60,1
28,48,61,1
28,48,62,0
28,48,63,1
28,48,64,0
28,48,65,0
28,48,66,1
28,48,67,0
28,48,68,1
28,48,69,1
28,49,50,1
28,49,51,0
28,49,52,1
28,49,53,1
28,49,54,1
28,49,55,1
28,49,56,1
28,49,57,1
28,49,58,1
28,49,59,1
28,49,60,0
28,49,61,1
28,49,62,0
28,49,63,0
28,49,64,0
28,49,65,0
28,49,66,0
28,49,67,0
28,49,68,1
28,49,69,1
28,50,51,1
28,50,52,0
28,50,53,1
28,50,54,1
28,50,55,0
28,50,56,1
28,50,57,1
28,50,58,1
28,50,59,0
28,50,60,1
28,50,61,0
28,50,62,1
28,50,63,0
28,50,64,0
28,50,65,1
28,50,66,0
28,50,67,1
28,50,68,1
28,50,69,0
28,51,52,1
28,51,53,0
28,51,54,1
28,51,55,1
28,51,56,1
28,51,57,1
28,51,58,0
28,51,59,0
28,51,60,1
28,51,61,0
28,51,62,1
28,51,63,1
28,51,64,1
28,51,65,1
28,51,66,1
28,51,67,1
28,51,68,1
28,51,69,0
28,52,53,1
28,52,54,0
28,52,55,1
28,52,56,1
28,52,57,1
28,52,58,0
28,52,59,0
28,52,60,1
28,52,61,0
28,52,62,1
28,52,63,1
28,52,64,1
28,52,65,1
28,52,66,1
28,52,67,1
28,52,68,0
28,52,69,1
28,53,54,0
28,53,55,1
28,53,56,0
28,53,57,1
28,53,58,1
28,53,59,1
28,53,60,0
28,53,61,1
28,53,62,1
28,53,63,1
28,53,64,0
28,53,65,1
28,53,66,1
28,53,67,1
28,53,68,0
28,53,69,1
28,54,55,0
28,54,56,1
28,54,57,0
28,54,58,0
28,54,59,0
28,54,60,1
28,54,61,0
28,54,62,1
28,54,63,1
28,54,64,1
28,54,65,1
28,54,66,0
28,54,67,1
28,54,68,0
28,54,69,0
28,55,56,0
28,55,57,1
28,55,58,0
28,55,59,1
28,55,60,1
28,55,61,0
28,55,62,1
28,55,63,0
28,55,64,0
28,55,65,1
28,55,66,0
28,55,67,1
28,55,68,1
28,55,69,1
28,56,57,1
28,56,58,1
28,56,59,1
28,56,60,0
28,56,61,1
28,56,62,0
28,56,63,1
28,56,64,1
28,56,65,1
28,56,66,0
28,56,67,0
28,56,68,1
28,56,69,0
28,57,58,1
28,57,59,1
28,57,60,1
28,57,61,0
28,57,62,0
28,57,63,0
28,57,64,1
28,57,65,1
28,57,66,0
28,57,67,1
28,57,68,1
28,57,69,0
28,58,59,1
28,58,60,0
28,58,61,1
28,58,62,1
28,58,63,1
28,58,64,0
28,58,65,0
28,58,66,1
28,58,67,1
28,58,68,1
28,58,69,1
28,59,60,1
28,59,61,1
28,59,62,0
28,59,63,0
28,59,64,1
28,59,65,1
28,59,66,1
28,59,67,1
28,59,68,0
28,59,69,1
28,60,61,0
28,60,62,1
28,60,63,1
28,60,64,1
28,60,65,1
28,60,66,1
28,60,67,1
28,60,68,1
28,60,69,0
28,61,62,0
28,61,63,1
28,61,64,1
28,61,65,0
28,61,66,1
28,61,67,1
28,61,68,1
28,61,69,1
28,62,63,1
28,62,64,1
28,62,65,1
28,62,66,1
28,62,67,1
28,62,68,1
28,62,69,0
28,63,64,1
28,63,65,1
28,63,66,0
28,63,67,0
28,63,68,0
28,63,69,0
28,64,65,0
28,64,66,1
28,64,67,1
28,64,68,0
28,64,69,1
28,65,66,0
28,65,67,1
28,65,68,0
28,65,69,0
28,66,67,1
28,66,68,1
28,66,69,1
28,67,68,1
28,67,69,1
28,68,69,0
29,30,31,1
29,30,32,0
29,30,33,1
29,30,34,0
29,30,35,1
29,30,36,1
29,30,37,0
29,30,38,0
29,30,39,0
29,30,40,1
29,30,41,1
29,30,42,0
29,30,43,1
29,30,44,1
29,30,45,0
29,30,46,0
29,30,47,0
29,30,48,1
29,30,49,0
29,30,50,1
29,30,51,1
29,30,52,0
29,30,53,1
29,30,54,1
29,30,55,1
29,30,56,1
29,30,57,0
29,30,58,1
29,30,59,1
29,30,60,1
29,30,61,0
29,30,62,0
29,30,63,1
29,30,64,1
29,30,65,0
29,30,66,0
29,30,67,1
29,30,68,1
29,30,69,1
29,31,32,1
29,31,33,1
29,31,34,0
29,31,35,1
29,31,36,1
29,31,37,1
29,31,38,1
29,31,39,1
29,31,40,1
29,31,41,1
29,31,42,0
29,31,43,0
29,31,44,0
29,31,45,1
29,31,46,0
29,31,47,0
29,31,48,0
29,31,49,1
29,31,50,1
29,31,51,0
29,31,52,1
29,31,53,1
29,31,54,1
29,31,55,1
29,31,56,1
29,31,57,1
29,31,58,1
29,31,59,1
29,31,60,1
29,31,61,1
29,31,62,1
29,31,63,1
29,31,64,1
29,31,65,1
29,31,66,1
29,31,67,1
29,31,68,0
29,31,69,0
29,32,33,0
29,32,34,0
29,32,35,1
29,32,36,1
29,32,37,0
29,32,38,1
29,32,39,1
29,32,40,1
29,32,41,1
29,32,42,1
29,32,43,0
29,32,44,0
29,32,45,1
29,32,46,0
29,32,47,1
29,32,48,1
29,32,49,1
29,32,50,0
29,32,51,1
29,32,52,1
29,32,53,1
29,32,54,0
29,32,55,0
29,32,56,0
29,32,57,0
29,32,58,1
29,32,59,0
29,32,60,0
29,32,61,0
29,32,62,1
29,32,63,0
29,32,64,1
29,32,65,1
29,32,66,1
29,32,67,0
29,32,68,1
29,32,69,1
29,33,34,1
29,33,35,0
29,33,36,1
29,33,37,1
29,33,38,1
29,33,39,0
29,33,40,0
29,33,41,0
29,33,42,0
29,33,43,1
29,33,44,1
29,33,45,1
29,33,46,0
29,33,47,1
29,33,48,1
29,33,49,0
29,33,50,1
29,33,51,1
29,33,52,0
29,33,53,1
29,33,54,1
29,33,55,1
29,33,56,1
29,33,57,1
29,33,58,0
29,33,59,0
29,33,60,1
29,33,61,0
29,33,62,0
29,33,63,0
29,33,64,1
29,33,65,0
29,33,66,1
29,33,67,0
29,33,68,1
29,33,69,1
29,34,35,0
29,34,36,1
29,34,37,1
29,34,38,0
29,34,39,1
29,34,40,1
29,34,41,1
29,34,42,1
29,34,43,1
29,34,44,1
29,34,45,1
29,34,46,1
29,34,47,1
29,34,48,1
29,34,49,0
29,34,50,1
29,34,51,1
29,34,52,1
29,34,53,0
29,34,54,1
29,34,55,1
29,34,56,0
29,34,57,0
29,34,58,0
29,34,59,0
29,34,60,1
29,34,61,0
29,34,62,1
29,34,63,0
29,34,64,1
29,34,65,1
29,34,66,1
29,34,67,1
29,34,68,1
29,34,69,1
29,35,36,1
29,35,37,1
29,35,38,1
29,35,39,0
29,35,40,0
29,35,41,1
29,35,42,1
29,35,43,1
29,35,44,0
29,35,45,0
29,35,46,1
29,35,47,1
29,35,48,0
29,35,49,1
29,35,50,1
29,35,51,0
29,35,52,1
29,35,53,1
29,35,54,0
29,35,55,1
29,35,56,1
29,35,57,1
29,35,58,0
29,35,59,0
29,35,60,0
29,35,61,1
29,35,62,0
29,35,63,1
29,35,64,1
29,35,65,1
29,35,66,1
29,35,67,1
29,35,68,0
29,35,69,1
29,36,37,0
29,36,38,1
29,36,39,1
29,36,40,1
29,36,41,1
29,36,42,0
29,36,43,1
29,36,44,0
29,36,45,1
29,36,46,1
29,36,47,0
29,36,48,1
29,36,49,1
29,36,50,0
29,36,51,0
29,36,52,1
29,36,53,0
29,36,54,1
29,36,55,1
29,36,56,0
29,36,57,1
29,36,58,1
29,36,59,1
29,36,60,1
29,36,61,0
29,36,62,1
29,36,63,1
29,36,64,1
29,36,65,1
29,36,66,1
29,36,67,1
29,36,68,0
29,36,69,0
29,37,38,1
29,37,39,1
29,37,40,1
29,37,41,1
29,37,42,0
29,37,43,1
29,37,44,1
29,37,45,1
29,37,46,0
29,37,47,0
29,37,48,0
29,37,49,0
29,37,50,0
29,37,51,1
29,37,52,1
29,37,53,1
29,37,54,1
29,37,55,1
29,37,56,1
29,37,57,1
29,37,58,1
29,37,59,1
29,37,60,1
29,37,61,1
29,37,62,1
29,37,63,1
29,37,64,1
29,37,65,1
29,37,66,1
29,37,67,1
29,37,68,1
29,37,69,0
29,38,39,0
29,38,40,1
29,38,41,0
29,38,42,1
29,38,43,1
29,38,44,0
29,38,45,1
29,38,46,0
29,38,47,1
29,38,48,1
29,38,49,1
29,38,50,0
29,38,51,1
29,38,52,1
29,38,53,0
29,38,54,1
29,38,55,1
29,38,56,1
29,38,57,1
29,38,58,1
29,38,59,1
29,38,60,1
29,38,61,0
29,38,62,0
29,38,63,1
29,38,64,1
29,38,65,1
29,38,66,0
29,38,67,0
29,38,68,1
29,38,69,1
29,39,40,0
29,39,41,1
29,39,42,1
29,39,43,0
29,39,44,0
29,39,45,1
29,39,46,1
29,39,47,1
29,39,48,1
29,39,49,1
29,39,50,1
29,39,51,0
29,39,52,1
29,39,53,1
29,39,54,0
29,39,55,0
29,39,56,1
29,39,57,1
29,39,58,1
29,39,59,0
29,39,60,1
29,39,61,1
29,39,62,1
29,39,63,1
29,39,64,1
29,39,65,0
29,39,66,1
29,39,67,0
29,39,68,1
29,39,69,0
29,40,41,1
29,40,42,1
29,40,43,1
29,40,44,1
29,40,45,0
29,40,46,1
29,40,47,0
29,40,48,0
29,40,49,0
29,40,50,0
29,40,51,1
29,40,52,1
29,40,53,1
29,40,54,0
29,40,55,1
29,40,56,0
29,40,57,1
29,40,58,0
29,40,59,1
29,40,60,0
29,40,61,0
29,40,62,1
29,40,63,0
29,40,64,1
29,40,65,1
29,40,66,1
29,40,67,1
29,40,68,0
29,40,69,1
29,41,42,1
29,41,43,0
29,41,44,0
29,41,45,0
29,41,46,1
29,41,47,1
29,41,48,1
29,41,49,0
29,41,50,0
29,41,51,1
29,41,52,1
29,41,53,1
29,41,54,1
29,41,55,1
29,41,56,1
29,41,57,1
29,41,58,1
29,41,59,0
29,41,60,0
29,41,61,0
29,41,62,0
29,41,63,0
29,41,64,0
29,41,65,1
29,41,66,1
29,41,67,0
29,41,68,0
29,41,69,1
29,42,43,0
29,42,44,0
29,42,45,1
29,42,46,1
29,42,47,1
29,42,48,0
29,42,49,0
29,42,50,0
29,42,51,1
29,42,52,0
29,42,53,1
29,42,54,0
29,42,55,1
29,42,56,0
29,42,57,1
29,42,58,1
29,42,59,0
29,42,60,0
29,42,61,1
29,42,62,1
29,42,63,1
29,42,64,0
29,42,65,1
29,42,66,1
29,42,67,0
29,42,68,0
29,42,69,1
29,43,44,0
29,43,45,0
29,43,46,1
29,43,47,1
29,43,48,0
29,43,49,1
29,43,50,1
29,43,51,1
29,43,52,1
29,43,53,1
29,43,54,1
29,43,55,0
29,43,56,1
29,43,57,1
29,43,58,1
29,43,59,1
29,43,60,1
29,43,61,1
29,43,62,0
29,43,63,1
29,43,64,0
29,43,65,0
29,43,66,0
29,43,67,0
29,43,68,0
29,43,69,1
29,44,45,1
29,44,46,1
29,44,47,0
29,44,48,1
29,44,49,1
29,44,50,0
29,44,51,1
29,44,52,0
29,44,53,1
29,44,54,0
29,44,55,1
29,44,56,1
29,44,57,0
29,44,58,1
29,44,59,1
29,44,60,1
29,44,61,0
29,44,62,1
29,44,63,1
29,44,64,1
29,44,65,0
29,44,66,1
29,44,67,1
29,44,68,1
29,44,69,1
29,45,46,1
29,45,47,1
29,45,48,1
29,45,49,1
29,45,50,0
29,45,51,0
29,45,52,0
29,45,53,0
29,45,54,1
29,45,55,0
29,45,56,1
29,45,57,1
29,45,58,0
29,45,59,1
29,45,60,1
29,45,61,1
29,45,62,1
29,45,63,0
29,45,64,1
29,45,65,1
29,45,66,1
29,45,67,1
29,45,68,1
29,45,69,1
29,46,47,1
29,46,48,0
29,46,49,1
29,46,50,0
29,46,51,0
29,46,52,1
29,46,53,0
29,46,54,0
29,46,55,0
29,46,56,1
29,46,57,0
29,46,58,1
29,46,59,1
29,46,60,0
29,46,61,0
29,46,62,0
29,46,63,1
29,46,64,0
29,46,65,1
29,46,66,1
29,46,67,1
29,46,68,1
29,46,69,1
29,47,48,1
29,47,49,1
29,47,50,0
29,47,51,1
29,47,52,1
29,47,53,0
29,47,54,0
29,47,55,1
29,47,56,1
29,47,57,0
29,47,58,1
29,47,59,0
29,47,60,1
29,47,61,1
29,47,62,1
29,47,63,0
29,47,64,1
29,47,65,1
29,47,66,1
29,47,67,0
29,47,68,1
29,47,69,1
29,48,49,1
29,48,50,0
29,48,51,1
29,48,52,1
29,48,53,0
29,48,54,1
29,48,55,1
29,48,56,0
29,48,57,0
29,48,58,1
29,48,59,0
29,48,60,1
29,48,61,1
29,48,62,1
29,48,63,1
29,48,64,1
29,48,65,1
29,48,66,1
29,48,67,1
29,48,68,0
29,48,69,0
29,49,50,1
29,49,51,0
29,49,52,1
29,49,53,0
29,49,54,0
29,49,55,1
29,49,56,0
29,49,57,1
29,49,58,0
29,49,59,1
29,49,60,1
29,49,61,1
29,49,62,1
29,49,63,0
29,49,64,1
29,49,65,0
29,49,66,0
29,49,67,1
29,49,68,0
29,49,69,1
29,50,51,1
29,50,52,0
29,50,53,1
29,50,54,1
29,50,55,1
29,50,56,1
29,50,57,1
29,50,58,1
29,50,59,1
29,50,60,1
29,50,61,0
29,50,62,1
29,50,63,0
29,50,64,0
29,50,65,0
29,50,66,0
29,50,67,0
29,50,68,0
29,50,69,1
29,51,52,1
29,51,53,0
29,51,54,1
29,51,55,1
29,51,56,0
29,51,57,1
29,51,58,1
29,51,59,1
29,51,60,0
29,51,61,1
29,51,62,0
29,51,63,1
29,51,64,0
29,51,65,0
29,51,66,1
29,51,67,0
29,51,68,1
29,51,69,0
29,52,53,1
29,52,54,0
29,52,55,1
29,52,56,1
29,52,57,1
29,52,58,1
29,52,59,0
29,52,60,0
29,52,61,1
29,52,62,0
29,52,63,1
29,52,64,1
29,52,65,1
29,52,66,1
29,52,67,1
29,52,68,1
29,52,69,0
29,53,54,1
29,53,55,0
29,53,56,1
29,53,57,1
29,53,58,1
29,53,59,0
29,53,60,0
29,53,61,1
29,53,62,0
29,53,63,1
29,53,64,1
29,53,65,1
29,53,66,1
29,53,67,1
29,53,68,1
29,53,69,1
29,54,55,0
29,54,56,1
29,54,57,0
29,54,58,1
29,54,59,1
29,54,60,1
29,54,61,0
29,54,62,1
29,54,63,1
29,54,64,1
29,54,65,0
29,54,66,1
29,54,67,1
29,54,68,1
29,54,69,1
29,55,56,0
29,55,57,1
29,55,58,0
29,55,59,0
29,55,60,0
29,55,61,1
29,55,62,0
29,55,63,1
29,55,64,1
29,55,65,1
29,55,66,1
29,55,67,0
29,55,68,1
29,55,69,0
29,56,57,0
29,56,58,1
29,56,59,0
29,56,60,1
29,56,61,1
29,56,62,0
29,56,63,1
29,56,64,0
29,56,65,0
29,56,66,1
29,56,67,0
29,56,68,1
29,56,69,1
29,57,58,1
29,57,59,1
29,57,60,1
29,57,61,0
29,57,62,1
29,57,63,0
29,57,64,1
29,57,65,1
29,57,66,1
29,57,67,0
29,57,68,0
29,57,69,0
29,58,59,1
29,58,60,1
29,58,61,1
29,58,62,0
29,58,63,0
29,58,64,0
29,58,65,1
29,58,66,1
29,58,67,0
29,58,68,1
29,58,69,0
29,59,60,1
29,59,61,0
29,59,62,1
29,59,63,1
29,59,64,1
29,59,65,0
29,59,66,0
29,59,67,1
29,59,68,1
29,59,69,1
29,60,61,1
29,60,62,1
29,60,63,0
29,60,64,0
29,60,65,1
29,60,66,1
29,60,67,1
29,60,68,1
29,60,69,1
29,61,62,0
29,61,63,1
29,61,64,1
29,61,65,1
29,61,66,1
29,61,67,1
29,61,68,1
29,61,69,0
29,62,63,0
29,62,64,1
29,62,65,1
29,62,66,0
29,62,67,1
29,62,68,1
29,62,69,1
29,63,64,1
29,63,65,1
29,63,66,1
29,63,67,1
29,63,68,1
29,63,69,0
29,64,65,1
29,64,66,1
29,64,67,0
29,64,68,0
29,64,69,0
29,65,66,0
29,65,67,1
29,65,68,1
29,65,69,1
29,66,67,0
29,66,68,1
29,66,69,0
29,67,68,1
29,67,69,1
29,68,69,1
30,31,32,1
30,31,33,0
30,31,34,1
30,31,35,0
30,31,36,1
30,31,37,1
30,31,38,0
30,31,39,0
30,31,40,0
30,31,41,1
30,31,42,1
30,31,43,0
30,31,44,1
30,31,45,1
30,31,46,0
30,31,47,0
30,31,48,0
30,31,49,1
30,31,50,0
30,31,51,1
30,31,52,1
30,31,53,0
30,31,54,1
30,31,55,1
30,31,56,1
30,31,57,1
30,31,58,0
30,31,59,1
30,31,60,1
30,31,61,1
30,31,62,0
30,31,63,0
30,31,64,1
30,31,65,1
30,31,66,0
30,31,67,0
30,31,68,1
30,31,69,1
30,32,33,1
30,32,34,1
30,32,35,0
30,32,36,1
30,32,37,1
30,32,38,1
30,32,39,1
30,32,40,1
30,32,41,1
30,32,42,1
30,32,43,0
30,32,44,0
30,32,45,0
30,32,46,1
30,32,47,0
30,32,48,0
30,32,49,0
30,32,50,1
30,32,51,1
30,32,52,0
30,32,53,1
30,32,54,1
30,32,55,1
30,32,56,1
30,32,57,1
30,32,58,1
30,32,59,1
30,32,60,1
30,32,61,1
30,32,62,1
30,32,63,1
30,32,64,1
30,32,65,1
30,32,66,1
30,32,67,1
30,32,68,1
30,32,69,0
30,33,34,0
30,33,35,0
30,33,36,1
30,33,37,1
30,33,38,0
30,33,39,1
30,33,40,1
30,33,41,1
30,33,42,1
30,33,43,1
30,33,44,0
30,33,45,0
30,33,46,1
30,33,47,0
30,33,48,1
30,33,49,1
30,33,50,1
30,33,51,0
30,33,52,1
30,33,53,1
30,33,54,1
30,33,55,0
30,33,56,0
30,33,57,0
30,33,58,0
30,33,59,1
30,33,60,0
30,33,61,0
30,33,62,0
30,33,63,1
30,33,64,0
30,33,65,1
30,33,66,1
30,33,67,1
30,33,68,0
30,33,69,1
30,34,35,1
30,34,36,0
30,34,37,1
30,34,38,1
30,34,39,1
30,34,40,0
30,34,41,0
30,34,42,0
30,34,43,0
30,34,44,1
30,34,45,1
30,34,46,1
30,34,47,0
30,34,48,1
30,34,49,1
30,34,50,0
30,34,51,1
30,34,52,1
30,34,53,0
30,34,54,1
30,34,55,1
30,34,56,1
30,34,57,1
30,34,58,1
30,34,59,0
30,34,60,0
30,34,61,1
30,34,62,0
30,34,63,0
30,34,64,0
30,34,65,1
30,34,66,0
30,34,67,1
30,34,68,0
30,34,69,1
30,35,36,0
30,35,37,1
30,35,38,1
30,35,39,0
30,35,40,1
30,35,41,1
30,35,42,1
30,35,43,1
30,35,44,1
30,35,45,1
30,35,46,1
30,35,47,1
30,35,48,1
30,35,49,1
30,35,50,0
30,35,51,1
30,35,52,1
30,35,53,1
30,35,54,0
30,35,55,1
30,35,56,1
30,35,57,0
30,35,58,0
30,35,59,0
30,35,60,0
30,35,61,1
30,35,62,0
30,35,63,1
30,35,64,0
30,35,65,1
30,35,66,1
30,35,67,1
30,35,68,1
30,35,69,1
30,36,37,1
30,36,38,1
30,36,39,1
30,36,40,0
30,36,41,0
30,36,42,1
30,36,43,1
30,36,44,1
30,36,45,0
30,36,46,0
30,36,47,1
30,36,48,1
30,36,49,0
30,36,50,1
30,36,51,1
30,36,52,0
30,36,53,1
30,36,54,1
30,36,55,0
30,36,56,1
30,36,57,1
30,36,58,1
30,36,59,0
30,36,60,0
30,36,61,0
30,36,62,1
30,36,63,0
30,36,64,1
30,36,65,1
30,36,66,1
30,36,67,1
30,36,68,1
30,36,69,1
30,37,38,0
30,37,39,1
30,37,40,1
30,37,41,1
30,37,42,1
30,37,43,0
30,37,44,1
30,37,45,0
30,37,46,1
30,37,47,1
30,37,48,0
30,37,49,1
30,37,50,1
30,37,51,0
30,37,52,0
30,37,53,1
30,37,54,0
30,37,55,1
30,37,56,1
30,37,57,0
30,37,58,1
30,37,59,1
30,37,60,1
30,37,61,1
30,37,62,0
30,37,63,1
30,37,64,1
30,37,65,1
30,37,66,1
30,37,67,1
30,37,68,1
30,37,69,0
30,38,39,1
30,38,40,1
30,38,41,1
30,38,42,1
30,38,43,0
30,38,44,1
30,38,45,1
30,38,46,1
30,38,47,0
30,38,48,0
30,38,49,0
30,38,50,0
30,38,51,0
30,38,52,1
30,38,53,1
30,38,54,1
30,38,55,1
30,38,56,1
30,38,57,1
30,38,58,1
30,38,59,1
30,38,60,1
30,38,61,1
30,38,62,1
30,38,63,1
30,38,64,1
30,38,65,1
30,38,66,1
30,38,67,1
30,38,68,1
30,38,69,0
30,39,40,0
30,39,41,1
30,39,42,0
30,39,43,1
30,39,44,1
30,39,45,0
30,39,46,1
30,39,47,0
30,39,48,1
30,39,49,1
30,39,50,1
30,39,51,0
30,39,52,1
30,39,53,1
30,39,54,0
30,39,55,1
30,39,56,1
30,39,57,1
30,39,58,1
30,39,59,1
30,39,60,1
30,39,61,1
30,39,62,0
30,39,63,0
30,39,64,1
30,39,65,1
30,39,66,1
30,39,67,0
30,39,68,0
30,39,69,1
30,40,41,0
30,40,42,1
30,40,43,1
30,40,44,0
30,40,45,0
30,40,46,1
30,40,47,1
30,40,48,1
30,40,49,1
30,40,50,1
30,40,51,1
30,40,52,0
30,40,53,1
30,40,54,1
30,40,55,0
30,40,56,0
30,40,57,1
30,40,58,1
30,40,59,1
30,40,60,0
30,40,61,1
30,40,62,1
30,40,63,1
30,40,64,1
30,40,65,1
30,40,66,0
30,40,67,1
30,40,68,0
30,40,69,0
30,41,42,1
30,41,43,1
30,41,44,1
30,41,45,1
30,41,46,0
30,41,47,1
30,41,48,0
30,41,49,0
30,41,50,0
30,41,51,0
30,41,52,1
30,41,53,1
30,41,54,1
30,41,55,0
30,41,56,1
30,41,57,0
30,41,58,1
30,41,59,0
30,41,60,1
30,41,61,0
30,41,62,0
30,41,63,1
30,41,64,0
30,41,65,1
30,41,66,1
30,41,67,1
30,41,68,1
30,41,69,1
30,42,43,1
30,42,44,0
30,42,45,0
30,42,46,0
30,42,47,1
30,42,48,1
30,42,49,1
30,42,50,0
30,42,51,0
30,42,52,1
30,42,53,1
30,42,54,1
30,42,55,1
30,42,56,1
30,42,57,1
30,42,58,1
30,42,59,1
30,42,60,0
30,42,61,0
30,42,62,0
30,42,63,0
30,42,64,0
30,42,65,0
30,42,66,1
30,42,67,1
30,42,68,0
30,42,69,1
30,43,44,0
30,43,45,0
30,43,46,1
30,43,47,1
30,43,48,1
30,43,49,0
30,43,50,0
30,43,51,0
30,43,52,1
30,43,53,0
30,43,54,1
30,43,55,0
30,43,56,1
30,43,57,0
30,43,58,1
30,43,59,1
30,43,60,0
30,43,61,0
30,43,62,1
30,43,63,1
30,43,64,1
30,43,65,0
30,43,66,1
30,43,67,1
30,43,68,0
30,43,69,1
30,44,45,0
30,44,46,0
30,44,47,1
30,44,48,1
30,44,49,0
30,44,50,1
30,44,51,1
30,44,52,1
30,44,53,1
30,44,54,1
30,44,55,1
30,44,56,0
30,44,57,1
30,44,58,1
30,44,59,1
30,44,60,1
30,44,61,1
30,44,62,1
30,44,63,0
30,44,64,1
30,44,65,0
30,44,66,0
30,44,67,0
30,44,68,0
30,44,69,1
30,45,46,1
30,45,47,1
30,45,48,0
30,45,49,1
30,45,50,1
30,45,51,0
30,45,52,1
30,45,53,0
30,45,54,1
30,45,55,0
30,45,56,1
30,45,57,1
30,45,58,0
30,45,59,1
30,45,60,1
30,45,61,1
30,45,62,0
30,45,63,1
30,45,64,1
30,45,65,1
30,45,66,0
30,45,67,1
30,45,68,1
30,45,69,1
30,46,47,1
30,46,48,1
30,46,49,1
30,46,50,1
30,46,51,0
30,46,52,0
30,46,53,0
30,46,54,0
30,46,55,1
30,46,56,0
30,46,57,1
30,46,58,1
30,46,59,0
30,46,60,1
30,46,61,1
30,46,62,1
30,46,63,1
30,46,64,0
30,46,65,1
30,46,66,1
30,46,67,1
30,46,68,1
30,46,69,1
30,47,48,1
30,47,49,0
30,47,50,1
30,47,51,0
30,47,52,0
30,47,53,1
30,47,54,0
30,47,55,0
30,47,56,0
30,47,57,1
30,47,58,0
30,47,59,1
30,47,60,1
30,47,61,0
30,47,62,0
30,47,63,0
30,47,64,1
30,47,65,0
30,47,66,1
30,47,67,1
30,47,68,1
30,47,69,1
30,48,49,1
30,48,50,1
30,48,51,0
30,48,52,1
30,48,53,1
30,48,54,0
30,48,55,0
30,48,56,1
30,48,57,1
30,48,58,0
30,48,59,1
30,48,60,0
30,48,61,1
30,48,62,1
30,48,63,1
30,48,64,0
30,48,65,1
30,48,66,1
30,48,67,1
30,48,68,0
30,48,69,1
30,49,50,1
30,49,51,0
30,49,52,1
30,49,53,1
30,49,54,0
30,49,55,1
30,49,56,1
30,49,57,0
30,49,58,0
30,49,59,1
30,49,60,0
30,49,61,1
30,49,62,1
30,49,63,1
30,49,64,1
30,49,65,1
30,49,66,1
30,49,67,1
30,49,68,1
30,49,69,0
30,50,51,1
30,50,52,0
30,50,53,1
30,50,54,0
30,50,55,0
30,50,56,1
30,50,57,0
30,50,58,1
30,50,59,0
30,50,60,1
30,50,61,1
30,50,62,1
30,50,63,1
30,50,64,0
30,50,65,1
30,50,66,0
30,50,67,0
30,50,68,1
30,50,69,1
30,51,52,1
30,51,53,0
30,51,54,1
30,51,55,1
30,51,56,1
30,51,57,1
30,51,58,1
30,51,59,1
30,51,60,1
30,51,61,1
30,51,62,0
30,51,63,1
30,51,64,0
30,51,65,0
30,51,66,0
30,51,67,0
30,51,68,0
30,51,69,1
30,52,53,1
30,52,54,0
30,52,55,1
30,52,56,1
30,52,57,0
30,52,58,1
30,52,59,1
30,52,60,1
30,52,61,0
30,52,62,1
30,52,63,0
30,52,64,1
30,52,65,0
30,52,66,0
30,52,67,1
30,52,68,0
30,52,69,0
30,53,54,1
30,53,55,0
30,53,56,1
30,53,57,1
30,53,58,1
30,53,59,1
30,53,60,0
30,53,61,0
30,53,62,1
30,53,63,0
30,53,64,1
30,53,65,1
30,53,66,1
30,53,67,1
30,53,68,1
30,53,69,0
30,54,55,1
30,54,56,0
30,54,57,1
30,54,58,1
30,54,59,1
30,54,60,0
30,54,61,0
30,54,62,1
30,54,63,0
30,54,64,1
30,54,65,1
30,54,66,1
30,54,67,1
30,54,68,1
30,54,69,1
30,55,56,0
30,55,57,1
30,55,58,0
30,55,59,1
30,55,60,1
30,55,61,1
30,55,62,0
30,55,63,1
30,55,64,1
30,55,65,1
30,55,66,0
30,55,67,1
30,55,68,1
30,55,69,1
30,56,57,0
30,56,58,1
30,56,59,0
30,56,60,0
30,56,61,0
30,56,62,1
30,56,63,0
30,56,64,1
30,56,65,1
30,56,66,1
30,56,67,1
30,56,68,0
30,56,69,0
30,57,58,0
30,57,59,1
30,57,60,0
30,57,61,1
30,57,62,1
30,57,63,0
30,57,64,1
30,57,65,0
30,57,66,0
30,57,67,1
30,57,68,0
30,57,69,1
30,58,59,1
30,58,60,1
30,58,61,1
30,58,62,0
30,58,63,1
30,58,64,0
30,58,65,1
30,58,66,1
30,58,67,1
30,58,68,0
30,58,69,0
30,59,60,1
30,59,61,1
30,59,62,1
30,59,63,0
30,59,64,0
30,59,65,0
30,59,66,1
30,59,67,1
30,59,68,0
30,59,69,0
30,60,61,1
30,60,62,0
30,60,63,1
30,60,64,1
30,60,65,1
30,60,66,0
30,60,67,0
30,60,68,1
30,60,69,1
30,61,62,1
30,61,63,1
30,61,64,0
30,61,65,0
30,61,66,1
30,61,67,1
30,61,68,1
30,61,69,1
30,62,63,0
30,62,64,1
30,62,65,1
30,62,66,1
30,62,67,1
30,62,68,1
30,62,69,0
30,63,64,0
30,63,65,1
30,63,66,1
30,63,67,0
30,63,68,1
30,63,69,1
30,64,65,1
30,64,66,1
30,64,67,1
30,64,68,1
30,64,69,0
30,65,66,1
30,65,67,1
30,65,68,0
30,65,69,0
30,66,67,0
30,66,68,1
30,66,69,1
30,67,68,0
30,67,69,0
30,68,69,1
31,32,33,1
31,32,34,0
31,32,35,1
31,32,36,0
31,32,37,1
31,32,38,1
31,32,39,0
31,32,40,0
31,32,41,0
31,32,42,1
31,32,43,1
31,32,44,0
31,32,45,1
31,32,46,1
31,32,47,0
31,32,48,0
31,32,49,0
31,32,50,1
31,32,51,0
31,32,52,1
31,32,53,1
31,32,54,0
31,32,55,1
31,32,56,1
31,32,57,1
31,32,58,1
31,32,59,0
31,32,60,1
31,32,61,1
31,32,62,1
31,32,63,0
31,32,64,0
31,32,65,1
31,32,66,1
31,32,67,0
31,32,68,0
31,32,69,1
31,33,34,1
31,33,35,1
31,33,36,0
31,33,37,1
31,33,38,1
31,33,39,1
31,33,40,1
31,33,41,1
31,33,42,1
31,33,43,1
31,33,44,0
31,33,45,0
31,33,46,0
31,33,47,1
31,33,48,0
31,33,49,0
31,33,50,0
31,33,51,1
31,33,52,1
31,33,53,0
31,33,54,1
31,33,55,1
31,33,56,1
31,33,57,1
31,33,58,1
31,33,59,1
31,33,60,1
31,33,61,1
31,33,62,1
31,33,63,1
31,33,64,1
31,33,65,1
31,33,66,1
31,33,67,1
31,33,68,1
31,33,69,0
31,34,35,0
31,34,36,0
31,34,37,1
31,34,38,1
31,34,39,0
31,34,40,1
31,34,41,1
31,34,42,1
31,34,43,1
31,34,44,1
31,34,45,0
31,34,46,0
31,34,47,1
31,34,48,0
31,34,49,1
31,34,50,1
31,34,51,1
31,34,52,0
31,34,53,1
31,34,54,1
31,34,55,1
31,34,56,0
31,34,57,0
31,34,58,0
31,34,59,0
31,34,60,1
31,34,61,0
31,34,62,0
31,34,63,0
31,34,64,1
31,34,65,0
31,34,66,1
31,34,67,1
31,34,68,1
31,34,69,1
31,35,36,1
31,35,37,0
31,35,38,1
31,35,39,1
31,35,40,1
31,35,41,0
31,35,42,0
31,35,43,0
31,35,44,0
31,35,45,1
31,35,46,1
31,35,47,1
31,35,48,0
31,35,49,1
31,35,50,1
31,35,51,0
31,35,52,1
31,35,53,1
31,35,54,0
31,35,55,1
31,35,56,1
31,35,57,1
31,35,58,1
31,35,59,1
31,35,60,0
31,35,61,0
31,35,62,1
31,35,63,0
31,35,64,0
31,35,65,0
31,35,66,1
31,35,67,0
31,35,68,1
31,35,69,1
31,36,37,0
31,36,38,1
31,36,39,1
31,36,40,0
31,36,41,1
31,36,42,1
31,36,43,1
31,36,44,1
31,36,45,1
31,36,46,1
31,36,47,1
31,36,48,1
31,36,49,1
31,36,50,1
31,36,51,0
31,36,52,1
31,36,53,1
31,36,54,1
31,36,55,0
31,36,56,1
31,36,57,1
31,36,58,0
31,36,59,0
31,36,60,0
31,36,61,0
31,36,62,1
31,36,63,0
31,36,64,1
31,36,65,0
31,36,66,1
31,36,67,1
31,36,68,1
31,36,69,1
31,37,38,1
31,37,39,1
31,37,40,1
31,37,41,0
31,37,42,0
31,37,43,1
31,37,44,1
31,37,45,1
31,37,46,0
31,37,47,0
31,37,48,1
31,37,49,1
31,37,50,0
31,37,51,1
31,37,52,1
31,37,53,0
31,37,54,1
31,37,55,1
31,37,56,0
31,37,57,1
31,37,58,1
31,37,59,1
31,37,60,0
31,37,61,0
31,37,62,0
31,37,63,1
31,37,64,0
31,37,65,1
31,37,66,1
31,37,67,1
31,37,68,1
31,37,69,1
31,38,39,0
31,38,40,1
31,38,41,1
31,38,42,1
31,38,43,1
31,38,44,0
31,38,45,1
31,38,46,0
31,38,47,1
31,38,48,1
31,38,49,0
31,38,50,1
31,38,51,1
31,38,52,0
31,38,53,0
31,38,54,1
31,38,55,0
31,38,56,1
31,38,57,1
31,38,58,0
31,38,59,1
31,38,60,1
31,38,61,1
31,38,62,1
31,38,63,0
31,38,64,1
31,38,65,1
31,38,66,1
31,38,67,1
31,38,68,1
31,38,69,0
31,39,40,1
31,39,41,1
31,39,42,1
31,39,43,1
31,39,44,0
31,39,45,1
31,39,46,1
31,39,47,1
31,39,48,0
31,39,49,0
31,39,50,0
31,39,51,0
31,39,52,0
31,39,53,1
31,39,54,1
31,39,55,1
31,39,56,1
31,39,57,1
31,39,58,1
31,39,59,1
31,39,60,1
31,39,61,1
31,39,62,1
31,39,63,1
31,39,64,1
31,39,65,1
31,39,66,1
31,39,67,1
31,39,68,1
31,39,69,0
31,40,41,0
31,40,42,1
31,40,43,0
31,40,44,1
31,40,45,1
31,40,46,0
31,40,47,1
31,40,48,0
31,40,49,1
31,40,50,1
31,40,51,1
31,40,52,0
31,40,53,1
31,40,54,1
31,40,55,0
31,40,56,1
31,40,57,1
31,40,58,1
31,40,59,1
31,40,60,1
31,40,61,1
31,40,62,1
31,40,63,0
31,40,64,0
31,40,65,1
31,40,66,1
31,40,67,1
31,40,68,0
31,40,69,1
31,41,42,0
31,41,43,1
31,41,44,1
31,41,45,0
31,41,46,0
31,41,47,1
31,41,48,1
31,41,49,1
31,41,50,1
31,41,51,1
31,41,52,1
31,41,53,0
31,41,54,1
31,41,55,1
31,41,56,0
31,41,57,0
31,41,58,1
31,41,59,1
31,41,60,1
31,41,61,0
31,41,62,1
31,41,63,1
31,41,64,1
31,41,65,1
31,41,66,1
31,41,67,0
31,41,68,1
31,41,69,0
31,42,43,1
31,42,44,1
31,42,45,1
31,42,46,1
31,42,47,0
31,42,48,1
31,42,49,0
31,42,50,0
31,42,51,0
31,42,52,0
31,42,53,1
31,42,54,1
31,42,55,1
31,42,56,0
31,42,57,1
31,42,58,0
31,42,59,1
31,42,60,0
31,42,61,1
31,42,62,0
31,42,63,0
31,42,64,1
31,42,65,0
31,42,66,1
31,42,67,1
31,42,68,1
31,42,69,1
31,43,44,1
31,43,45,0
31,43,46,0
31,43,47,0
31,43,48,1
31,43,49,1
31,43,50,1
31,43,51,0
31,43,52,0
31,43,53,1
31,43,54,1
31,43,55,1
31,43,56,1
31,43,57,1
31,43,58,1
31,43,59,1
31,43,60,1
31,43,61,0
31,43,62,0
31,43,63,0
31,43,64,0
31,43,65,0
31,43,66,0
31,43,67,1
31,43,68,1
31,43,69,1
31,44,45,0
31,44,46,0
31,44,47,1
31,44,48,1
31,44,49,1
31,44,50,0
31,44,51,0
31,44,52,0
31,44,53,1
31,44,54,0
31,44,55,1
31,44,56,0
31,44,57,1
31,44,58,0
31,44,59,1
31,44,60,1
31,44,61,0
31,44,62,0
31,44,63,1
31,44,64,1
31,44,65,1
31,44,66,0
31,44,67,1
31,44,68,1
31,44,69,1
31,45,46,0
31,45,47,0
31,45,48,1
31,45,49,1
31,45,50,0
31,45,51,1
31,45,52,1
31,45,53,1
31,45,54,1
31,45,55,1
31,45,56,1
31,45,57,0
31,45,58,1
31,45,59,1
31,45,60,1
31,45,61,1
31,45,62,1
31,45,63,1
31,45,64,0
31,45,65,1
31,45,66,0
31,45,67,0
31,45,68,0
31,45,69,1
31,46,47,1
31,46,48,1
31,46,49,0
31,46,50,1
31,46,51,1
31,46,52,0
31,46,53,1
31,46,54,0
31,46,55,1
31,46,56,0
31,46,57,1
31,46,58,1
31,46,59,0
31,46,60,1
31,46,61,1
31,46,62,1
31,46,63,0
31,46,64,1
31,46,65,1
31,46,66,1
31,46,67,0
31,46,68,1
31,46,69,1
31,47,48,1
31,47,49,1
31,47,50,1
31,47,51,1
31,47,52,0
31,47,53,0
31,47,54,0
31,47,55,0
31,47,56,1
31,47,57,0
31,47,58,1
31,47,59,1
31,47,60,0
31,47,61,1
31,47,62,1
31,47,63,1
31,47,64,1
31,47,65,0
31,47,66,1
31,47,67,1
31,47,68,1
31,47,69,1
31,48,49,1
31,48,50,0
31,48,51,1
31,48,52,0
31,48,53,0
31,48,54,1
31,48,55,0
31,48,56,0
31,48,57,0
31,48,58,1
31,48,59,0
31,48,60,1
31,48,61,1
31,48,62,0
31,48,63,0
31,48,64,0
31,48,65,1
31,48,66,0
31,48,67,1
31,48,68,1
31,48,69,1
31,49,50,1
31,49,51,1
31,49,52,0
31,49,53,1
31,49,54,1
31,49,55,0
31,49,56,0
31,49,57,1
31,49,58,1
31,49,59,0
31,49,60,1
31,49,61,0
31,49,62,1
31,49,63,1
31,49,64,1
31,49,65,0
31,49,66,1
31,49,67,1
31,49,68,1
31,49,69,1
31,50,51,1
31,50,52,0
31,50,53,1
31,50,54,1
31,50,55,0
31,50,56,1
31,50,57,1
31,50,58,0
31,50,59,0
31,50,60,1
31,50,61,0
31,50,62,1
31,50,63,1
31,50,64,1
31,50,65,1
31,50,66,1
31,50,67,1
31,50,68,1
31,50,69,0
31,51,52,1
31,51,53,0
31,51,54,1
31,51,55,0
31,51,56,0
31,51,57,1
31,51,58,0
31,51,59,1
31,51,60,0
31,51,61,1
31,51,62,1
31,51,63,1
31,51,64,1
31,51,65,0
31,51,66,1
31,51,67,0
31,51,68,0
31,51,69,1
31,52,53,1
31,52,54,0
31,52,55,1
31,52,56,1
31,52,57,1
31,52,58,1
31,52,59,1
31,52,60,1
31,52,61,1
31,52,62,1
31,52,63,0
31,52,64,1
31,52,65,0
31,52,66,0
31,52,67,0
31,52,68,0
31,52,69,1
31,53,54,1
31,53,55,0
31,53,56,1
31,53,57,1
31,53,58,0
31,53,59,1
31,53,60,1
31,53,61,1
31,53,62,0
31,53,63,1
31,53,64,0
31,53,65,1
31,53,66,0
31,53,67,0
31,53,68,1
31,53,69,0
31,54,55,1
31,54,56,0
31,54,57,1
31,54,58,1
31,54,59,1
31,54,60,1
31,54,61,0
31,54,62,0
31,54,63,1
31,54,64,0
31,54,65,1
31,54,66,1
31,54,67,1
31,54,68,1
31,54,69,0
31,55,56,1
31,55,57,0
31,55,58,1
31,55,59,1
31,55,60,1
31,55,61,0
31,55,62,0
31,55,63,1
31,55,64,0
31,55,65,1
31,55,66,1
31,55,67,1
31,55,68,1
31,55,69,1
31,56,57,0
31,56,58,1
31,56,59,0
31,56,60,1
31,56,61,1
31,56,62,1
31,56,63,0
31,56,64,1
31,56,65,1
31,56,66,1
31,56,67,0
31,56,68,1
31,56,69,1
31,57,58,0
31,57,59,1
31,57,60,0
31,57,61,0
31,57,62,0
31,57,63,1
31,57,64,0
31,57,65,1
31,57,66,1
31,57,67,1
31,57,68,1
31,57,69,0
31,58,59,0
31,58,60,1
31,58,61,0
31,58,62,1
31,58,63,1
31,58,64,0
31,58,65,1
31,58,66,0
31,58,67,0
31,58,68,1
31,58,69,1
31,59,60,1
31,59,61,1
31,59,62,1
31,59,63,0
31,59,64,1
31,59,65,0
31,59,66,1
31,59,67,1
31,59,68,1
31,59,69,0
31,60,61,1
31,60,62,1
31,60,63,1
31,60,64,0
31,60,65,0
31,60,66,0
31,60,67,1
31,60,68,1
31,60,69,0
31,61,62,1
31,61,63,0
31,61,64,1
31,61,65,1
31,61,66,1
31,61,67,0
31,61,68,0
31,61,69,1
31,62,63,1
31,62,64,1
31,62,65,0
31,62,66,0
31,62,67,1
31,62,68,1
31,62,69,1
31,63,64,0
31,63,65,1
31,63,66,1
31,63,67,1
31,63,68,1
31,63,69,0
31,64,65,0
31,64,66,1
31,64,67,1
31,64,68,0
31,64,69,1
31,65,66,1
31,65,67,1
31,65,68,1
31,65,69,0
31,66,67,1
31,66,68,1
31,66,69,0
31,67,68,0
31,67,69,1
31,68,69,0
32,33,34,1
32,33,35,0
32,33,36,1
32,33,37,0
32,33,38,1
32,33,39,1
32,33,40,0
32,33,41,0
32,33,42,0
32,33,43,1
32,33,44,1
32,33,45,0
32,33,46,1
32,33,47,1
32,33,48,0
32,33,49,0
32,33,50,0
32,33,51,1
32,33,52,0
32,33,53,1
32,33,54,1
32,33,55,0
32,33,56,1
32,33,57,1
32,33,58,1
32,33,59,1
32,33,60,0
32,33,61,1
32,33,62,1
32,33,63,1
32,33,64,0
32,33,65,0
32,33,66,1
32,33,67,1
32,33,68,0
32,33,69,1
32,34,35,1
32,34,36,1
32,34,37,0
32,34,38,1
32,34,39,1
32,34,40,1
32,34,41,1
32,34,42,1
32,34,43,1
32,34,44,1
32,34,45,0
32,34,46,0
32,34,47,0
32,34,48,1
32,34,49,0
32,34,50,0
32,34,51,0
32,34,52,1
32,34,53,1
32,34,54,0
32,34,55,1
32,34,56,1
32,34,57,1
32,34,58,1
32,34,59,1
32,34,60,1
32,34,61,1
32,34,62,1
32,34,63,1
32,34,64,1
32,34,65,1
32,34,66,1
32,34,67,1
32,34,68,1
32,34,69,0
32,35,36,0
32,35,37,0
32,35,38,1
32,35,39,1
32,35,40,0
32,35,41,1
32,35,42,1
32,35,43,1
32,35,44,1
32,35,45,1
32,35,46,0
32,35,47,0
32,35,48,1
32,35,49,0
32,35,50,1
32,35,51,1
32,35,52,1
32,35,53,0
32,35,54,1
32,35,55,1
32,35,56,1
32,35,57,0
32,35,58,0
32,35,59,0
32,35,60,0
32,35,61,1
32,35,62,0
32,35,63,0
32,35,64,0
32,35,65,1
32,35,66,0
32,35,67,1
32,35,68,1
32,35,69,1
32,36,37,1
32,36,38,0
32,36,39,1
32,36,40,1
32,36,41,1
32,36,42,0
32,36,43,0
32,36,44,0
32,36,45,0
32,36,46,1
32,36,47,1
32,36,48,1
32,36,49,0
32,36,50,1
32,36,51,1
32,36,52,0
32,36,53,1
32,36,54,1
32,36,55,0
32,36,56,1
32,36,57,1
32,36,58,1
32,36,59,1
32,36,60,1
32,36,61,0
32,36,62,0
32,36,63,1
32,36,64,0
32,36,65,0
32,36,66,0
32,36,67,1
32,36,68,0
32,36,69,1
32,37,38,0
32,37,39,1
32,37,40,1
32,37,41,0
32,37,42,1
32,37,43,1
32,37,44,1
32,37,45,1
32,37,46,1
32,37,47,1
32,37,48,1
32,37,49,1
32,37,50,1
32,37,51,1
32,37,52,0
32,37,53,1
32,37,54,1
32,37,55,1
32,37,56,0
32,37,57,1
32,37,58,1
32,37,59,0
32,37,60,0
32,37,61,0
32,37,62,0
32,37,63,1
32,37,64,0
32,37,65,1
32,37,66,0
32,37,67,1
32,37,68,1
32,37,69,1
32,38,39,1
32,38,40,1
32,38,41,1
32,38,42,0
32,38,43,0
32,38,44,1
32,38,45,1
32,38,46,1
32,38,47,0
32,38,48,0
32,38,49,1
32,38,50,1
32,38,51,0
32,38,52,1
32,38,53,1
32,38,54,0
32,38,55,1
32,38,56,1
32,38,57,0
32,38,58,1
32,38,59,1
32,38,60,1
32,38,61,0
32,38,62,0
32,38,63,0
32,38,64,1
32,38,65,0
32,38,66,1
32,38,67,1
32,38,68,1
32,38,69,1
32,39,40,0
32,39,41,1
32,39,42,1
32,39,43,1
32,39,44,1
32,39,45,0
32,39,46,1
32,39,47,0
32,39,48,1
32,39,49,1
32,39,50,0
32,39,51,1
32,39,52,1
32,39,53,0
32,39,54,0
32,39,55,1
32,39,56,0
32,39,57,1
32,39,58,1
32,39,59,0
32,39,60,1
32,39,61,1
32,39,62,1
32,39,63,1
32,39,64,0
32,39,65,1
32,39,66,1
32,39,67,1
32,39,68,1
32,39,69,0
32,40,41,1
32,40,42,1
32,40,43,1
32,40,44,1
32,40,45,0
32,40,46,1
32,40,47,1
32,40,48,1
32,40,49,0
32,40,50,0
32,40,51,0
32,40,52,0
32,40,53,0
32,40,54,1
32,40,55,1
32,40,56,1
32,40,57,1
32,40,58,1
32,40,59,1
32,40,60,1
32,40,61,1
32,40,62,1
32,40,63,1
32,40,64,1
32,40,65,1
32,40,66,1
32,40,67,1
32,40,68,1
32,40,69,0
32,41,42,0
32,41,43,1
32,41,44,0
32,41,45,1
32,41,46,1
32,41,47,0
32,41,48,1
32,41,49,0
32,41,50,1
32,41,51,1
32,41,52,1
32,41,53,0
32,41,54,1
32,41,55,1
32,41,56,0
32,41,57,1
32,41,58,1
32,41,59,1
32,41,60,1
32,41,61,1
32,41,62,1
32,41,63,1
32,41,64,0
32,41,65,0
32,41,66,1
32,41,67,1
32,41,68,1
32,41,69,1
32,42,43,0
32,42,44,1
32,42,45,1
32,42,46,0
32,42,47,0
32,42,48,1
32,42,49,1
32,42,50,1
32,42,51,1
32,42,52,1
32,42,53,1
32,42,54,0
32,42,55,1
32,42,56,1
32,42,57,0
32,42,58,0
32,42,59,1
32,42,60,1
32,42,61,1
32,42,62,0
32,42,63,1
32,42,64,1
32,42,65,1
32,42,66,1
32,42,67,1
32,42,68,0
32,42,69,0
32,43,44,1
32,43,45,1
32,43,46,1
32,43,47,1
32,43,48,0
32,43,49,1
32,43,50,0
32,43,51,0
32,43,52,0
32,43,53,0
32,43,54,1
32,43,55,1
32,43,56,1
32,43,57,0
32,43,58,1
32,43,59,0
32,43,60,1
32,43,61,0
32,43,62,1
32,43,63,0
32,43,64,0
32,43,65,1
32,43,66,0
32,43,67,1
32,43,68,1
32,43,69,1
32,44,45,1
32,44,46,0
32,44,47,0
32,44,48,0
32,44,49,1
32,44,50,1
32,44,51,1
32,44,52,0
32,44,53,0
32,44,54,1
32,44,55,1
32,44,56,1
32,44,57,1
32,44,58,1
32,44,59,1
32,44,60,1
32,44,61,1
32,44,62,0
32,44,63,0
32,44,64,0
32,44,65,0
32,44,66,0
32,44,67,0
32,44,68,1
32,44,69,1
32,45,46,0
32,45,47,0
32,45,48,1
32,45,49,1
32,45,50,1
32,45,51,0
32,45,52,0
32,45,53,0
32,45,54,1
32,45,55,0
32,45,56,1
32,45,57,0
32,45,58,1
32,45,59,0
32,45,60,1
32,45,61,1
32,45,62,0
32,45,63,0
32,45,64,1
32,45,65,1
32,45,66,1
32,45,67,0
32,45,68,1
32,45,69,1
32,46,47,0
32,46,48,0
32,46,49,1
32,46,50,1
32,46,51,0
32,46,52,1
32,46,53,1
32,46,54,1
32,46,55,1
32,46,56,1
32,46,57,1
32,46,58,0
32,46,59,1
32,46,60,1
32,46,61,1
32,46,62,1
32,46,63,1
32,46,64,1
32,46,65,0
32,46,66,1
32,46,67,0
32,46,68,0
32,46,69,1
32,47,48,1
32,47,49,1
32,47,50,0
32,47,51,1
32,47,52,1
32,47,53,0
32,47,54,1
32,47,55,0
32,47,56,1
32,47,57,0
32,47,58,1
32,47,59,1
32,47,60,0
32,47,61,1
32,47,62,1
32,47,63,1
32,47,64,0
32,47,65,1
32,47,66,1
32,47,67,1
32,47,68,0
32,47,69,1
32,48,49,1
32,48,50,1
32,48,51,1
32,48,52,1
32,48,53,0
32,48,54,0
32,48,55,0
32,48,56,0
32,48,57,1
32,48,58,0
32,48,59,1
32,48,60,1
32,48,61,0
32,48,62,1
32,48,63,1
32,48,64,1
32,48,65,1
32,48,66,0
32,48,67,1
32,48,68,1
32,48,69,1
32,49,50,1
32,49,51,0
32,49,52,1
32,49,53,0
32,49,54,0
32,49,55,1
32,49,56,0
32,49,57,0
32,49,58,0
32,49,59,1
32,49,60,0
32,49,61,1
32,49,62,1
32,49,63,0
32,49,64,0
32,49,65,0
32,49,66,1
32,49,67,0
32,49,68,1
32,49,69,1
32,50,51,1
32,50,52,1
32,50,53,0
32,50,54,1
32,50,55,1
32,50,56,0
32,50,57,0
32,50,58,1
32,50,59,1
32,50,60,0
32,50,61,1
32,50,62,0
32,50,63,1
32,50,64,1
32,50,65,1
32,50,66,0
32,50,67,1
32,50,68,1
32,50,69,1
32,51,52,1
32,51,53,0
32,51,54,1
32,51,55,1
32,51,56,0
32,51,57,1
32,51,58,1
32,51,59,0
32,51,60,0
32,51,61,1
32,51,62,0
32,51,63,1
32,51,64,1
32,51,65,1
32,51,66,1
32,51,67,1
32,51,68,1
32,51,69,0
32,52,53,1
32,52,54,0
32,52,55,1
32,52,56,0
32,52,57,0
32,52,58,1
32,52,59,0
32,52,60,1
32,52,61,0
32,52,62,1
32,52,63,1
32,52,64,1
32,52,65,1
32,52,66,0
32,52,67,1
32,52,68,0
32,52,69,1
32,53,54,1
32,53,55,0
32,53,56,1
32,53,57,1
32,53,58,1
32,53,59,1
32,53,60,1
32,53,61,1
32,53,62,1
32,53,63,1
32,53,64,0
32,53,65,1
32,53,66,0
32,53,67,0
32,53,68,0
32,53,69,1
32,54,55,1
32,54,56,0
32,54,57,1
32,54,58,1
32,54,59,0
32,54,60,1
32,54,61,1
32,54,62,1
32,54,63,0
32,54,64,1
32,54,65,0
32,54,66,1
32,54,67,0
32,54,68,0
32,54,69,0
32,55,56,1
32,55,57,0
32,55,58,1
32,55,59,1
32,55,60,1
32,55,61,1
32,55,62,0
32,55,63,0
32,55,64,1
32,55,65,0
32,55,66,1
32,55,67,1
32,55,68,1
32,55,69,0
32,56,57,1
32,56,58,0
32,56,59,1
32,56,60,1
32,56,61,1
32,56,62,0
32,56,63,0
32,56,64,1
32,56,65,0
32,56,66,1
32,56,67,1
32,56,68,1
32,56,69,1
32,57,58,0
32,57,59,1
32,57,60,0
32,57,61,1
32,57,62,1
32,57,63,1
32,57,64,0
32,57,65,1
32,57,66,1
32,57,67,1
32,57,68,0
32,57,69,1
32,58,59,0
32,58,60,1
32,58,61,0
32,58,62,0
32,58,63,0
32,58,64,1
32,58,65,0
32,58,66,1
32,58,67,1
32,58,68,1
32,58,69,0
32,59,60,0
32,59,61,1
32,59,62,0
32,59,63,1
32,59,64,1
32,59,65,0
32,59,66,1
32,59,67,0
32,59,68,0
32,59,69,1
32,60,61,1
32,60,62,1
32,60,63,1
32,60,64,0
32,60,65,1
32,60,66,0
32,60,67,1
32,60,68,1
32,60,69,0
32,61,62,1
32,61,63,1
32,61,64,1
32,61,65,0
32,61,66,0
32,61,67,0
32,61,68,1
32,61,69,0
32,62,63,1
32,62,64,0
32,62,65,1
32,62,66,1
32,62,67,1
32,62,68,0
32,62,69,1
32,63,64,1
32,63,65,1
32,63,66,0
32,63,67,0
32,63,68,1
32,63,69,1
32,64,65,0
32,64,66,1
32,64,67,1
32,64,68,1
32,64,69,0
32,65,66,0
32,65,67,1
32,65,68,1
32,65,69,1
32,66,67,1
32,66,68,1
32,66,69,0
32,67,68,1
32,67,69,0
32,68,69,1
33,34,35,1
33,34,36,0
33,34,37,1
33,34,38,0
33,34,39,1
33,34,40,1
33,34,41,0
33,34,42,0
33,34,43,0
33,34,44,1
33,34,45,1
33,34,46,0
33,34,47,1
33,34,48,1
33,34,49,0
33,34,50,0
33,34,51,0
33,34,52,1
33,34,53,0
33,34,54,1
33,34,55,1
33,34,56,0
33,34,57,1
33,34,58,1
33,34,59,1
33,34,60,1
33,34,61,0
33,34,62,1
33,34,63,1
33,34,64,1
33,34,65,0
33,34,66,0
33,34,67,1
33,34,68,1
33,34,69,1
33,35,36,1
33,35,37,1
33,35,38,0
33,35,39,1
33,35,40,1
33,35,41,1
33,35,42,1
33,35,43,1
33,35,44,1
33,35,45,1
33,35,46,0
33,35,47,0
33,35,48,0
33,35,49,1
33,35,50,0
33,35,51,0
33,35,52,0
33,35,53,1
33,35,54,1
33,35,55,0
33,35,56,1
33,35,57,1
33,35,58,1
33,35,59,1
33,35,60,1
33,35,61,1
33,35,62,1
33,35,63,1
33,35,64,1
33,35,65,1
33,35,66,1
33,35,67,1
33,35,68,1
33,35,69,0
33,36,37,0
33,36,38,0
33,36,39,1
33,36,40,1
33,36,41,0
33,36,42,1
33,36,43,1
33,36,44,1
33,36,45,1
33,36,46,1
33,36,47,0
33,36,48,0
33,36,49,1
33,36,50,0
33,36,51,1
33,36,52,1
33,36,53,1
33,36,54,0
33,36,55,1
33,36,56,1
33,36,57,1
33,36,58,0
33,36,59,0
33,36,60,0
33,36,61,0
33,36,62,1
33,36,63,0
33,36,64,0
33,36,65,0
33,36,66,1
33,36,67,0
33,36,68,1
33,36,69,1
33,37,38,1
33,37,39,0
33,37,40,1
33,37,41,1
33,37,42,1
33,37,43,0
33,37,44,0
33,37,45,0
33,37,46,0
33,37,47,1
33,37,48,1
33,37,49,1
33,37,50,0
33,37,51,1
33,37,52,1
33,37,53,0
33,37,54,1
33,37,55,1
33,37,56,0
33,37,57,1
33,37,58,1
33,37,59,1
33,37,60,1
33,37,61,1
33,37,62,0
33,37,63,0
33,37,64,1
33,37,65,0
33,37,66,0
33,37,67,0
33,37,68,1
33,37,69,1
33,38,39,0
33,38,40,1
33,38,41,1
33,38,42,0
33,38,43,1
33,38,44,1
33,38,45,1
33,38,46,1
33,38,47,1
33,38,48,1
33,38,49,1
33,38,50,1
33,38,51,1
33,38,52,1
33,38,53,0
33,38,54,1
33,38,55,1
33,38,56,1
33,38,57,0
33,38,58,1
33,38,59,1
33,38,60,0
33,38,61,0
33,38,62,0
33,38,63,0
33,38,64,1
33,38,65,0
33,38,66,1
33,38,67,0
33,38,68,1
33,38,69,1
33,39,40,1
33,39,41,1
33,39,42,1
33,39,43,0
33,39,44,0
33,39,45,1
33,39,46,1
33,39,47,1
33,39,48,0
33,39,49,0
33,39,50,1
33,39,51,1
33,39,52,0
33,39,53,1
33,39,54,1
33,39,55,0
33,39,56,1
33,39,57,1
33,39,58,0
33,39,59,1
33,39,60,1
33,39,61,1
33,39,62,0
33,39,63,0
33,39,64,0
33,39,65,1
33,39,66,0
33,39,67,1
33,39,68,1
33,39,69,1
33,40,41,0
33,40,42,1
33,40,43,1
33,40,44,1
33,40,45,1
33,40,46,0
33,40,47,1
33,40,48,0
33,40,49,1
33,40,50,1
33,40,51,0
33,40,52,1
33,40,53,1
33,40,54,0
33,40,55,0
33,40,56,1
33,40,57,0
33,40,58,1
33,40,59,1
33,40,60,0
33,40,61,1
33,40,62,1
33,40,63,1
33,40,64,1
33,40,65,0
33,40,66,1
33,40,67,1
33,40,68,1
33,40,69,0
33,41,42,1
33,41,43,1
33,41,44,1
33,41,45,1
33,41,46,0
33,41,47,1
33,41,48,1
33,41,49,1
33,41,50,0
33,41,51,0
33,41,52,0
33,41,53,0
33,41,54,0
33,41,55,1
33,41,56,1
33,41,57,1
33,41,58,1
33,41,59,1
33,41,60,1
33,41,61,1
33,41,62,1
33,41,63,1
33,41,64,1
33,41,65,1
33,41,66,1
33,41,67,1
33,41,68,1
33,41,69,0
33,42,43,0
33,42,44,1
33,42,45,0
33,42,46,1
33,42,47,1
33,42,48,0
33,42,49,1
33,42,50,0
33,42,51,1
33,42,52,1
33,42,53,1
33,42,54,0
33,42,55,1
33,42,56,1
33,42,57,0
33,42,58,1
33,42,59,1
33,42,60,1
33,42,61,1
33,42,62,1
33,42,63,1
33,42,64,1
33,42,65,0
33,42,66,0
33,42,67,1
33,42,68,1
33,42,69,1
33,43,44,0
33,43,45,1
33,43,46,1
33,43,47,0
33,43,48,0
33,43,49,1
33,43,50,1
33,43,51,1
33,43,52,1
33,43,53,1
33,43,54,1
33,43,55,0
33,43,56,1
33,43,57,1
33,43,58,0
33,43,59,0
33,43,60,1
33,43,61,1
33,43,62,1
33,43,63,0
33,43,64,1
33,43,65,1
33,43,66,1
33,43,67,1
33,43,68,1
33,43,69,0
33,44,45,1
33,44,46,1
33,44,47,1
33,44,48,1
33,44,49,0
33,44,50,1
33,44,51,0
33,44,52,0
33,44,53,0
33,44,54,0
33,44,55,1
33,44,56,1
33,44,57,1
33,44,58,0
33,44,59,1
33,44,60,0
33,44,61,1
33,44,62,0
33,44,63,1
33,44,64,0
33,44,65,0
33,44,66,1
33,44,67,0
33,44,68,1
33,44,69,1
33,45,46,1
33,45,47,0
33,45,48,0
33,45,49,0
33,45,50,1
33,45,51,1
33,45,52,1
33,45,53,0
33,45,54,0
33,45,55,1
33,45,56,1
33,45,57,1
33,45,58,1
33,45,59,1
33,45,60,1
33,45,61,1
33,45,62,1
33,45,63,0
33,45,64,0
33,45,65,0
33,45,66,0
33,45,67,0
33,45,68,0
33,45,69,1
33,46,47,0
33,46,48,0
33,46,49,1
33,46,50,1
33,46,51,1
33,46,52,0
33,46,53,0
33,46,54,0
33,46,55,1
33,46,56,0
33,46,57,1
33,46,58,0
33,46,59,1
33,46,60,0
33,46,61,1
33,46,62,1
33,46,63,0
33,46,64,0
33,46,65,1
33,46,66,1
33,46,67,1
33,46,68,0
33,46,69,1
33,47,48,0
33,47,49,0
33,47,50,1
33,47,51,1
33,47,52,0
33,47,53,1
33,47,54,1
33,47,55,1
33,47,56,1
33,47,57,1
33,47,58,1
33,47,59,0
33,47,60,1
33,47,61,1
33,47,62,1
33,47,63,1
33,47,64,1
33,47,65,1
33,47,66,0
33,47,67,1
33,47,68,0
33,47,69,1
33,48,49,1
33,48,50,1
33,48,51,0
33,48,52,1
33,48,53,1
33,48,54,0
33,48,55,1
33,48,56,0
33,48,57,1
33,48,58,0
33,48,59,1
33,48,60,1
33,48,61,0
33,48,62,1
33,48,63,1
33,48,64,1
33,48,65,0
33,48,66,1
33,48,67,1
33,48,68,1
33,48,69,1
33,49,50,1
33,49,51,1
33,49,52,1
33,49,53,1
33,49,54,0
33,49,55,0
33,49,56,0
33,49,57,0
33,49,58,1
33,49,59,0
33,49,60,1
33,49,61,1
33,49,62,0
33,49,63,1
33,49,64,1
33,49,65,1
33,49,66,1
33,49,67,0
33,49,68,1
33,49,69,1
33,50,51,1
33,50,52,0
33,50,53,1
33,50,54,0
33,50,55,0
33,50,56,1
33,50,57,0
33,50,58,0
33,50,59,0
33,50,60,1
33,50,61,0
33,50,62,1
33,50,63,1
33,50,64,0
33,50,65,0
33,50,66,0
33,50,67,1
33,50,68,0
33,50,69,1
33,51,52,1
33,51,53,1
33,51,54,0
33,51,55,1
33,51,56,1
33,51,57,0
33,51,58,0
33,51,59,1
33,51,60,1
33,51,61,0
33,51,62,1
33,51,63,0
33,51,64,1
33,51,65,1
33,51,66,1
33,51,67,0
33,51,68,1
33,51,69,1
33,52,53,1
33,52,54,0
33,52,55,1
33,52,56,1
33,52,57,0
33,52,58,1
33,52,59,1
33,52,60,0
33,52,61,0
33,52,62,1
33,52,63,0
33,52,64,1
33,52,65,1
33,52,66,1
33,52,67,1
33,52,68,1
33,52,69,0
33,53,54,1
33,53,55,0
33,53,56,1
33,53,57,0
33,53,58,0
33,53,59,1
33,53,60,0
33,53,61,1
33,53,62,0
33,53,63,1
33,53,64,1
33,53,65,1
33,53,66,1
33,53,67,0
33,53,68,1
33,53,69,1
33,54,55,1
33,54,56,0
33,54,57,1
33,54,58,1
33,54,59,1
33,54,60,1
33,54,61,1
33,54,62,1
33,54,63,1
33,54,64,1
33,54,65,0
33,54,66,1
33,54,67,0
33,54,68,0
33,54,69,1
33,55,56,1
33,55,57,0
33,55,58,1
33,55,59,1
33,55,60,0
33,55,61,1
33,55,62,1
33,55,63,1
33,55,64,0
33,55,65,1
33,55,66,0
33,55,67,1
33,55,68,0
33,55,69,0
33,56,57,1
33,56,58,0
33,56,59,1
33,56,60,1
33,56,61,1
33,56,62,1
33,56,63,0
33,56,64,0
33,56,65,1
33,56,66,0
33,56,67,1
33,56,68,1
33,56,69,0
33,57,58,1
33,57,59,0
33,57,60,1
33,57,61,1
33,57,62,1
33,57,63,0
33,57,64,0
33,57,65,1
33,57,66,0
33,57,67,1
33,57,68,1
33,57,69,1
33,58,59,0
33,58,60,1
33,58,61,0
33,58,62,1
33,58,63,1
33,58,64,1
33,58,65,0
33,58,66,1
33,58,67,1
33,58,68,1
33,58,69,1
33,59,60,0
33,59,61,1
33,59,62,0
33,59,63,0
33,59,64,0
33,59,65,1
33,59,66,0
33,59,67,1
33,59,68,1
33,59,69,0
33,60,61,0
33,60,62,1
33,60,63,0
33,60,64,1
33,60,65,1
33,60,66,0
33,60,67,1
33,60,68,0
33,60,69,1
33,61,62,1
33,61,63,1
33,61,64,1
33,61,65,0
33,61,66,1
33,61,67,0
33,61,68,1
33,61,69,0
33,62,63,1
33,62,64,1
33,62,65,1
33,62,66,0
33,62,67,0
33,62,68,0
33,62,69,0
33,63,64,1
33,63,65,0
33,63,66,1
33,63,67,1
33,63,68,1
33,63,69,1
33,64,65,1
33,64,66,1
33,64,67,0
33,64,68,0
33,64,69,1
33,65,66,0
33,65,67,1
33,65,68,1
33,65,69,0
33,66,67,0
33,66,68,1
33,66,69,1
33,67,68,1
33,67,69,0
33,68,69,0
34,35,36,1
34,35,37,0
34,35,38,1
34,35,39,0
34,35,40,1
34,35,41,1
34,35,42,0
34,35,43,0
34,35,44,0
34,35,45,1
34,35,46,1
34,35,47,0
34,35,48,1
34,35,49,1
34,35,50,0
34,35,51,0
34,35,52,0
34,35,53,1
34,35,54,0
34,35,55,1
34,35,56,1
34,35,57,0
34,35,58,1
34,35,59,1
34,35,60,1
34,35,61,1
34,35,62,0
34,35,63,1
34,35,64,1
34,35,65,1
34,35,66,0
34,35,67,0
34,35,68,1
34,35,69,1
34,36,37,1
34,36,38,1
34,36,39,0
34,36,40,1
34,36,41,1
34,36,42,1
34,36,43,1
34,36,44,1
34,36,45,1
34,36,46,1
34,36,47,0
34,36,48,0
34,36,49,0
34,36,50,1
34,36,51,0
34,36,52,0
34,36,53,0
34,36,54,1
34,36,55,1
34,36,56,0
34,36,57,1
34,36,58,1
34,36,59,1
34,36,60,1
34,36,61,1
34,36,62,1
34,36,63,1
34,36,64,1
34,36,65,1
34,36,66,1
34,36,67,1
34,36,68,1
34,36,69,0
34,37,38,0
34,37,39,0
34,37,40,1
34,37,41,1
34,37,42,0
34,37,43,1
34,37,44,1
34,37,45,1
34,37,46,1
34,37,47,1
34,37,48,0
34,37,49,0
34,37,50,1
34,37,51,0
34,37,52,1
34,37,53,1
34,37,54,1
34,37,55,0
34,37,56,1
34,37,57,1
34,37,58,1
34,37,59,0
34,37,60,0
34,37,61,0
34,37,62,0
34,37,63,1
34,37,64,0
34,37,65,0
34,37,66,0
34,37,67,1
34,37,68,0
34,37,69,1
34,38,39,1
34,38,40,0
34,38,41,1
34,38,42,1
34,38,43,1
34,38,44,0
34,38,45,0
34,38,46,0
34,38,47,0
34,38,48,1
34,38,49,1
34,38,50,1
34,38,51,0
34,38,52,1
34,38,53,1
34,38,54,0
34,38,55,1
34,38,56,1
34,38,57,0
34,38,58,1
34,38,59,1
34,38,60,1
34,38,61,1
34,38,62,1
34,38,63,0
34,38,64,0
34,38,65,1
34,38,66,0
34,38,67,0
34,38,68,0
34,38,69,1
34,39,40,0
34,39,41,1
34,39,42,1
34,39,43,0
34,39,44,1
34,39,45,1
34,39,46,1
34,39,47,1
34,39,48,1
34,39,49,1
34,39,50,1
34,39,51,1
34,39,52,1
34,39,53,1
34,39,54,0
34,39,55,1
34,39,56,1
34,39,57,1
34,39,58,0
34,39,59,1
34,39,60,1
34,39,61,0
34,39,62,0
34,39,63,0
34,39,64,0
34,39,65,1
34,39,66,0
34,39,67,1
34,39,68,0
34,39,69,1
34,40,41,1
34,40,42,1
34,40,43,1
34,40,44,0
34,40,45,0
34,40,46,1
34,40,47,1
34,40,48,1
34,40,49,0
34,40,50,0
34,40,51,1
34,40,52,1
34,40,53,0
34,40,54,1
34,40,55,1
34,40,56,0
34,40,57,1
34,40,58,1
34,40,59,0
34,40,60,1
34,40,61,1
34,40,62,1
34,40,63,0
34,40,64,0
34,40,65,0
34,40,66,1
34,40,67,0
34,40,68,1
34,40,69,1
34,41,42,0
34,41,43,1
34,41,44,1
34,41,45,1
34,41,46,1
34,41,47,0
34,41,48,1
34,41,49,0
34,41,50,1
34,41,51,1
34,41,52,0
34,41,53,1
34,41,54,1
34,41,55,0
34,41,56,0
34,41,57,1
34,41,58,0
34,41,59,1
34,41,60,1
34,41,61,0
34,41,62,1
34,41,63,1
34,41,64,1
34,41,65,1
34,41,66,0
34,41,67,1
34,41,68,1
34,41,69,0
34,42,43,1
34,42,44,1
34,42,45,1
34,42,46,1
34,42,47,0
34,42,48,1
34,42,49,1
34,42,50,1
34,42,51,0
34,42,52,0
34,42,53,0
34,42,54,0
34,42,55,0
34,42,56,1
34,42,57,1
34,42,58,1
34,42,59,1
34,42,60,1
34,42,61,1
34,42,62,1
34,42,63,1
34,42,64,1
34,42,65,1
34,42,66,1
34,42,67,1
34,42,68,1
34,42,69,0
34,43,44,0
34,43,45,1
34,43,46,0
34,43,47,1
34,43,48,1
34,43,49,0
34,43,50,1
34,43,51,0
34,43,52,1
34,43,53,1
34,43,54,1
34,43,55,0
34,43,56,1
34,43,57,1
34,43,58,0
34,43,59,1
34,43,60,1
34,43,61,1
34,43,62,1
34,43,63,1
34,43,64,1
34,43,65,1
34,43,66,0
34,43,67,0
34,43,68,1
34,43,69,1
34,44,45,0
34,44,46,1
34,44,47,1
34,44,48,0
34,44,49,0
34,44,50,1
34,44,51,1
34,44,52,1
34,44,53,1
34,44,54,1
34,44,55,1
34,44,56,0
34,44,57,1
34,44,58,1
34,44,59,0
34,44,60,0
34,44,61,1
34,44,62,1
34,44,63,1
34,44,64,0
34,44,65,1
34,44,66,1
34,44,67,1
34,44,68,1
34,44,69,0
34,45,46,1
34,45,47,1
34,45,48,1
34,45,49,1
34,45,50,0
34,45,51,1
34,45,52,0
34,45,53,0
34,45,54,0
34,45,55,0
34,45,56,1
34,45,57,1
34,45,58,1
34,45,59,0
34,45,60,1
34,45,61,0
34,45,62,1
34,45,63,0
34,45,64,1
34,45,65,0
34,45,66,0
34,45,67,1
34,45,68,0
34,45,69,1
34,46,47,1
34,46,48,0
34,46,49,0
34,46,50,0
34,46,51,1
34,46,52,1
34,46,53,1
34,46,54,0
34,46,55,0
34,46,56,1
34,46,57,1
34,46,58,1
34,46,59,1
34,46,60,1
34,46,61,1
34,46,62,1
34,46,63,1
34,46,64,0
34,46,65,0
34,46,66,0
34,46,67,0
34,46,68,0
34,46,69,1
34,47,48,0
34,47,49,0
34,47,50,1
34,47,51,1
34,47,52,1
34,47,53,0
34,47,54,0
34,47,55,0
34,47,56,1
34,47,57,0
34,47,58,1
34,47,59,0
34,47,60,1
34,47,61,0
34,47,62,1
34,47,63,1
34,47,64,0
34,47,65,0
34,47,66,1
34,47,67,1
34,47,68,1
34,47,69,1
34,48,49,0
34,48,50,0
34,48,51,1
34,48,52,1
34,48,53,0
34,48,54,1
34,48,55,1
34,48,56,1
34,48,57,1
34,48,58,1
34,48,59,1
34,48,60,0
34,48,61,1
34,48,62,1
34,48,63,1
34,48,64,1
34,48,65,1
34,48,66,1
34,48,67,0
34,48,68,1
34,48,69,1
34,49,50,1
34,49,51,1
34,49,52,0
34,49,53,1
34,49,54,1
34,49,55,0
34,49,56,1
34,49,57,0
34,49,58,1
34,49,59,0
34,49,60,1
34,49,61,1
34,49,62,0
34,49,63,1
34,49,64,1
34,49,65,1
34,49,66,0
34,49,67,1
34,49,68,1
34,49,69,1
34,50,51,1
34,50,52,1
34,50,53,1
34,50,54,1
34,50,55,0
34,50,56,0
34,50,57,0
34,50,58,0
34,50,59,1
34,50,60,0
34,50,61,1
34,50,62,1
34,50,63,0
34,50,64,1
34,50,65,1
34,50,66,1
34,50,67,1
34,50,68,0
34,50,69,1
34,51,52,1
34,51,53,0
34,51,54,1
34,51,55,0
34,51,56,0
34,51,57,1
34,51,58,0
34,51,59,0
34,51,60,0
34,51,61,1
34,51,62,0
34,51,63,1
34,51,64,1
34,51,65,0
34,51,66,0
34,51,67,0
34,51,68,1
34,51,69,1
34,52,53,1
34,52,54,1
34,52,55,0
34,52,56,1
34,52,57,1
34,52,58,0
34,52,59,0
34,52,60,1
34,52,61,1
34,52,62,0
34,52,63,1
34,52,64,0
34,52,65,1
34,52,66,1
34,52,67,1
34,52,68,0
34,52,69,1
34,53,54,1
34,53,55,0
34,53,56,1
34,53,57,1
34,53,58,0
34,53,59,1
34,53,60,1
34,53,61,0
34,53,62,0
34,53,63,1
34,53,64,0
34,53,65,1
34,53,66,1
34,53,67,1
34,53,68,1
34,53,69,0
34,54,55,1
34,54,56,0
34,54,57,1
34,54,58,0
34,54,59,0
34,54,60,1
34,54,61,0
34,54,62,1
34,54,63,0
34,54,64,1
34,54,65,1
34,54,66,1
34,54,67,1
34,54,68,0
34,54,69,1
34,55,56,1
34,55,57,0
34,55,58,1
34,55,59,1
34,55,60,1
34,55,61,1
34,55,62,1
34,55,63,1
34,55,64,1
34,55,65,1
34,55,66,0
34,55,67,1
34,55,68,0
34,55,69,1
34,56,57,1
34,56,58,0
34,56,59,1
34,56,60,1
34,56,61,0
34,56,62,1
34,56,63,1
34,56,64,1
34,56,65,0
34,56,66,1
34,56,67,0
34,56,68,1
34,56,69,0
34,57,58,1
34,57,59,0
34,57,60,1
34,57,61,1
34,57,62,1
34,57,63,1
34,57,64,0
34,57,65,0
34,57,66,1
34,57,67,0
34,57,68,1
34,57,69,0
34,58,59,1
34,58,60,0
34,58,61,1
34,58,62,1
34,58,63,1
34,58,64,0
34,58,65,0
34,58,66,1
34,58,67,0
34,58,68,1
34,58,69,1
34,59,60,0
34,59,61,1
34,59,62,0
34,59,63,1
34,59,64,1
34,59,65,1
34,59,66,0
34,59,67,1
34,59,68,1
34,59,69,1
34,60,61,0
34,60,62,1
34,60,63,0
34,60,64,0
34,60,65,0
34,60,66,1
34,60,67,0
34,60,68,1
34,60,69,0
34,61,62,0
34,61,63,1
34,61,64,0
34,61,65,1
34,61,66,1
34,61,67,0
34,61,68,1
34,61,69,1
34,62,63,1
34,62,64,1
34,62,65,1
34,62,66,0
34,62,67,1
34,62,68,0
34,62,69,0
34,63,64,1
34,63,65,1
34,63,66,1
34,63,67,0
34,63,68,0
34,63,69,0
34,64,65,1
34,64,66,0
34,64,67,1
34,64,68,1
34,64,69,1
34,65,66,1
34,65,67,1
34,65,68,0
34,65,69,1
34,66,67,0
34,66,68,1
34,66,69,0
34,67,68,0
34,67,69,1
34,68,69,0
35,36,37,1
35,36,38,0
35,36,39,1
35,36,40,0
35,36,41,1
35,36,42,1
35,36,43,0
35,36,44,0
35,36,45,0
35,36,46,1
35,36,47,1
35,36,48,0
35,36,49,1
35,36,50,1
35,36,51,0
35,36,52,0
35,36,53,0
35,36,54,1
35,36,55,0
35,36,56,1
35,36,57,1
35,36,58,0
35,36,59,1
35,36,60,1
35,36,61,1
35,36,62,1
35,36,63,0
35,36,64,1
35,36,65,1
35,36,66,1
35,36,67,0
35,36,68,0
35,36,69,1
35,37,38,1
35,37,39,1
35,37,40,0
35,37,41,1
35,37,42,1
35,37,43,1
35,37,44,1
35,37,45,1
35,37,46,1
35,37,47,1
35,37,48,0
35,37,49,0
35,37,50,0
35,37,51,1
35,37,52,0
35,37,53,0
35,37,54,0
35,37,55,1
35,37,56,1
35,37,57,0
35,37,58,1
35,37,59,1
35,37,60,1
35,37,61,1
35,37,62,1
35,37,63,1
35,37,64,1
35,37,65,1
35,37,66,1
35,37,67,1
35,37,68,1
35,37,69,0
35,38,39,0
35,38,40,0
35,38,41,1
35,38,42,1
35,38,43,0
35,38,44,1
35,38,45,1
35,38,46,1
35,38,47,1
35,38,48,1
35,38,49,0
35,38,50,0
35,38,51,1
35,38,52,0
35,38,53,1
35,38,54,1
35,38,55,1
35,38,56,0
35,38,57,1
35,38,58,1
35,38,59,1
35,38,60,0
35,38,61,0
35,38,62,0
35,38,63,0
35,38,64,1
35,38,65,0
35,38,66,0
35,38,67,0
35,38,68,1
35,38,69,1
35,39,40,1
35,39,41,0
35,39,42,1
35,39,43,1
35,39,44,1
35,39,45,0
35,39,46,0
35,39,47,0
35,39,48,0
35,39,49,1
35,39,50,1
35,39,51,1
35,39,52,0
35,39,53,1
35,39,54,1
35,39,55,0
35,39,56,1
35,39,57,1
35,39,58,0
35,39,59,1
35,39,60,1
35,39,61,1
35,39,62,1
35,39,63,1
35,39,64,0
35,39,65,0
35,39,66,1
35,39,67,0
35,39,68,0
35,39,69,1
35,40,41,0
35,40,42,1
35,40,43,1
35,40,44,0
35,40,45,1
35,40,46,1
35,40,47,1
35,40,48,1
35,40,49,1
35,40,50,1
35,40,51,1
35,40,52,1
35,40,53,1
35,40,54,1
35,40,55,0
35,40,56,1
35,40,57,1
35,40,58,1
35,40,59,0
35,40,60,1
35,40,61,1
35,40,62,0
35,40,63,0
35,40,64,0
35,40,65,0
35,40,66,1
35,40,67,0
35,40,68,1
35,40,69,1
35,41,42,1
35,41,43,1
35,41,44,1
35,41,45,0
35,41,46,0
35,41,47,1
35,41,48,1
35,41,49,1
35,41,50,0
35,41,51,0
35,41,52,1
35,41,53,1
35,41,54,0
35,41,55,1
35,41,56,1
35,41,57,0
35,41,58,1
35,41,59,1
35,41,60,0
35,41,61,1
35,41,62,1
35,41,63,1
35,41,64,0
35,41,65,0
35,41,66,0
35,41,67,1
35,41,68,0
35,41,69,1
35,42,43,0
35,42,44,1
35,42,45,1
35,42,46,1
35,42,47,1
35,42,48,0
35,42,49,1
35,42,50,0
35,42,51,1
35,42,52,1
35,42,53,0
35,42,54,1
35,42,55,1
35,42,56,0
35,42,57,0
35,42,58,1
35,42,59,0
35,42,60,1
35,42,61,1
35,42,62,0
35,42,63,1
35,42,64,1
35,42,65,1
35,42,66,1
35,42,67,0
35,42,68,1
35,42,69,0
35,43,44,1
35,43,45,1
35,43,46,1
35,43,47,1
35,43,48,0
35,43,49,1
35,43,50,1
35,43,51,1
35,43,52,0
35,43,53,0
35,43,54,0
35,43,55,0
35,43,56,0
35,43,57,1
35,43,58,1
35,43,59,1
35,43,60,1
35,43,61,1
35,43,62,1
35,43,63,1
35,43,64,1
35,43,65,1
35,43,66,1
35,43,67,1
35,43,68,1
35,43,69,0
35,44,45,0
35,44,46,1
35,44,47,0
35,44,48,1
35,44,49,1
35,44,50,0
35,44,51,1
35,44,52,0
35,44,53,1
35,44,54,1
35,44,55,1
35,44,56,0
35,44,57,1
35,44,58,1
35,44,59,0
35,44,60,1
35,44,61,1
35,44,62,1
35,44,63,1
35,44,64,1
35,44,65,1
35,44,66,1
35,44,67,0
35,44,68,0
35,44,69,1
35,45,46,0
35,45,47,1
35,45,48,1
35,45,49,0
35,45,50,0
35,45,51,1
35,45,52,1
35,45,53,1
35,45,54,1
35,45,55,1
35,45,56,1
35,45,57,0
35,45,58,1
35,45,59,1
35,45,60,0
35,45,61,0
35,45,62,1
35,45,63,1
35,45,64,1
35,45,65,0
35,45,66,1
35,45,67,1
35,45,68,1
35,45,69,0
35,46,47,1
35,46,48,1
35,46,49,1
35,46,50,1
35,46,51,0
35,46,52,1
35,46,53,0
35,46,54,0
35,46,55,0
35,46,56,0
35,46,57,1
35,46,58,1
35,46,59,1
35,46,60,0
35,46,61,1
35,46,62,0
35,46,63,1
35,46,64,0
35,46,65,1
35,46,66,0
35,46,67,0
35,46,68,1
35,46,69,1
35,47,48,1
35,47,49,0
35,47,50,0
35,47,51,0
35,47,52,1
35,47,53,1
35,47,54,1
35,47,55,0
35,47,56,0
35,47,57,1
35,47,58,1
35,47,59,1
35,47,60,1
35,47,61,1
35,47,62,1
35,47,63,1
35,47,64,1
35,47,65,0
35,47,66,0
35,47,67,0
35,47,68,0
35,47,69,1
35,48,49,0
35,48,50,0
35,48,51,1
35,48,52,1
35,48,53,1
35,48,54,0
35,48,55,0
35,48,56,0
35,48,57,1
35,48,58,0
35,48,59,1
35,48,60,0
35,48,61,1
35,48,62,0
35,48,63,1
35,48,64,1
35,48,65,0
35,48,66,0
35,48,67,1
35,48,68,1
35,48,69,1
35,49,50,0
35,49,51,0
35,49,52,1
35,49,53,1
35,49,54,0
35,49,55,1
35,49,56,1
35,49,57,1
35,49,58,1
35,49,59,1
35,49,60,1
35,49,61,0
35,49,62,1
35,49,63,1
35,49,64,1
35,49,65,1
35,49,66,1
35,49,67,1
35,49,68,0
35,49,69,1
35,50,51,1
35,50,52,1
35,50,53,0
35,50,54,1
35,50,55,1
35,50,56,0
35,50,57,1
35,50,58,0
35,50,59,1
35,50,60,0
35,50,61,1
35,50,62,1
35,50,63,0
35,50,64,1
35,50,65,1
35,50,66,1
35,50,67,0
35,50,68,1
35,50,69,1
35,51,52,1
35,51,53,1
35,51,54,1
35,51,55,1
35,51,56,0
35,51,57,0
35,51,58,0
35,51,59,0
35,51,60,1
35,51,61,0
35,51,62,1
35,51,63,1
35,51,64,0
35,51,65,1
35,51,66,1
35,51,67,1
35,51,68,1
35,51,69,1
35,52,53,1
35,52,54,0
35,52,55,1
35,52,56,0
35,52,57,0
35,52,58,1
35,52,59,0
35,52,60,0
35,52,61,0
35,52,62,1
35,52,63,0
35,52,64,1
35,52,65,1
35,52,66,0
35,52,67,0
35,52,68,0
35,52,69,1
35,53,54,1
35,53,55,1
35,53,56,0
35,53,57,1
35,53,58,1
35,53,59,0
35,53,60,0
35,53,61,1
35,53,62,1
35,53,63,0
35,53,64,1
35,53,65,0
35,53,66,1
35,53,67,1
35,53,68,1
35,53,69,1
35,54,55,1
35,54,56,0
35,54,57,1
35,54,58,1
35,54,59,0
35,54,60,1
35,54,61,1
35,54,62,0
35,54,63,0
35,54,64,1
35,54,65,0
35,54,66,1
35,54,67,1
35,54,68,1
35,54,69,0
35,55,56,1
35,55,57,0
35,55,58,1
35,55,59,0
35,55,60,0
35,55,61,1
35,55,62,0
35,55,63,1
35,55,64,0
35,55,65,1
35,55,66,1
35,55,67,1
35,55,68,1
35,55,69,1
35,56,57,1
35,56,58,0
35,56,59,1
35,56,60,1
35,56,61,1
35,56,62,1
35,56,63,1
35,56,64,1
35,56,65,1
35,56,66,1
35,56,67,0
35,56,68,1
35,56,69,1
35,57,58,1
35,57,59,0
35,57,60,1
35,57,61,1
35,57,62,0
35,57,63,1
35,57,64,1
35,57,65,1
35,57,66,0
35,57,67,1
35,57,68,0
35,57,69,0
35,58,59,1
35,58,60,0
35,58,61,1
35,58,62,1
35,58,63,1
35,58,64,1
35,58,65,0
35,58,66,0
35,58,67,1
35,58,68,0
35,58,69,0
35,59,60,1
35,59,61,0
35,59,62,1
35,59,63,1
35,59,64,1
35,59,65,0
35,59,66,0
35,59,67,1
35,59,68,0
35,59,69,1
35,60,61,0
35,60,62,1
35,60,63,0
35,60,64,1
35,60,65,1
35,60,66,1
35,60,67,0
35,60,68,1
35,60,69,1
35,61,62,0
35,61,63,1
35,61,64,0
35,61,65,0
35,61,66,0
35,61,67,1
35,61,68,0
35,61,69,0
35,62,63,0
35,62,64,1
35,62,65,0
35,62,66,1
35,62,67,1
35,62,68,0
35,62,69,1
35,63,64,1
35,63,65,1
35,63,66,1
35,63,67,0
35,63,68,1
35,63,69,0
35,64,65,1
35,64,66,1
35,64,67,1
35,64,68,0
35,64,69,0
35,65,66,1
35,65,67,0
35,65,68,1
35,65,69,1
35,66,67,1
35,66,68,1
35,66,69,1
35,67,68,0
35,67,69,0
35,68,69,1
36,37,38,1
36,37,39,0
36,37,40,1
36,37,41,0
36,37,42,1
36,37,43,1
36,37,44,0
36,37,45,0
36,37,46,0
36,37,47,1
36,37,48,1
36,37,49,0
36,37,50,1
36,37,51,1
36,37,52,0
36,37,53,0
36,37,54,0
36,37,55,1
36,37,56,0
36,37,57,1
36,37,58,1
36,37,59,0
36,37,60,1
36,37,61,1
36,37,62,1
36,37,63,1
36,37,64,0
36,37,65,1
36,37,66,1
36,37,67,1
36,37,68,0
36,37,69,1
36,38,39,1
36,38,40,1
36,38,41,0
36,38,42,1
36,38,43,1
36,38,44,1
36,38,45,1
36,38,46,1
36,38,47,1
36,38,48,1
36,38,49,0
36,38,50,0
36,38,51,0
36,38,52,1
36,38,53,0
36,38,54,0
36,38,55,0
36,38,56,1
36,38,57,1
36,38,58,0
36,38,59,1
36,38,60,1
36,38,61,1
36,38,62,1
36,38,63,1
36,38,64,1
36,38,65,1
36,38,66,1
36,38,67,1
36,38,68,1
36,38,69,0
36,39,40,0
36,39,41,0
36,39,42,1
36,39,43,1
36,39,44,0
36,39,45,1
36,39,46,1
36,39,47,1
36,39,48,1
36,39,49,1
36,39,50,0
36,39,51,0
36,39,52,1
36,39,53,0
36,39,54,1
36,39,55,1
36,39,56,1
36,39,57,0
36,39,58,1
36,39,59,1
36,39,60,1
36,39,61,0
36,39,62,0
36,39,63,0
36,39,64,0
36,39,65,1
36,39,66,0
36,39,67,0
36,39,68,0
36,39,69,1
36,40,41,1
36,40,42,0
36,40,43,1
36,40,44,1
36,40,45,1
36,40,46,0
36,40,47,0
36,40,48,0
36,40,49,0
36,40,50,1
36,40,51,1
36,40,52,1
36,40,53,0
36,40,54,1
36,40,55,1
36,40,56,0
36,40,57,1
36,40,58,1
36,40,59,0
36,40,60,1
36,40,61,1
36,40,62,1
36,40,63,1
36,40,64,1
36,40,65,0
36,40,66,0
36,40,67,1
36,40,68,0
36,40,69,1
36,41,42,0
36,41,43,1
36,41,44,1
36,41,45,0
36,41,46,1
36,41,47,1
36,41,48,1
36,41,49,1
36,41,50,1
36,41,51,1
36,41,52,1
36,41,53,1
36,41,54,1
36,41,55,1
36,41,56,0
36,41,57,1
36,41,58,1
36,41,59,1
36,41,60,0
36,41,61,1
36,41,62,1
36,41,63,0
36,41,64,0
36,41,65,0
36,41,66,0
36,41,67,1
36,41,68,0
36,41,69,1
36,42,43,1
36,42,44,1
36,42,45,1
36,42,46,0
36,42,47,0
36,42,48,1
36,42,49,1
36,42,50,1
36,42,51,0
36,42,52,0
36,42,53,1
36,42,54,1
36,42,55,0
36,42,56,1
36,42,57,1
36,42,58,0
36,42,59,1
36,42,60,1
36,42,61,0
36,42,62,1
36,42,63,1
36,42,64,1
36,42,65,0
36,42,66,0
36,42,67,0
36,42,68,1
36,42,69,1
36,43,44,0
36,43,45,1
36,43,46,1
36,43,47,1
36,43,48,1
36,43,49,0
36,43,50,1
36,43,51,0
36,43,52,1
36,43,53,1
36,43,54,0
36,43,55,1
36,43,56,1
36,43,57,0
36,43,58,0
36,43,59,1
36,43,60,0
36,43,61,1
36,43,62,1
36,43,63,0
36,43,64,1
36,43,65,1
36,43,66,1
36,43,67,1
36,43,68,0
36,43,69,0
36,44,45,1
36,44,46,1
36,44,47,1
36,44,48,1
36,44,49,0
36,44,50,1
36,44,51,1
36,44,52,1
36,44,53,0
36,44,54,0
36,44,55,0
36,44,56,0
36,44,57,0
36,44,58,1
36,44,59,1
36,44,60,1
36,44,61,1
36,44,62,1
36,44,63,1
36,44,64,1
36,44,65,1
36,44,66,1
36,44,67,1
36,44,68,1
36,44,69,0
36,45,46,0
36,45,47,1
36,45,48,0
36,45,49,1
36,45,50,1
36,45,51,0
36,45,52,1
36,45,53,0
36,45,54,1
36,45,55,1
36,45,56,1
36,45,57,0
36,45,58,1
36,45,59,1
36,45,60,0
36,45,61,1
36,45,62,1
36,45,63,1
36,45,64,1
36,45,65,1
36,45,66,1
36,45,67,1
36,45,68,0
36,45,69,1
36,46,47,0
36,46,48,1
36,46,49,1
36,46,50,0
36,46,51,0
36,46,52,1
36,46,53,1
36,46,54,1
36,46,55,1
36,46,56,1
36,46,57,1
36,46,58,0
36,46,59,1
36,46,60,1
36,46,61,0
36,46,62,0
36,46,63,1
36,46,64,1
36,46,65,1
36,46,66,0
36,46,67,1
36,46,68,1
36,46,69,0
36,47,48,1
36,47,49,1
36,47,50,1
36,47,51,1
36,47,52,0
36,47,53,1
36,47,54,0
36,47,55,0
36,47,56,0
36,47,57,0
36,47,58,1
36,47,59,1
36,47,60,1
36,47,61,0
36,47,62,1
36,47,63,0
36,47,64,1
36,47,65,0
36,47,66,1
36,47,67,0
36,47,68,0
36,47,69,1
36,48,49,1
36,48,50,0
36,48,51,0
36,48,52,0
36,48,53,1
36,48,54,1
36,48,55,1
36,48,56,0
36,48,57,0
36,48,58,1
36,48,59,1
36,48,60,1
36,48,61,1
36,48,62,1
36,48,63,1
36,48,64,1
36,48,65,1
36,48,66,0
36,48,67,0
36,48,68,0
36,48,69,1
36,49,50,0
36,49,51,0
36,49,52,1
36,49,53,1
36,49,54,1
36,49,55,0
36,49,56,0
36,49,57,0
36,49,58,1
36,49,59,0
36,49,60,1
36,49,61,0
36,49,62,1
36,49,63,0
36,49,64,1
36,49,65,1
36,49,66,0
36,49,67,0
36,49,68,1
36,49,69,1
36,50,51,0
36,50,52,0
36,50,53,1
36,50,54,1
36,50,55,0
36,50,56,1
36,50,57,1
36,50,58,1
36,50,59,1
36,50,60,1
36,50,61,1
36,50,62,0
36,50,63,1
36,50,64,1
36,50,65,1
36,50,66,1
36,50,67,1
36,50,68,1
36,50,69,1
36,51,52,1
36,51,53,1
36,51,54,0
36,51,55,1
36,51,56,1
36,51,57,0
36,51,58,1
36,51,59,0
36,51,60,1
36,51,61,0
36,51,62,1
36,51,63,1
36,51,64,0
36,51,65,1
36,51,66,1
36,51,67,1
36,51,68,0
36,51,69,1
36,52,53,1
36,52,54,1
36,52,55,1
36,52,56,1
36,52,57,0
36,52,58,0
36,52,59,0
36,52,60,0
36,52,61,1
36,52,62,0
36,52,63,1
36,52,64,1
36,52,65,0
36,52,66,1
36,52,67,1
36,52,68,1
36,52,69,1
36,53,54,1
36,53,55,0
36,53,56,1
36,53,57,0
36,53,58,0
36,53,59,1
36,53,60,0
36,53,61,0
36,53,62,0
36,53,63,1
36,53,64,0
36,53,65,1
36,53,66,1
36,53,67,0
36,53,68,0
36,53,69,1
36,54,55,1
36,54,56,1
36,54,57,0
36,54,58,1
36,54,59,1
36,54,60,0
36,54,61,0
36,54,62,1
36,54,63,1
36,54,64,0
36,54,65,1
36,54,66,0
36,54,67,1
36,54,68,1
36,54,69,1
36,55,56,1
36,55,57,0
36,55,58,1
36,55,59,1
36,55,60,0
36,55,61,1
36,55,62,1
36,55,63,0
36,55,64,0
36,55,65,1
36,55,66,0
36,55,67,1
36,55,68,1
36,55,69,0
36,56,57,1
36,56,58,0
36,56,59,1
36,56,60,0
36,56,61,0
36,56,62,1
36,56,63,0
36,56,64,1
36,56,65,0
36,56,66,1
36,56,67,1
36,56,68,1
36,56,69,1
36,57,58,1
36,57,59,0
36,57,60,1
36,57,61,1
36,57,62,1
36,57,63,1
36,57,64,1
36,57,65,1
36,57,66,1
36,57,67,1
36,57,68,0
36,57,69,1
36,58,59,1
36,58,60,0
36,58,61,1
36,58,62,1
36,58,63,0
36,58,64,1
36,58,65,1
36,58,66,1
36,58,67,0
36,58,68,1
36,58,69,0
36,59,60,1
36,59,61,0
36,59,62,1
36,59,63,1
36,59,64,1
36,59,65,1
36,59,66,0
36,59,67,0
36,59,68,1
36,59,69,0
36,60,61,1
36,60,62,0
36,60,63,1
36,60,64,1
36,60,65,1
36,60,66,0
36,60,67,0
36,60,68,1
36,60,69,1
36,61,62,0
36,61,63,1
36,61,64,0
36,61,65,1
36,61,66,1
36,61,67,1
36,61,68,0
36,61,69,1
36,62,63,0
36,62,64,1
36,62,65,0
36,62,66,0
36,62,67,0
36,62,68,1
36,62,69,0
36,63,64,0
36,63,65,1
36,63,66,0
36,63,67,1
36,63,68,1
36,63,69,1
36,64,65,1
36,64,66,1
36,64,67,1
36,64,68,0
36,64,69,0
36,65,66,1
36,65,67,1
36,65,68,1
36,65,69,0
36,66,67,1
36,66,68,0
36,66,69,1
36,67,68,1
36,67,69,1
36,68,69,0
37,38,39,1
37,38,40,0
37,38,41,1
37,38,42,0
37,38,43,1
37,38,44,1
37,38,45,0
37,38,46,0
37,38,47,0
37,38,48,1
37,38,49,1
37,38,50,0
37,38,51,1
37,38,52,1
37,38,53,0
37,38,54,0
37,38,55,0
37,38,56,1
37,38,57,0
37,38,58,1
37,38,59,1
37,38,60,0
37,38,61,1
37,38,62,1
37,38,63,1
37,38,64,1
37,38,65,0
37,38,66,1
37,38,67,1
37,38,68,1
37,38,69,1
37,39,40,1
37,39,41,1
37,39,42,0
37,39,43,1
37,39,44,1
37,39,45,1
37,39,46,1
37,39,47,1
37,39,48,1
37,39,49,1
37,39,50,0
37,39,51,0
37,39,52,0
37,39,53,1
37,39,54,0
37,39,55,0
37,39,56,0
37,39,57,1
37,39,58,1
37,39,59,0
37,39,60,1
37,39,61,1
37,39,62,1
37,39,63,1
37,39,64,1
37,39,65,1
37,39,66,1
37,39,67,1
37,39,68,1
37,39,69,0
37,40,41,0
37,40,42,0
37,40,43,1
37,40,44,1
37,40,45,0
37,40,46,1
37,40,47,1
37,40,48,1
37,40,49,1
37,40,50,1
37,40,51,0
37,40,52,0
37,40,53,1
37,40,54,0
37,40,55,1
37,40,56,1
37,40,57,1
37,40,58,0
37,40,59,1
37,40,60,1
37,40,61,1
37,40,62,0
37,40,63,0
37,40,64,0
37,40,65,0
37,40,66,1
37,40,67,0
37,40,68,0
37,40,69,1
37,41,42,1
37,41,43,0
37,41,44,1
37,41,45,1
37,41,46,1
37,41,47,0
37,41,48,0
37,41,49,0
37,41,50,0
37,41,51,1
37,41,52,1
37,41,53,1
37,41,54,0
37,41,55,1
37,41,56,1
37,41,57,0
37,41,58,1
37,41,59,1
37,41,60,0
37,41,61,1
37,41,62,1
37,41,63,1
37,41,64,1
37,41,65,1
37,41,66,0
37,41,67,0
37,41,68,1
37,41,69,1
37,42,43,0
37,42,44,1
37,42,45,1
37,42,46,0
37,42,47,1
37,42,48,1
37,42,49,1
37,42,50,1
37,42,51,1
37,42,52,1
37,42,53,1
37,42,54,1
37,42,55,1
37,42,56,1
37,42,57,0
37,42,58,1
37,42,59,1
37,42,60,1
37,42,61,0
37,42,62,1
37,42,63,1
37,42,64,0
37,42,65,0
37,42,66,0
37,42,67,0
37,42,68,1
37,42,69,1
37,43,44,1
37,43,45,1
37,43,46,1
37,43,47,0
37,43,48,0
37,43,49,1
37,43,50,1
37,43,51,1
37,43,52,0
37,43,53,0
37,43,54,1
37,43,55,1
37,43,56,0
37,43,57,1
37,43,58,1
37,43,59,0
37,43,60,1
37,43,61,1
37,43,62,0
37,43,63,1
37,43,64,1
37,43,65,1
37,43,66,0
37,43,67,0
37,43,68,0
37,43,69,1
37,44,45,0
37,44,46,1
37,44,47,1
37,44,48,1
37,44,49,1
37,44,50,0
37,44,51,1
37,44,52,0
37,44,53,1
37,44,54,1
37,44,55,0
37,44,56,1
37,44,57,1
37,44,58,0
37,44,59,0
37,44,60,1
37,44,61,0
37,44,62,1
37,44,63,1
37,44,64,0
37,44,65,1
37,44,66,1
37,44,67,1
37,44,68,1
37,44,69,0
37,45,46,1
37,45,47,1
37,45,48,1
37,45,49,1
37,45,50,0
37,45,51,1
37,45,52,1
37,45,53,1
37,45,54,0
37,45,55,0
37,45,56,0
37,45,57,0
37,45,58,0
37,45,59,1
37,45,60,1
37,45,61,1
37,45,62,1
37,45,63,1
37,45,64,1
37,45,65,1
37,45,66,1
37,45,67,1
37,45,68,1
37,45,69,0
37,46,47,0
37,46,48,1
37,46,49,0
37,46,50,1
37,46,51,1
37,46,52,0
37,46,53,1
37,46,54,0
37,46,55,1
37,46,56,1
37,46,57,1
37,46,58,0
37,46,59,1
37,46,60,1
37,46,61,0
37,46,62,1
37,46,63,1
37,46,64,1
37,46,65,1
37,46,66,1
37,46,67,1
37,46,68,1
37,46,69,1
37,47,48,0
37,47,49,1
37,47,50,1
37,47,51,0
37,47,52,0
37,47,53,1
37,47,54,1
37,47,55,1
37,47,56,1
37,47,57,1
37,47,58,1
37,47,59,0
37,47,60,1
37,47,61,1
37,47,62,0
37,47,63,0
37,47,64,1
37,47,65,1
37,47,66,1
37,47,67,0
37,47,68,1
37,47,69,0
37,48,49,1
37,48,50,1
37,48,51,1
37,48,52,1
37,48,53,0
37,48,54,1
37,48,55,0
37,48,56,0
37,48,57,0
37,48,58,0
37,48,59,1
37,48,60,1
37,48,61,1
37,48,62,0
37,48,63,1
37,48,64,0
37,48,65,1
37,48,66,0
37,48,67,1
37,48,68,0
37,48,69,1
37,49,50,1
37,49,51,0
37,49,52,0
37,49,53,0
37,49,54,1
37,49,55,1
37,49,56,1
37,49,57,0
37,49,58,0
37,49,59,1
37,49,60,1
37,49,61,1
37,49,62,1
37,49,63,1
37,49,64,1
37,49,65,1
37,49,66,1
37,49,67,0
37,49,68,0
37,49,69,1
37,50,51,0
37,50,52,0
37,50,53,1
37,50,54,1
37,50,55,1
37,50,56,0
37,50,57,0
37,50,58,0
37,50,59,1
37,50,60,0
37,50,61,1
37,50,62,0
37,50,63,1
37,50,64,0
37,50,65,1
37,50,66,1
37,50,67,0
37,50,68,0
37,50,69,1
37,51,52,0
37,51,53,0
37,51,54,1
37,51,55,1
37,51,56,0
37,51,57,1
37,51,58,1
37,51,59,1
37,51,60,1
37,51,61,1
37,51,62,1
37,51,63,0
37,51,64,1
37,51,65,1
37,51,66,1
37,51,67,1
37,51,68,1
37,51,69,1
37,52,53,1
37,52,54,1
37,52,55,0
37,52,56,1
37,52,57,1
37,52,58,0
37,52,59,1
37,52,60,0
37,52,61,1
37,52,62,0
37,52,63,1
37,52,64,1
37,52,65,0
37,52,66,1
37,52,67,1
37,52,68,1
37,52,69,1
37,53,54,1
37,53,55,1
37,53,56,1
37,53,57,1
37,53,58,0
37,53,59,0
37,53,60,0
37,53,61,0
37,53,62,1
37,53,63,0
37,53,64,1
37,53,65,1
37,53,66,0
37,53,67,1
37,53,68,1
37,53,69,1
37,54,55,1
37,54,56,0
37,54,57,1
37,54,58,0
37,54,59,0
37,54,60,1
37,54,61,0
37,54,62,0
37,54,63,0
37,54,64,1
37,54,65,0
37,54,66,1
37,54,67,1
37,54,68,0
37,54,69,1
37,55,56,1
37,55,57,1
37,55,58,0
37,55,59,1
37,55,60,1
37,55,61,0
37,55,62,0
37,55,63,1
37,55,64,1
37,55,65,0
37,55,66,1
37,55,67,0
37,55,68,1
37,55,69,1
37,56,57,1
37,56,58,0
37,56,59,1
37,56,60,1
37,56,61,0
37,56,62,1
37,56,63,1
37,56,64,0
37,56,65,0
37,56,66,1
37,56,67,0
37,56,68,1
37,56,69,0
37,57,58,1
37,57,59,0
37,57,60,1
37,57,61,0
37,57,62,0
37,57,63,1
37,57,64,0
37,57,65,1
37,57,66,0
37,57,67,1
37,57,68,1
37,57,69,1
37,58,59,1
37,58,60,0
37,58,61,1
37,58,62,1
37,58,63,1
37,58,64,1
37,58,65,1
37,58,66,1
37,58,67,1
37,58,68,1
37,58,69,1
37,59,60,1
37,59,61,0
37,59,62,1
37,59,63,1
37,59,64,0
37,59,65,1
37,59,66,1
37,59,67,1
37,59,68,0
37,59,69,0
37,60,61,1
37,60,62,0
37,60,63,1
37,60,64,1
37,60,65,1
37,60,66,1
37,60,67,0
37,60,68,0
37,60,69,0
37,61,62,1
37,61,63,0
37,61,64,1
37,61,65,1
37,61,66,1
37,61,67,0
37,61,68,0
37,61,69,1
37,62,63,0
37,62,64,1
37,62,65,0
37,62,66,1
37,62,67,1
37,62,68,1
37,62,69,1
37,63,64,0
37,63,65,1
37,63,66,0
37,63,67,0
37,63,68,0
37,63,69,0
37,64,65,0
37,64,66,1
37,64,67,0
37,64,68,1
37,64,69,1
37,65,66,1
37,65,67,1
37,65,68,1
37,65,69,0
37,66,67,1
37,66,68,1
37,66,69,0
37,67,68,1
37,67,69,1
37,68,69,1
38,39,40,1
38,39,41,0
38,39,42,1
38,39,43,0
38,39,44,1
38,39,45,1
38,39,46,0
38,39,47,0
38,39,48,0
38,39,49,1
38,39,50,1
38,39,51,0
38,39,52,1
38,39,53,1
38,39,54,0
38,39,55,0
38,39,56,0
38,39,57,1
38,39,58,0
38,39,59,1
38,39,60,1
38,39,61,0
38,39,62,1
38,39,63,1
38,39,64,1
38,39,65,1
38,39,66,0
38,39,67,1
38,39,68,1
38,39,69,1
38,40,41,1
38,40,42,1
38,40,43,0
38,40,44,1
38,40,45,1
38,40,46,1
38,40,47,1
38,40,48,1
38,40,49,1
38,40,50,1
38,40,51,0
38,40,52,0
38,40,53,0
38,40,54,1
38,40,55,0
38,40,56,0
38,40,57,0
38,40,58,1
38,40,59,1
38,40,60,0
38,40,61,1
38,40,62,1
38,40,63,1
38,40,64,1
38,40,65,1
38,40,66,1
38,40,67,1
38,40,68,1
38,40,69,0
38,41,42,0
38,41,43,0
38,41,44,1
38,41,45,1
38,41,46,0
38,41,47,1
38,41,48,1
38,41,49,1
38,41,50,1
38,41,51,1
38,41,52,0
38,41,53,0
38,41,54,1
38,41,55,0
38,41,56,1
38,41,57,1
38,41,58,1
38,41,59,0
38,41,60,1
38,41,61,1
38,41,62,1
38,41,63,0
38,41,64,0
38,41,65,0
38,41,66,0
38,41,67,1
38,41,68,0
38,41,69,1
38,42,43,1
38,42,44,0
38,42,45,1
38,42,46,1
38,42,47,1
38,42,48,0
38,42,49,0
38,42,50,0
38,42,51,0
38,42,52,1
38,42,53,1
38,42,54,1
38,42,55,0
38,42,56,1
38,42,57,1
38,42,58,0
38,42,59,1
38,42,60,1
38,42,61,0
38,42,62,1
38,42,63,1
38,42,64,1
38,42,65,1
38,42,66,1
38,42,67,0
38,42,68,0
38,42,69,1
38,43,44,0
38,43,45,1
38,43,46,1
38,43,47,0
38,43,48,1
38,43,49,1
38,43,50,1
38,43,51,1
38,43,52,1
38,43,53,1
38,43,54,1
38,43,55,1
38,43,56,1
38,43,57,1
38,43,58,0
38,43,59,1
38,43,60,1
38,43,61,1
38,43,62,0
38,43,63,1
38,43,64,1
38,43,65,0
38,43,66,0
38,43,67,0
38,43,68,0
38,43,69,1
38,44,45,1
38,44,46,1
38,44,47,1
38,44,48,0
38,44,49,0
38,44,50,1
38,44,51,1
38,44,52,1
38,44,53,0
38,44,54,0
38,44,55,1
38,44,56,1
38,44,57,0
38,44,58,1
38,44,59,1
38,44,60,0
38,44,61,1
38,44,62,1
38,44,63,0
38,44,64,1
38,44,65,1
38,44,66,1
38,44,67,0
38,44,68,0
38,44,69,1
38,45,46,0
38,45,47,1
38,45,48,1
38,45,49,1
38,45,50,1
38,45,51,0
38,45,52,1
38,45,53,0
38,45,54,1
38,45,55,1
38,45,56,0
38,45,57,1
38,45,58,1
38,45,59,0
38,45,60,0
38,45,61,1
38,45,62,0
38,45,63,1
38,45,64,1
38,45,65,0
38,45,66,1
38,45,67,1
38,45,68,1
38,45,69,0
38,46,47,1
38,46,48,1
38,46,49,1
38,46,50,1
38,46,51,0
38,46,52,1
38,46,53,1
38,46,54,1
38,46,55,0
38,46,56,0
38,46,57,0
38,46,58,0
38,46,59,0
38,46,60,1
38,46,61,1
38,46,62,1
38,46,63,1
38,46,64,1
38,46,65,1
38,46,66,1
38,46,67,1
38,46,68,1
38,46,69,0
38,47,48,0
38,47,49,1
38,47,50,0
38,47,51,1
38,47,52,1
38,47,53,0
38,47,54,1
38,47,55,0
38,47,56,1
38,47,57,1
38,47,58,1
38,47,59,0
38,47,60,1
38,47,61,1
38,47,62,0
38,47,63,1
38,47,64,1
38,47,65,1
38,47,66,1
38,47,67,1
38,47,68,1
38,47,69,1
38,48,49,0
38,48,50,1
38,48,51,1
38,48,52,0
38,48,53,0
38,48,54,1
38,48,55,1
38,48,56,1
38,48,57,1
38,48,58,1
38,48,59,1
38,48,60,0
38,48,61,1
38,48,62,1
38,48,63,0
38,48,64,0
38,48,65,1
38,48,66,1
38,48,67,1
38,48,68,0
38,48,69,0
38,49,50,1
38,49,51,1
38,49,52,1
38,49,53,1
38,49,54,0
38,49,55,1
38,49,56,0
38,49,57,0
38,49,58,0
38,49,59,0
38,49,60,1
38,49,61,1
38,49,62,1
38,49,63,0
38,49,64,1
38,49,65,0
38,49,66,1
38,49,67,0
38,49,68,1
38,49,69,1
38,50,51,1
38,50,52,0
38,50,53,0
38,50,54,0
38,50,55,1
38,50,56,1
38,50,57,1
38,50,58,0
38,50,59,0
38,50,60,1
38,50,61,1
38,50,62,1
38,50,63,1
38,50,64,1
38,50,65,1
38,50,66,1
38,50,67,1
38,50,68,0
38,50,69,1
38,51,52,0
38,51,53,0
38,51,54,1
38,51,55,1
38,51,56,1
38,51,57,0
38,51,58,0
38,51,59,0
38,51,60,1
38,51,61,0
38,51,62,1
38,51,63,0
38,51,64,1
38,51,65,0
38,51,66,1
38,51,67,1
38,51,68,0
38,51,69,1
38,52,53,0
38,52,54,0
38,52,55,1
38,52,56,1
38,52,57,0
38,52,58,1
38,52,59,1
38,52,60,1
38,52,61,1
38,52,62,1
38,52,63,1
38,52,64,0
38,52,65,1
38,52,66,1
38,52,67,1
38,52,68,1
38,52,69,1
38,53,54,1
38,53,55,1
38,53,56,0
38,53,57,1
38,53,58,1
38,53,59,0
38,53,60,1
38,53,61,0
38,53,62,1
38,53,63,0
38,53,64,1
38,53,65,1
38,53,66,0
38,53,67,1
38,53,68,1
38,53,69,1
38,54,55,1
38,54,56,1
38,54,57,1
38,54,58,1
38,54,59,0
38,54,60,0
38,54,61,0
38,54,62,0
38,54,63,1
38,54,64,0
38,54,65,1
38,54,66,1
38,54,67,0
38,54,68,1
38,54,69,1
38,55,56,1
38,55,57,0
38,55,58,1
38,55,59,0
38,55,60,0
38,55,61,1
38,55,62,0
38,55,63,0
38,55,64,0
38,55,65,1
38,55,66,0
38,55,67,1
38,55,68,1
38,55,69,1
38,56,57,1
38,56,58,1
38,56,59,0
38,56,60,1
38,56,61,1
38,56,62,0
38,56,63,0
38,56,64,1
38,56,65,1
38,56,66,0
38,56,67,1
38,56,68,0
38,56,69,1
38,57,58,1
38,57,59,0
38,57,60,1
38,57,61,1
38,57,62,0
38,57,63,1
38,57,64,1
38,57,65,0
38,57,66,0
38,57,67,1
38,57,68,0
38,57,69,0
38,58,59,1
38,58,60,0
38,58,61,1
38,58,62,0
38,58,63,0
38,58,64,1
38,58,65,0
38,58,66,1
38,58,67,0
38,58,68,1
38,58,69,1
38,59,60,1
38,59,61,0
38,59,62,1
38,59,63,1
38,59,64,1
38,59,65,1
38,59,66,1
38,59,67,1
38,59,68,1
38,59,69,1
38,60,61,1
38,60,62,0
38,60,63,1
38,60,64,1
38,60,65,0
38,60,66,1
38,60,67,1
38,60,68,1
38,60,69,0
38,61,62,1
38,61,63,0
38,61,64,1
38,61,65,1
38,61,66,1
38,61,67,1
38,61,68,0
38,61,69,0
38,62,63,1
38,62,64,0
38,62,65,1
38,62,66,1
38,62,67,1
38,62,68,0
38,62,69,1
38,63,64,0
38,63,65,1
38,63,66,0
38,63,67,1
38,63,68,1
38,63,69,1
38,64,65,0
38,64,66,1
38,64,67,0
38,64,68,0
38,64,69,0
38,65,66,0
38,65,67,1
38,65,68,0
38,65,69,1
38,66,67,1
38,66,68,1
38,66,69,0
38,67,68,1
38,67,69,0
38,68,69,1
39,40,41,1
39,40,42,0
39,40,43,1
39,40,44,0
39,40,45,1
39,40,46,1
39,40,47,0
39,40,48,0
39,40,49,0
39,40,50,1
39,40,51,1
39,40,52,0
39,40,53,1
39,40,54,1
39,40,55,0
39,40,56,0
39,40,57,0
39,40,58,1
39,40,59,0
39,40,60,1
39,40,61,1
39,40,62,0
39,40,63,1
39,40,64,1
39,40,65,1
39,40,66,1
39,40,67,0
39,40,68,1
39,40,69,1
39,41,42,1
39,41,43,1
39,41,44,0
39,41,45,1
39,41,46,1
39,41,47,1
39,41,48,1
39,41,49,1
39,41,50,1
39,41,51,1
39,41,52,0
39,41,53,0
39,41,54,0
39,41,55,1
39,41,56,0
39,41,57,0
39,41,58,0
39,41,59,1
39,41,60,1
39,41,61,0
39,41,62,1
39,41,63,1
39,41,64,1
39,41,65,1
39,41,66,1
39,41,67,1
39,41,68,1
39,41,69,0
39,42,43,0
39,42,44,0
39,42,45,1
39,42,46,1
39,42,47,0
39,42,48,1
39,42,49,1
39,42,50,1
39,42,51,1
39,42,52,1
39,42,53,0
39,42,54,0
39,42,55,1
39,42,56,0
39,42,57,1
39,42,58,1
39,42,59,1
39,42,60,0
39,42,61,1
39,42,62,1
39,42,63,1
39,42,64,0
39,42,65,0
39,42,66,0
39,42,67,0
39,42,68,1
39,42,69,1
39,43,44,1
39,43,45,0
39,43,46,1
39,43,47,1
39,43,48,1
39,43,49,0
39,43,50,0
39,43,51,0
39,43,52,0
39,43,53,1
39,43,54,1
39,43,55,1
39,43,56,0
39,43,57,1
39,43,58,1
39,43,59,0
39,43,60,1
39,43,61,1
39,43,62,0
39,43,63,1
39,43,64,1
39,43,65,1
39,43,66,1
39,43,67,1
39,43,68,0
39,43,69,1
39,44,45,0
39,44,46,1
39,44,47,1
39,44,48,0
39,44,49,1
39,44,50,1
39,44,51,1
39,44,52,1
39,44,53,1
39,44,54,1
39,44,55,1
39,44,56,1
39,44,57,1
39,44,58,1
39,44,59,0
39,44,60,1
39,44,61,1
39,44,62,1
39,44,63,0
39,44,64,1
39,44,65,1
39,44,66,0
39,44,67,0
39,44,68,0
39,44,69,1
39,45,46,1
39,45,47,1
39,45,48,1
39,45,49,0
39,45,50,0
39,45,51,1
39,45,52,1
39,45,53,1
39,45,54,0
39,45,55,0
39,45,56,1
39,45,57,1
39,45,58,0
39,45,59,1
39,45,60,1
39,45,61,0
39,45,62,1
39,45,63,1
39,45,64,0
39,45,65,1
39,45,66,1
39,45,67,1
39,45,68,0
39,45,69,1
39,46,47,0
39,46,48,1
39,46,49,1
39,46,50,1
39,46,51,1
39,46,52,0
39,46,53,1
39,46,54,0
39,46,55,1
39,46,56,1
39,46,57,0
39,46,58,1
39,46,59,1
39,46,60,0
39,46,61,0
39,46,62,1
39,46,63,0
39,46,64,1
39,46,65,1
39,46,66,0
39,46,67,1
39,46,68,1
39,46,69,0
39,47,48,1
39,47,49,1
39,47,50,1
39,47,51,1
39,47,52,0
39,47,53,1
39,47,54,1
39,47,55,1
39,47,56,0
39,47,57,0
39,47,58,0
39,47,59,0
39,47,60,0
39,47,61,1
39,47,62,1
39,47,63,1
39,47,64,1
39,47,65,1
39,47,66,1
39,47,67,1
39,47,68,1
39,47,69,0
39,48,49,0
39,48,50,1
39,48,51,0
39,48,52,1
39,48,53,1
39,48,54,0
39,48,55,1
39,48,56,0
39,48,57,1
39,48,58,1
39,48,59,1
39,48,60,0
39,48,61,1
39,48,62,1
39,48,63,0
39,48,64,1
39,48,65,1
39,48,66,1
39,48,67,1
39,48,68,1
39,48,69,1
39,49,50,0
39,49,51,1
39,49,52,1
39,49,53,0
39,49,54,0
39,49,55,1
39,49,56,1
39,49,57,1
39,49,58,1
39,49,59,1
39,49,60,1
39,49,61,0
39,49,62,1
39,49,63,1
39,49,64,0
39,49,65,0
39,49,66,1
39,49,67,1
39,49,68,1
39,49,69,0
39,50,51,1
39,50,52,1
39,50,53,1
39,50,54,1
39,50,55,0
39,50,56,1
39,50,57,0
39,50,58,0
39,50,59,0
39,50,60,0
39,50,61,1
39,50,62,1
39,50,63,1
39,50,64,0
39,50,65,1
39,50,66,0
39,50,67,1
39,50,68,0
39,50,69,1
39,51,52,1
39,51,53,0
39,51,54,0
39,51,55,0
39,51,56,1
39,51,57,1
39,51,58,1
39,51,59,0
39,51,60,0
39,51,61,1
39,51,62,1
39,51,63,1
39,51,64,1
39,51,65,1
39,51,66,1
39,51,67,1
39,51,68,1
39,51,69,1
39,52,53,0
39,52,54,0
39,52,55,1
39,52,56,1
39,52,57,1
39,52,58,0
39,52,59,0
39,52,60,0
39,52,61,1
39,52,62,0
39,52,63,1
39,52,64,0
39,52,65,1
39,52,66,0
39,52,67,1
39,52,68,1
39,52,69,1
39,53,54,0
39,53,55,0
39,53,56,1
39,53,57,1
39,53,58,0
39,53,59,1
39,53,60,1
39,53,61,1
39,53,62,1
39,53,63,1
39,53,64,1
39,53,65,0
39,53,66,1
39,53,67,1
39,53,68,1
39,53,69,1
39,54,55,1
39,54,56,1
39,54,57,0
39,54,58,1
39,54,59,1
39,54,60,0
39,54,61,1
39,54,62,0
39,54,63,1
39,54,64,0
39,54,65,1
39,54,66,1
39,54,67,0
39,54,68,1
39,54,69,1
39,55,56,1
39,55,57,1
39,55,58,1
39,55,59,1
39,55,60,0
39,55,61,0
39,55,62,0
39,55,63,0
39,55,64,1
39,55,65,0
39,55,66,1
39,55,67,1
39,55,68,0
39,55,69,1
39,56,57,1
39,56,58,0
39,56,59,1
39,56,60,0
39,56,61,0
39,56,62,1
39,56,63,0
39,56,64,0
39,56,65,0
39,56,66,1
39,56,67,0
39,56,68,1
39,56,69,1
39,57,58,1
39,57,59,1
39,57,60,0
39,57,61,1
39,57,62,1
39,57,63,0
39,57,64,0
39,57,65,1
39,57,66,1
39,57,67,0
39,57,68,1
39,57,69,1
39,58,59,1
39,58,60,0
39,58,61,1
39,58,62,1
39,58,63,0
39,58,64,1
39,58,65,1
39,58,66,0
39,58,67,0
39,58,68,1
39,58,69,0
39,59,60,1
39,59,61,0
39,59,62,1
39,59,63,0
39,59,64,0
39,59,65,1
39,59,66,0
39,59,67,1
39,59,68,0
39,59,69,1
39,60,61,1
39,60,62,0
39,60,63,1
39,60,64,1
39,60,65,1
39,60,66,1
39,60,67,1
39,60,68,1
39,60,69,1
39,61,62,1
39,61,63,0
39,61,64,1
39,61,65,1
39,61,66,0
39,61,67,1
39,61,68,1
39,61,69,0
39,62,63,1
39,62,64,0
39,62,65,1
39,62,66,1
39,62,67,1
39,62,68,1
39,62,69,0
39,63,64,1
39,63,65,0
39,63,66,1
39,63,67,1
39,63,68,1
39,63,69,1
39,64,65,0
39,64,66,1
39,64,67,0
39,64,68,1
39,64,69,1
39,65,66,0
39,65,67,1
39,65,68,0
39,65,69,0
39,66,67,0
39,66,68,1
39,66,69,1
39,67,68,1
39,67,69,0
39,68,69,0
40,41,42,1
40,41,43,0
40,41,44,1
40,41,45,0
40,41,46,1
40,41,47,1
40,41,48,0
40,41,49,0
40,41,50,0
40,41,51,1
40,41,52,1
40,41,53,0
40,41,54,1
40,41,55,1
40,41,56,0
40,41,57,0
40,41,58,0
40,41,59,1
40,41,60,0
40,41,61,1
40,41,62,1
40,41,63,0
40,41,64,1
40,41,65,1
40,41,66,1
40,41,67,1
40,41,68,0
40,41,69,1
40,42,43,1
40,42,44,1
40,42,45,0
40,42,46,1
40,42,47,1
40,42,48,1
40,42,49,1
40,42,50,1
40,42,51,1
40,42,52,1
40,42,53,0
40,42,54,0
40,42,55,0
40,42,56,1
40,42,57,0
40,42,58,0
40,42,59,0
40,42,60,1
40,42,61,1
40,42,62,0
40,42,63,1
40,42,64,1
40,42,65,1
40,42,66,1
40,42,67,1
40,42,68,1
40,42,69,0
40,43,44,0
40,43,45,0
40,43,46,1
40,43,47,1
40,43,48,0
40,43,49,1
40,43,50,1
40,43,51,1
40,43,52,1
40,43,53,1
40,43,54,0
40,43,55,0
40,43,56,1
40,43,57,0
40,43,58,1
40,43,59,1
40,43,60,1
40,43,61,0
40,43,62,1
40,43,63,1
40,43,64,1
40,43,65,0
40,43,66,0
40,43,67,0
40,43,68,0
40,43,69,1
40,44,45,1
40,44,46,0
40,44,47,1
40,44,48,1
40,44,49,1
40,44,50,0
40,44,51,0
40,44,52,0
40,44,53,0
40,44,54,1
40,44,55,1
40,44,56,1
40,44,57,0
40,44,58,1
40,44,59,1
40,44,60,0
40,44,61,1
40,44,62,1
40,44,63,0
40,44,64,1
40,44,65,1
40,44,66,1
40,44,67,1
40,44,68,1
40,44,69,1
40,45,46,0
40,45,47,1
40,45,48,1
40,45,49,0
40,45,50,1
40,45,51,1
40,45,52,1
40,45,53,1
40,45,54,1
40,45,55,1
40,45,56,1
40,45,57,1
40,45,58,1
40,45,59,1
40,45,60,0
40,45,61,1
40,45,62,1
40,45,63,1
40,45,64,0
40,45,65,1
40,45,66,1
40,45,67,0
40,45,68,0
40,45,69,1
40,46,47,1
40,46,48,1
40,46,49,1
40,46,50,0
40,46,51,0
40,46,52,1
40,46,53,1
40,46,54,1
40,46,55,0
40,46,56,0
40,46,57,1
40,46,58,1
40,46,59,0
40,46,60,1
40,46,61,1
40,46,62,0
40,46,63,1
40,46,64,1
40,46,65,0
40,46,66,1
40,46,67,1
40,46,68,1
40,46,69,1
40,47,48,0
40,47,49,1
40,47,50,1
40,47,51,1
40,47,52,1
40,47,53,0
40,47,54,1
40,47,55,0
40,47,56,1
40,47,57,1
40,47,58,0
40,47,59,1
40,47,60,1
40,47,61,0
40,47,62,0
40,47,63,1
40,47,64,0
40,47,65,1
40,47,66,1
40,47,67,0
40,47,68,1
40,47,69,0
40,48,49,1
40,48,50,1
40,48,51,1
40,48,52,1
40,48,53,0
40,48,54,1
40,48,55,1
40,48,56,1
40,48,57,0
40,48,58,0
40,48,59,0
40,48,60,0
40,48,61,0
40,48,62,1
40,48,63,1
40,48,64,1
40,48,65,1
40,48,66,1
40,48,67,1
40,48,68,1
40,48,69,0
40,49,50,0
40,49,51,1
40,49,52,0
40,49,53,1
40,49,54,1
40,49,55,0
40,49,56,1
40,49,57,0
40,49,58,1
40,49,59,1
40,49,60,1
40,49,61,0
40,49,62,1
40,49,63,1
40,49,64,0
40,49,65,1
40,49,66,1
40,49,67,1
40,49,68,1
40,49,69,1
40,50,51,0
40,50,52,1
40,50,53,1
40,50,54,0
40,50,55,0
40,50,56,1
40,50,57,1
40,50,58,1
40,50,59,1
40,50,60,1
40,50,61,1
40,50,62,0
40,50,63,1
40,50,64,1
40,50,65,0
40,50,66,0
40,50,67,1
40,50,68,1
40,50,69,0
40,51,52,1
40,51,53,1
40,51,54,1
40,51,55,1
40,51,56,0
40,51,57,1
40,51,58,0
40,51,59,0
40,51,60,0
40,51,61,0
40,51,62,1
40,51,63,1
40,51,64,1
40,51,65,0
40,51,66,1
40,51,67,0
40,51,68,1
40,51,69,1
40,52,53,1
40,52,54,0
40,52,55,0
40,52,56,0
40,52,57,1
40,52,58,1
40,52,59,1
40,52,60,0
40,52,61,0
40,52,62,1
40,52,63,1
40,52,64,1
40,52,65,1
40,52,66,1
40,52,67,1
40,52,68,1
40,52,69,1
40,53,54,0
40,53,55,0
40,53,56,1
40,53,57,1
40,53,58,1
40,53,59,0
40,53,60,0
40,53,61,0
40,53,62,1
40,53,63,0
40,53,64,1
40,53,65,0
40,53,66,1
40,53,67,0
40,53,68,1
40,53,69,1
40,54,55,0
40,54,56,0
40,54,57,1
40,54,58,1
40,54,59,0
40,54,60,1
40,54,61,1
40,54,62,1
40,54,63,1
40,54,64,1
40,54,65,1
40,54,66,0
40,54,67,1
40,54,68,1
40,54,69,1
40,55,56,1
40,55,57,1
40,55,58,0
40,55,59,1
40,55,60,1
40,55,61,0
40,55,62,1
40,55,63,0
40,55,64,1
40,55,65,0
40,55,66,1
40,55,67,1
40,55,68,0
40,55,69,1
40,56,57,1
40,56,58,1
40,56,59,1
40,56,60,1
40,56,61,0
40,56,62,0
40,56,63,0
40,56,64,0
40,56,65,1
40,56,66,0
40,56,67,1
40,56,68,1
40,56,69,1
40,57,58,1
40,57,59,0
40,57,60,1
40,57,61,0
40,57,62,0
40,57,63,1
40,57,64,0
40,57,65,0
40,57,66,0
40,57,67,1
40,57,68,0
40,57,69,1
40,58,59,1
40,58,60,1
40,58,61,0
40,58,62,1
40,58,63,1
40,58,64,0
40,58,65,0
40,58,66,1
40,58,67,1
40,58,68,0
40,58,69,1
40,59,60,1
40,59,61,0
40,59,62,1
40,59,63,1
40,59,64,0
40,59,65,1
40,59,66,1
40,59,67,0
40,59,68,0
40,59,69,0
40,60,61,1
40,60,62,0
40,60,63,1
40,60,64,0
40,60,65,0
40,60,66,1
40,60,67,0
40,60,68,1
40,60,69,1
40,61,62,1
40,61,63,0
40,61,64,1
40,61,65,1
40,61,66,1
40,61,67,1
40,61,68,1
40,61,69,1
40,62,63,1
40,62,64,0
40,62,65,1
40,62,66,1
40,62,67,0
40,62,68,1
40,62,69,0
40,63,64,1
40,63,65,0
40,63,66,1
40,63,67,1
40,63,68,1
40,63,69,0
40,64,65,1
40,64,66,0
40,64,67,1
40,64,68,1
40,64,69,1
40,65,66,0
40,65,67,1
40,65,68,0
40,65,69,1
40,66,67,0
40,66,68,1
40,66,69,0
40,67,68,0
40,67,69,1
40,68,69,0
41,42,43,1
41,42,44,0
41,42,45,1
41,42,46,0
41,42,47,1
41,42,48,1
41,42,49,0
41,42,50,0
41,42,51,0
41,42,52,1
41,42,53,1
41,42,54,0
41,42,55,1
41,42,56,1
41,42,57,0
41,42,58,0
41,42,59,0
41,42,60,1
41,42,61,0
41,42,62,1
41,42,63,1
41,42,64,0
41,42,65,1
41,42,66,1
41,42,67,1
41,42,68,1
41,42,69,1
41,43,44,1
41,43,45,1
41,43,46,0
41,43,47,1
41,43,48,1
41,43,49,1
41,43,50,1
41,43,51,1
41,43,52,1
41,43,53,1
41,43,54,0
41,43,55,0
41,43,56,0
41,43,57,1
41,43,58,0
41,43,59,0
41,43,60,0
41,43,61,1
41,43,62,1
41,43,63,0
41,43,64,1
41,43,65,1
41,43,66,1
41,43,67,1
41,43,68,1
41,43,69,0
41,44,45,0
41,44,46,0
41,44,47,1
41,44,48,1
41,44,49,0
41,44,50,1
41,44,51,1
41,44,52,1
41,44,53,1
41,44,54,1
41,44,55,0
41,44,56,0
41,44,57,1
41,44,58,0
41,44,59,1
41,44,60,1
41,44,61,1
41,44,62,0
41,44,63,1
41,44,64,1
41,44,65,1
41,44,66,0
41,44,67,0
41,44,68,0
41,44,69,1
41,45,46,1
41,45,47,0
41,45,48,1
41,45,49,1
41,45,50,1
41,45,51,0
41,45,52,0
41,45,53,0
41,45,54,0
41,45,55,1
41,45,56,1
41,45,57,1
41,45,58,0
41,45,59,1
41,45,60,1
41,45,61,0
41,45,62,1
41,45,63,1
41,45,64,0
41,45,65,1
41,45,66,1
41,45,67,1
41,45,68,1
41,45,69,1
41,46,47,0
41,46,48,1
41,46,49,1
41,46,50,0
41,46,51,1
41,46,52,1
41,46,53,1
41,46,54,1
41,46,55,1
41,46,56,1
41,46,57,1
41,46,58,1
41,46,59,1
41,46,60,1
41,46,61,0
41,46,62,1
41,46,63,1
41,46,64,1
41,46,65,0
41,46,66,1
41,46,67,1
41,46,68,0
41,46,69,1
41,47,48,1
41,47,49,1
41,47,50,1
41,47,51,0
41,47,52,0
41,47,53,1
41,47,54,1
41,47,55,1
41,47,56,0
41,47,57,0
41,47,58,1
41,47,59,1
41,47,60,0
41,47,61,1
41,47,62,1
41,47,63,0
41,47,64,1
41,47,65,1
41,47,66,0
41,47,67,1
41,47,68,1
41,47,69,1
41,48,49,0
41,48,50,1
41,48,51,1
41,48,52,1
41,48,53,1
41,48,54,0
41,48,55,1
41,48,56,0
41,48,57,1
41,48,58,1
41,48,59,0
41,48,60,1
41,48,61,1
41,48,62,0
41,48,63,0
41,48,64,1
41,48,65,0
41,48,66,1
41,48,67,1
41,48,68,0
41,48,69,0
41,49,50,1
41,49,51,1
41,49,52,1
41,49,53,1
41,49,54,0
41,49,55,1
41,49,56,1
41,49,57,1
41,49,58,0
41,49,59,0
41,49,60,0
41,49,61,0
41,49,62,0
41,49,63,1
41,49,64,1
41,49,65,1
41,49,66,1
41,49,67,1
41,49,68,1
41,49,69,0
41,50,51,0
41,50,52,1
41,50,53,0
41,50,54,1
41,50,55,1
41,50,56,0
41,50,57,1
41,50,58,0
41,50,59,1
41,50,60,1
41,50,61,1
41,50,62,0
41,50,63,1
41,50,64,1
41,50,65,0
41,50,66,1
41,50,67,1
41,50,68,1
41,50,69,1
41,51,52,0
41,51,53,1
41,51,54,1
41,51,55,0
41,51,56,0
41,51,57,1
41,51,58,1
41,51,59,1
41,51,60,1
41,51,61,1
41,51,62,1
41,51,63,0
41,51,64,1
41,51,65,1
41,51,66,0
41,51,67,0
41,51,68,1
41,51,69,0
41,52,53,1
41,52,54,1
41,52,55,1
41,52,56,1
41,52,57,0
41,52,58,1
41,52,59,0
41,52,60,0
41,52,61,0
41,52,62,0
41,52,63,1
41,52,64,1
41,52,65,1
41,52,66,0
41,52,67,1
41,52,68,0
41,52,69,1
41,53,54,1
41,53,55,0
41,53,56,0
41,53,57,0
41,53,58,1
41,53,59,1
41,53,60,1
41,53,61,0
41,53,62,0
41,53,63,1
41,53,64,1
41,53,65,1
41,53,66,1
41,53,67,1
41,53,68,1
41,53,69,1
41,54,55,0
41,54,56,0
41,54,57,1
41,54,58,1
41,54,59,1
41,54,60,0
41,54,61,0
41,54,62,0
41,54,63,1
41,54,64,0
41,54,65,1
41,54,66,0
41,54,67,1
41,54,68,0
41,54,69,1
41,55,56,0
41,55,57,0
41,55,58,1
41,55,59,1
41,55,60,0
41,55,61,1
41,55,62,1
41,55,63,1
41,55,64,1
41,55,65,1
41,55,66,1
41,55,67,0
41,55,68,1
41,55,69,1
41,56,57,1
41,56,58,1
41,56,59,0
41,56,60,1
41,56,61,1
41,56,62,0
41,56,63,1
41,56,64,0
41,56,65,1
41,56,66,0
41,56,67,1
41,56,68,1
41,56,69,1
41,57,58,1
41,57,59,1
41,57,60,1
41,57,61,1
41,57,62,0
41,57,63,0
41,57,64,0
41,57,65,0
41,57,66,1
41,57,67,0
41,57,68,1
41,57,69,1
41,58,59,1
41,58,60,0
41,58,61,1
41,58,62,0
41,58,63,0
41,58,64,1
41,58,65,0
41,58,66,0
41,58,67,0
41,58,68,1
41,58,69,1
41,59,60,1
41,59,61,1
41,59,62,0
41,59,63,1
41,59,64,1
41,59,65,0
41,59,66,0
41,59,67,1
41,59,68,1
41,59,69,1
41,60,61,1
41,60,62,0
41,60,63,1
41,60,64,1
41,60,65,0
41,60,66,1
41,60,67,1
41,60,68,0
41,60,69,0
41,61,62,1
41,61,63,0
41,61,64,1
41,61,65,0
41,61,66,0
41,61,67,1
41,61,68,0
41,61,69,1
41,62,63,1
41,62,64,0
41,62,65,1
41,62,66,1
41,62,67,1
41,62,68,1
41,62,69,1
41,63,64,1
41,63,65,0
41,63,66,1
41,63,67,1
41,63,68,0
41,63,69,0
41,64,65,1
41,64,66,0
41,64,67,1
41,64,68,1
41,64,69,0
41,65,66,1
41,65,67,0
41,65,68,1
41,65,69,1
41,66,67,0
41,66,68,1
41,66,69,1
41,67,68,0
41,67,69,0
41,68,69,1
42,43,44,1
42,43,45,0
42,43,46,1
42,43,47,0
42,43,48,1
42,43,49,1
42,43,50,0
42,43,51,0
42,43,52,0
42,43,53,1
42,43,54,1
42,43,55,0
42,43,56,1
42,43,57,1
42,43,58,0
42,43,59,0
42,43,60,0
42,43,61,1
42,43,62,0
42,43,63,1
42,43,64,1
42,43,65,0
42,43,66,1
42,43,67,1
42,43,68,1
42,43,69,1
42,44,45,1
42,44,46,1
42,44,47,0
42,44,48,1
42,44,49,1
42,44,50,1
42,44,51,1
42,44,52,1
42,44,53,1
42,44,54,1
42,44,55,0
42,44,56,0
42,44,57,0
42,44,58,1
42,44,59,0
42,44,60,0
42,44,61,0
42,44,62,1
42,44,63,1
42,44,64,0
42,44,65,1
42,44,66,1
42,44,67,1
42,44,68,1
42,44,69,0
42,45,46,0
42,45,47,0
42,45,48,1
42,45,49,1
42,45,50,0
42,45,51,1
42,45,52,1
42,45,53,1
42,45,54,1
42,45,55,1
42,45,56,0
42,45,57,0
42,45,58,1
42,45,59,0
42,45,60,1
42,45,61,1
42,45,62,1
42,45,63,0
42,45,64,1
42,45,65,1
42,45,66,1
42,45,67,0
42,45,68,0
42,45,69,1
42,46,47,1
42,46,48,0
42,46,49,1
42,46,50,1
42,46,51,1
42,46,52,0
42,46,53,0
42,46,54,0
42,46,55,0
42,46,56,1
42,46,57,1
42,46,58,1
42,46,59,0
42,46,60,1
42,46,61,1
42,46,62,0
42,46,63,1
42,46,64,1
42,46,65,0
42,46,66,1
42,46,67,1
42,46,68,1
42,46,69,1
42,47,48,0
42,47,49,1
42,47,50,1
42,47,51,0
42,47,52,1
42,47,53,1
42,47,54,1
42,47,55,1
42,47,56,1
42,47,57,1
42,47,58,1
42,47,59,1
42,47,60,1
42,47,61,1
42,47,62,0
42,47,63,1
42,47,64,1
42,47,65,1
42,47,66,0
42,47,67,1
42,47,68,1
42,47,69,1
42,48,49,1
42,48,50,1
42,48,51,1
42,48,52,0
42,48,53,0
42,48,54,1
42,48,55,1
42,48,56,1
42,48,57,0
42,48,58,0
42,48,59,1
42,48,60,1
42,48,61,0
42,48,62,1
42,48,63,1
42,48,64,0
42,48,65,1
42,48,66,1
42,48,67,0
42,48,68,1
42,48,69,1
42,49,50,0
42,49,51,1
42,49,52,1
42,49,53,1
42,49,54,1
42,49,55,0
42,49,56,1
42,49,57,0
42,49,58,1
42,49,59,1
42,49,60,0
42,49,61,1
42,49,62,1
42,49,63,0
42,49,64,0
42,49,65,1
42,49,66,0
42,49,67,1
42,49,68,1
42,49,69,0
42,50,51,1
42,50,52,1
42,50,53,1
42,50,54,1
42,50,55,0
42,50,56,1
42,50,57,1
42,50,58,1
42,50,59,0
42,50,60,0
42,50,61,0
42,50,62,0
42,50,63,0
42,50,64,1
42,50,65,1
42,50,66,1
42,50,67,1
42,50,68,1
42,50,69,0
42,51,52,0
42,51,53,1
42,51,54,0
42,51,55,1
42,51,56,1
42,51,57,0
42,51,58,1
42,51,59,0
42,51,60,1
42,51,61,1
42,51,62,1
42,51,63,0
42,51,64,1
42,51,65,1
42,51,66,0
42,51,67,1
42,51,68,1
42,51,69,1
42,52,53,0
42,52,54,1
42,52,55,1
42,52,56,0
42,52,57,0
42,52,58,1
42,52,59,1
42,52,60,1
42,52,61,1
42,52,62,1
42,52,63,1
42,52,64,0
42,52,65,1
42,52,66,1
42,52,67,0
42,52,68,0
42,52,69,0
42,53,54,1
42,53,55,1
42,53,56,1
42,53,57,1
42,53,58,0
42,53,59,1
42,53,60,0
42,53,61,0
42,53,62,0
42,53,63,0
42,53,64,1
42,53,65,1
42,53,66,1
42,53,67,0
42,53,68,1
42,53,69,1
42,54,55,1
42,54,56,0
42,54,57,0
42,54,58,0
42,54,59,1
42,54,60,1
42,54,61,1
42,54,62,0
42,54,63,0
42,54,64,1
42,54,65,1
42,54,66,1
42,54,67,1
42,54,68,1
42,54,69,1
42,55,56,0
42,55,57,0
42,55,58,1
42,55,59,1
42,55,60,1
42,55,61,0
42,55,62,0
42,55,63,0
42,55,64,1
42,55,65,0
42,55,66,1
42,55,67,0
42,55,68,1
42,55,69,1
42,56,57,0
42,56,58,0
42,56,59,1
42,56,60,1
42,56,61,0
42,56,62,1
42,56,63,1
42,56,64,1
42,56,65,1
42,56,66,1
42,56,67,1
42,56,68,0
42,56,69,1
42,57,58,1
42,57,59,1
42,57,60,0
42,57,61,1
42,57,62,1
42,57,63,0
42,57,64,1
42,57,65,0
42,57,66,1
42,57,67,0
42,57,68,1
42,57,69,1
42,58,59,1
42,58,60,1
42,58,61,1
42,58,62,1
42,58,63,0
42,58,64,0
42,58,65,0
42,58,66,0
42,58,67,1
42,58,68,0
42,58,69,1
42,59,60,1
42,59,61,0
42,59,62,1
42,59,63,0
42,59,64,0
42,59,65,1
42,59,66,0
42,59,67,0
42,59,68,0
42,59,69,1
42,60,61,1
42,60,62,1
42,60,63,0
42,60,64,1
42,60,65,1
42,60,66,0
42,60,67,0
42,60,68,1
42,60,69,1
42,61,62,1
42,61,63,0
42,61,64,1
42,61,65,1
42,61,66,0
42,61,67,1
42,61,68,1
42,61,69,0
42,62,63,1
42,62,64,0
42,62,65,1
42,62,66,0
42,62,67,0
42,62,68,1
42,62,69,1
42,63,64,1
42,63,65,0
42,63,66,1
42,63,67,1
42,63,68,1
42,63,69,1
42,64,65,1
42,64,66,0
42,64,67,1
42,64,68,1
42,64,69,0
42,65,66,1
42,65,67,0
42,65,68,1
42,65,69,0
42,66,67,1
42,66,68,0
42,66,69,1
42,67,68,0
42,67,69,1
42,68,69,0
43,44,45,1
43,44,46,0
43,44,47,1
43,44,48,0
43,44,49,1
43,44,50,1
43,44,51,0
43,44,52,0
43,44,53,0
43,44,54,1
43,44,55,1
43,44,56,0
43,44,57,1
43,44,58,1
43,44,59,0
43,44,60,0
43,44,61,0
43,44,62,1
43,44,63,0
43,44,64,1
43,44,65,1
43,44,66,0
43,44,67,1
43,44,68,1
43,44,69,1
43,45,46,1
43,45,47,1
43,45,48,0
43,45,49,1
43,45,50,1
43,45,51,1
43,45,52,1
43,45,53,1
43,45,54,1
43,45,55,1
43,45,56,0
43,45,57,0
43,45,58,0
43,45,59,1
43,45,60,0
43,45,61,0
43,45,62,0
43,45,63,1
43,45,64,1
43,45,65,0
43,45,66,1
43,45,67,1
43,45,68,1
43,45,69,0
43,46,47,0
43,46,48,0
43,46,49,1
43,46,50,1
43,46,51,0
43,46,52,1
43,46,53,1
43,46,54,1
43,46,55,1
43,46,56,1
43,46,57,0
43,46,58,0
43,46,59,1
43,46,60,0
43,46,61,1
43,46,62,1
43,46,63,1
43,46,64,0
43,46,65,1
43,46,66,1
43,46,67,1
43,46,68,0
43,46,69,1
43,47,48,1
43,47,49,0
43,47,50,1
43,47,51,1
43,47,52,1
43,47,53,0
43,47,54,0
43,47,55,0
43,47,56,0
43,47,57,1
43,47,58,1
43,47,59,1
43,47,60,0
43,47,61,1
43,47,62,1
43,47,63,0
43,47,64,1
43,47,65,1
43,47,66,0
43,47,67,1
43,47,68,1
43,47,69,1
43,48,49,0
43,48,50,1
43,48,51,1
43,48,52,0
43,48,53,1
43,48,54,1
43,48,55,1
43,48,56,1
43,48,57,1
43,48,58,1
43,48,59,1
43,48,60,1
43,48,61,1
43,48,62,1
43,48,63,0
43,48,64,1
43,48,65,1
43,48,66,1
43,48,67,0
43,48,68,1
43,48,69,1
43,49,50,1
43,49,51,1
43,49,52,1
43,49,53,0
43,49,54,0
43,49,55,1
43,49,56,1
43,49,57,1
43,49,58,0
43,49,59,0
43,49,60,1
43,49,61,1
43,49,62,0
43,49,63,1
43,49,64,1
43,49,65,0
43,49,66,1
43,49,67,1
43,49,68,0
43,49,69,1
43,50,51,0
43,50,52,1
43,50,53,1
43,50,54,1
43,50,55,1
43,50,56,0
43,50,57,1
43,50,58,0
43,50,59,1
43,50,60,1
43,50,61,0
43,50,62,1
43,50,63,1
43,50,64,0
43,50,65,0
43,50,66,1
43,50,67,0
43,50,68,1
43,50,69,0
43,51,52,1
43,51,53,1
43,51,54,1
43,51,55,1
43,51,56,0
43,51,57,1
43,51,58,1
43,51,59,1
43,51,60,0
43,51,61,0
43,51,62,0
43,51,63,0
43,51,64,0
43,51,65,1
43,51,66,1
43,51,67,1
43,51,68,1
43,51,69,0
43,52,53,0
43,52,54,1
43,52,55,0
43,52,56,1
43,52,57,1
43,52,58,0
43,52,59,1
43,52,60,0
43,52,61,1
43,52,62,1
43,52,63,1
43,52,64,0
43,52,65,1
43,52,66,1
43,52,67,0
43,52,68,1
43,52,69,1
43,53,54,0
43,53,55,1
43,53,56,1
43,53,57,0
43,53,58,0
43,53,59,1
43,53,60,1
43,53,61,1
43,53,62,1
43,53,63,1
43,53,64,1
43,53,65,0
43,53,66,1
43,53,67,1
43,53,68,0
43,53,69,0
43,54,55,1
43,54,56,1
43,54,57,1
43,54,58,1
43,54,59,0
43,54,60,1
43,54,61,0
43,54,62,0
43,54,63,0
43,54,64,0
43,54,65,1
43,54,66,1
43,54,67,1
43,54,68,0
43,54,69,1
43,55,56,1
43,55,57,0
43,55,58,0
43,55,59,0
43,55,60,1
43,55,61,1
43,55,62,1
43,55,63,0
43,55,64,0
43,55,65,1
43,55,66,1
43,55,67,1
43,55,68,1
43,55,69,1
43,56,57,0
43,56,58,0
43,56,59,1
43,56,60,1
43,56,61,1
43,56,62,0
43,56,63,0
43,56,64,0
43,56,65,1
43,56,66,0
43,56,67,1
43,56,68,0
43,56,69,1
43,57,58,0
43,57,59,0
43,57,60,1
43,57,61,1
43,57,62,0
43,57,63,1
43,57,64,1
43,57,65,1
43,57,66,1
43,57,67,1
43,57,68,1
43,57,69,1
43,58,59,1
43,58,60,1
43,58,61,0
43,58,62,1
43,58,63,1
43,58,64,0
43,58,65,1
43,58,66,0
43,58,67,1
43,58,68,0
43,58,69,1
43,59,60,1
43,59,61,1
43,59,62,1
43,59,63,1
43,59,64,0
43,59,65,0
43,59,66,0
43,59,67,0
43,59,68,1
43,59,69,1
43,60,61,1
43,60,62,0
43,60,63,1
43,60,64,0
43,60,65,0
43,60,66,1
43,60,67,0
43,60,68,0
43,60,69,1
43,61,62,1
43,61,63,1
43,61,64,0
43,61,65,1
43,61,66,1
43,61,67,0
43,61,68,0
43,61,69,1
43,62,63,1
43,62,64,0
43,62,65,1
43,62,66,1
43,62,67,0
43,62,68,1
43,62,69,0
43,63,64,1
43,63,65,0
43,63,66,1
43,63,67,0
43,63,68,0
43,63,69,1
43,64,65,1
43,64,66,0
43,64,67,1
43,64,68,1
43,64,69,1
43,65,66,1
43,65,67,0
43,65,68,1
43,65,69,0
43,66,67,1
43,66,68,0
43,66,69,0
43,67,68,1
43,67,69,1
43,68,69,1
44,45,46,1
44,45,47,0
44,45,48,1
44,45,49,0
44,45,50,1
44,45,51,1
44,45,52,0
44,45,53,0
44,45,54,0
44,45,55,1
44,45,56,1
44,45,57,0
44,45,58,1
44,45,59,1
44,45,60,0
44,45,61,0
44,45,62,0
44,45,63,1
44,45,64,0
44,45,65,1
44,45,66,1
44,45,67,0
44,45,68,1
44,45,69,1
44,46,47,1
44,46,48,1
44,46,49,0
44,46,50,1
44,46,51,1
44,46,52,1
44,46,53,1
44,46,54,1
44,46,55,1
44,46,56,1
44,46,57,0
44,46,58,0
44,46,59,0
44,46,60,1
44,46,61,0
44,46,62,0
44,46,63,0
44,46,64,1
44,46,65,1
44,46,66,0
44,46,67,1
44,46,68,1
44,46,69,0
44,47,48,0
44,47,49,0
44,47,50,1
44,47,51,1
44,47,52,0
44,47,53,1
44,47,54,1
44,47,55,1
44,47,56,1
44,47,57,1
44,47,58,0
44,47,59,0
44,47,60,1
44,47,61,0
44,47,62,1
44,47,63,1
44,47,64,1
44,47,65,0
44,47,66,1
44,47,67,1
44,47,68,1
44,47,69,1
44,48,49,1
44,48,50,0
44,48,51,1
44,48,52,1
44,48,53,1
44,48,54,0
44,48,55,0
44,48,56,0
44,48,57,0
44,48,58,1
44,48,59,1
44,48,60,1
44,48,61,0
44,48,62,1
44,48,63,1
44,48,64,0
44,48,65,1
44,48,66,1
44,48,67,0
44,48,68,1
44,48,69,1
44,49,50,0
44,49,51,1
44,49,52,1
44,49,53,0
44,49,54,1
44,49,55,1
44,49,56,1
44,49,57,1
44,49,58,1
44,49,59,1
44,49,60,1
44,49,61,1
44,49,62,1
44,49,63,1
44,49,64,0
44,49,65,1
44,49,66,1
44,49,67,1
44,49,68,0
44,49,69,1
44,50,51,1
44,50,52,1
44,50,53,1
44,50,54,0
44,50,55,0
44,50,56,1
44,50,57,1
44,50,58,1
44,50,59,0
44,50,60,0
44,50,61,1
44,50,62,1
44,50,63,0
44,50,64,1
44,50,65,1
44,50,66,0
44,50,67,1
44,50,68,1
44,50,69,1
44,51,52,0
44,51,53,1
44,51,54,1
44,51,55,1
44,51,56,1
44,51,57,0
44,51,58,1
44,51,59,0
44,51,60,1
44,51,61,1
44,51,62,0
44,51,63,1
44,51,64,1
44,51,65,0
44,51,66,0
44,51,67,1
44,51,68,0
44,51,69,0
44,52,53,1
44,52,54,1
44,52,55,1
44,52,56,1
44,52,57,0
44,52,58,1
44,52,59,1
44,52,60,1
44,52,61,0
44,52,62,0
44,52,63,0
44,52,64,0
44,52,65,0
44,52,66,1
44,52,67,1
44,52,68,1
44,52,69,0
44,53,54,0
44,53,55,1
44,53,56,0
44,53,57,1
44,53,58,1
44,53,59,0
44,53,60,1
44,53,61,0
44,53,62,1
44,53,63,1
44,53,64,1
44,53,65,0
44,53,66,1
44,53,67,1
44,53,68,0
44,53,69,1
44,54,55,0
44,54,56,1
44,54,57,1
44,54,58,0
44,54,59,0
44,54,60,1
44,54,61,1
44,54,62,1
44,54,63,1
44,54,64,1
44,54,65,1
44,54,66,0
44,54,67,1
44,54,68,1
44,54,69,0
44,55,56,1
44,55,57,1
44,55,58,1
44,55,59,1
44,55,60,0
44,55,61,1
44,55,62,0
44,55,63,0
44,55,64,0
44,55,65,0
44,55,66,1
44,55,67,1
44,55,68,1
44,55,69,1
44,56,57,1
44,56,58,0
44,56,59,0
44,56,60,0
44,56,61,1
44,56,62,1
44,56,63,1
44,56,64,0
44,56,65,0
44,56,66,1
44,56,67,1
44,56,68,1
44,56,69,1
44,57,58,0
44,57,59,0
44,57,60,1
44,57,61,1
44,57,62,1
44,57,63,0
44,57,64,0
44,57,65,0
44,57,66,1
44,57,67,0
44,57,68,1
44,57,69,1
44,58,59,0
44,58,60,0
44,58,61,1
44,58,62,1
44,58,63,0
44,58,64,1
44,58,65,1
44,58,66,1
44,58,67,1
44,58,68,1
44,58,69,1
44,59,60,1
44,59,61,1
44,59,62,0
44,59,63,1
44,59,64,1
44,59,65,0
44,59,66,1
44,59,67,0
44,59,68,1
44,59,69,1
44,60,61,1
44,60,62,1
44,60,63,1
44,60,64,1
44,60,65,0
44,60,66,0
44,60,67,0
44,60,68,0
44,60,69,1
44,61,62,1
44,61,63,0
44,61,64,1
44,61,65,0
44,61,66,0
44,61,67,1
44,61,68,0
44,61,69,1
44,62,63,1
44,62,64,1
44,62,65,0
44,62,66,1
44,62,67,1
44,62,68,0
44,62,69,1
44,63,64,1
44,63,65,0
44,63,66,1
44,63,67,1
44,63,68,0
44,63,69,0
44,64,65,1
44,64,66,0
44,64,67,1
44,64,68,0
44,64,69,1
44,65,66,1
44,65,67,0
44,65,68,1
44,65,69,1
44,66,67,1
44,66,68,0
44,66,69,0
44,67,68,1
44,67,69,0
44,68,69,1
45,46,47,1
45,46,48,0
45,46,49,1
45,46,50,0
45,46,51,1
45,46,52,1
45,46,53,0
45,46,54,0
45,46,55,0
45,46,56,1
45,46,57,1
45,46,58,0
45,46,59,1
45,46,60,1
45,46,61,0
45,46,62,0
45,46,63,0
45,46,64,1
45,46,65,0
45,46,66,1
45,46,67,1
45,46,68,0
45,46,69,1
45,47,48,1
45,47,49,1
45,47,50,0
45,47,51,1
45,47,52,1
45,47,53,1
45,47,54,1
45,47,55,1
45,47,56,1
45,47,57,1
45,47,58,0
45,47,59,0
45,47,60,0
45,47,61,1
45,47,62,0
45,47,63,0
45,47,64,0
45,47,65,1
45,47,66,1
45,47,67,0
45,47,68,1
45,47,69,0
45,48,49,0
45,48,50,0
45,48,51,1
45,48,52,1
45,48,53,0
45,48,54,1
45,48,55,1
45,48,56,1
45,48,57,1
45,48,58,1
45,48,59,0
45,48,60,0
45,48,61,1
45,48,62,0
45,48,63,1
45,48,64,1
45,48,65,1
45,48,66,0
45,48,67,1
45,48,68,1
45,48,69,1
45,49,50,1
45,49,51,0
45,49,52,1
45,49,53,1
45,49,54,1
45,49,55,0
45,49,56,0
45,49,57,0
45,49,58,0
45,49,59,1
45,49,60,1
45,49,61,1
45,49,62,0
45,49,63,1
45,49,64,1
45,49,65,0
45,49,66,1
45,49,67,1
45,49,68,0
45,49,69,1
45,50,51,0
45,50,52,1
45,50,53,1
45,50,54,0
45,50,55,1
45,50,56,1
45,50,57,1
45,50,58,1
45,50,59,1
45,50,60,1
45,50,61,1
45,50,62,1
45,50,63,1
45,50,64,1
45,50,65,0
45,50,66,1
45,50,67,1
45,50,68,1
45,50,69,1
45,51,52,1
45,51,53,1
45,51,54,1
45,51,55,0
45,51,56,0
45,51,57,1
45,51,58,1
45,51,59,1
45,51,60,0
45,51,61,0
45,51,62,1
45,51,63,1
45,51,64,0
45,51,65,1
45,51,66,1
45,51,67,0
45,51,68,1
45,51,69,1
45,52,53,0
45,52,54,1
45,52,55,1
45,52,56,1
45,52,57,1
45,52,58,0
45,52,59,1
45,52,60,0
45,52,61,1
45,52,62,1
45,52,63,0
45,52,64,1
45,52,65,1
45,52,66,0
45,52,67,0
45,52,68,1
45,52,69,0
45,53,54,1
45,53,55,1
45,53,56,1
45,53,57,1
45,53,58,0
45,53,59,1
45,53,60,1
45,53,61,1
45,53,62,0
45,53,63,0
45,53,64,0
45,53,65,0
45,53,66,0
45,53,67,1
45,53,68,1
45,53,69,0
45,54,55,0
45,54,56,1
45,54,57,0
45,54,58,1
45,54,59,1
45,54,60,0
45,54,61,1
45,54,62,0
45,54,63,1
45,54,64,1
45,54,65,1
45,54,66,0
45,54,67,1
45,54,68,1
45,54,69,1
45,55,56,0
45,55,57,1
45,55,58,1
45,55,59,0
45,55,60,0
45,55,61,1
45,55,62,1
45,55,63,1
45,55,64,1
45,55,65,1
45,55,66,1
45,55,67,0
45,55,68,1
45,55,69,0
45,56,57,1
45,56,58,1
45,56,59,1
45,56,60,1
45,56,61,0
45,56,62,1
45,56,63,0
45,56,64,0
45,56,65,0
45,56,66,0
45,56,67,1
45,56,68,1
45,56,69,1
45,57,58,1
45,57,59,0
45,57,60,0
45,57,61,0
45,57,62,1
45,57,63,1
45,57,64,1
45,57,65,0
45,57,66,0
45,57,67,1
45,57,68,1
45,57,69,1
45,58,59,0
45,58,60,0
45,58,61,1
45,58,62,1
45,58,63,1
45,58,64,0
45,58,65,0
45,58,66,0
45,58,67,1
45,58,68,0
45,58,69,1
45,59,60,0
45,59,61,0
45,59,62,1
45,59,63,1
45,59,64,0
45,59,65,1
45,59,66,1
45,59,67,1
45,59,68,1
45,59,69,1
45,60,61,1
45,60,62,1
45,60,63,0
45,60,64,1
45,60,65,1
45,60,66,0
45,60,67,1
45,60,68,0
45,60,69,1
45,61,62,1
45,61,63,1
45,61,64,1
45,61,65,1
45,61,66,0
45,61,67,0
45,61,68,0
45,61,69,1
45,62,63,1
45,62,64,0
45,62,65,1
45,62,66,0
45,62,67,0
45,62,68,1
45,62,69,1
45,63,64,1
45,63,65,1
45,63,66,0
45,63,67,1
45,63,68,1
45,63,69,1
45,64,65,1
45,64,66,0
45,64,67,1
45,64,68,1
45,64,69,0
45,65,66,1
45,65,67,0
45,65,68,1
45,65,69,1
45,66,67,1
45,66,68,0
45,66,69,1
45,67,68,1
45,67,69,0
45,68,69,0
46,47,48,1
46,47,49,0
46,47,50,1
46,47,51,0
46,47,52,1
46,47,53,1
46,47,54,0
46,47,55,0
46,47,56,0
46,47,57,1
46,47,58,1
46,47,59,0
46,47,60,1
46,47,61,1
46,47,62,0
46,47,63,0
46,47,64,0
46,47,65,1
46,47,66,0
46,47,67,1
46,47,68,1
46,47,69,1
46,48,49,1
46,48,50,1
46,48,51,0
46,48,52,1
46,48,53,1
46,48,54,1
46,48,55,1
46,48,56,1
46,48,57,1
46,48,58,1
46,48,59,0
46,48,60,0
46,48,61,0
46,48,62,1
46,48,63,0
46,48,64,0
46,48,65,0
46,48,66,1
46,48,67,1
46,48,68,0
46,48,69,0
46,49,50,0
46,49,51,0
46,49,52,1
46,49,53,1
46,49,54,0
46,49,55,1
46,49,56,1
46,49,57,1
46,49,58,1
46,49,59,1
46,49,60,0
46,49,61,0
46,49,62,1
46,49,63,0
46,49,64,1
46,49,65,1
46,49,66,1
46,49,67,0
46,49,68,1
46,49,69,1
46,50,51,1
46,50,52,0
46,50,53,1
46,50,54,1
46,50,55,1
46,50,56,0
46,50,57,0
46,50,58,0
46,50,59,0
46,50,60,1
46,50,61,1
46,50,62,1
46,50,63,0
46,50,64,1
46,50,65,1
46,50,66,0
46,50,67,1
46,50,68,1
46,50,69,1
46,51,52,0
46,51,53,1
46,51,54,1
46,51,55,0
46,51,56,1
46,51,57,1
46,51,58,1
46,51,59,1
46,51,60,1
46,51,61,1
46,51,62,1
46,51,63,1
46,51,64,1
46,51,65,1
46,51,66,0
46,51,67,1
46,51,68,1
46,51,69,1
46,52,53,1
46,52,54,1
46,52,55,1
46,52,56,0
46,52,57,0
46,52,58,1
46,52,59,1
46,52,60,1
46,52,61,0
46,52,62,0
46,52,63,1
46,52,64,1
46,52,65,0
46,52,66,1
46,52,67,1
46,52,68,0
46,52,69,1
46,53,54,0
46,53,55,1
46,53,56,1
46,53,57,1
46,53,58,1
46,53,59,0
46,53,60,1
46,53,61,0
46,53,62,1
46,53,63,1
46,53,64,0
46,53,65,1
46,53,66,1
46,53,67,0
46,53,68,0
46,53,69,0
46,54,55,1
46,54,56,1
46,54,57,1
46,54,58,1
46,54,59,0
46,54,60,1
46,54,61,1
46,54,62,1
46,54,63,0
46,54,64,0
46,54,65,0
46,54,66,0
46,54,67,0
46,54,68,1
46,54,69,0
46,55,56,0
46,55,57,1
46,55,58,0
46,55,59,1
46,55,60,1
46,55,61,0
46,55,62,1
46,55,63,0
46,55,64,1
46,55,65,1
46,55,66,1
46,55,67,0
46,55,68,1
46,55,69,1
46,56,57,0
46,56,58,1
46,56,59,1
46,56,60,0
46,56,61,0
46,56,62,1
46,56,63,1
46,56,64,1
46,56,65,1
46,56,66,1
46,56,67,1
46,56,68,0
46,56,69,0
46,57,58,1
46,57,59,1
46,57,60,1
46,57,61,1
46,57,62,0
46,57,63,1
46,57,64,0
46,57,65,0
46,57,66,0
46,57,67,0
46,57,68,1
46,57,69,1
46,58,59,1
46,58,60,0
46,58,61,0
46,58,62,0
46,58,63,1
46,58,64,1
46,58,65,1
46,58,66,0
46,58,67,0
46,58,68,1
46,58,69,1
46,59,60,0
46,59,61,0
46,59,62,1
46,59,63,1
46,59,64,1
46,59,65,0
46,59,66,0
46,59,67,0
46,59,68,1
46,59,69,1
46,60,61,0
46,60,62,0
46,60,63,1
46,60,64,1
46,60,65,0
46,60,66,1
46,60,67,1
46,60,68,1
46,60,69,1
46,61,62,1
46,61,63,1
46,61,64,0
46,61,65,1
46,61,66,1
46,61,67,0
46,61,68,1
46,61,69,1
46,62,63,1
46,62,64,1
46,62,65,1
46,62,66,1
46,62,67,0
46,62,68,0
46,62,69,1
46,63,64,1
46,63,65,0
46,63,66,1
46,63,67,0
46,63,68,0
46,63,69,1
46,64,65,1
46,64,66,1
46,64,67,0
46,64,68,1
46,64,69,1
46,65,66,1
46,65,67,0
46,65,68,1
46,65,69,0
46,66,67,1
46,66,68,0
46,66,69,1
46,67,68,1
46,67,69,1
46,68,69,0
47,48,49,1
47,48,50,0
47,48,51,1
47,48,52,0
47,48,53,1
47,48,54,1
47,48,55,0
47,48,56,0
47,48,57,0
47,48,58,1
47,48,59,1
47,48,60,0
47,48,61,1
47,48,62,1
47,48,63,0
47,48,64,0
47,48,65,0
47,48,66,1
47,48,67,0
47,48,68,1
47,48,69,1
47,49,50,1
47,49,51,1
47,49,52,0
47,49,53,1
47,49,54,1
47,49,55,1
47,49,56,1
47,49,57,1
47,49,58,1
47,49,59,1
47,49,60,0
47,49,61,0
47,49,62,0
47,49,63,1
47,49,64,0
47,49,65,0
47,49,66,0
47,49,67,1
47,49,68,1
47,49,69,0
47,50,51,0
47,50,52,0
47,50,53,1
47,50,54,1
47,50,55,0
47,50,56,1
47,50,57,1
47,50,58,1
47,50,59,1
47,50,60,1
47,50,61,0
47,50,62,0
47,50,63,1
47,50,64,0
47,50,65,1
47,50,66,1
47,50,67,1
47,50,68,0
47,50,69,1
47,51,52,1
47,51,53,0
47,51,54,1
47,51,55,1
47,51,56,1
47,51,57,0
47,51,58,0
47,51,59,0
47,51,60,0
47,51,61,1
47,51,62,1
47,51,63,1
47,51,64,0
47,51,65,1
47,51,66,1
47,51,67,0
47,51,68,1
47,51,69,1
47,52,53,0
47,52,54,1
47,52,55,1
47,52,56,0
47,52,57,1
47,52,58,1
47,52,59,1
47,52,60,1
47,52,61,1
47,52,62,1
47,52,63,1
47,52,64,1
47,52,65,1
47,52,66,1
47,52,67,0
47,52,68,1
47,52,69,1
47,53,54,1
47,53,55,1
47,53,56,1
47,53,57,0
47,53,58,0
47,53,59,1
47,53,60,1
47,53,61,1
47,53,62,0
47,53,63,0
47,53,64,1
47,53,65,1
47,53,66,0
47,53,67,1
47,53,68,1
47,53,69,1
47,54,55,0
47,54,56,1
47,54,57,1
47,54,58,1
47,54,59,1
47,54,60,0
47,54,61,1
47,54,62,0
47,54,63,1
47,54,64,1
47,54,65,0
47,54,66,1
47,54,67,1
47,54,68,0
47,54,69,0
47,55,56,1
47,55,57,1
47,55,58,1
47,55,59,1
47,55,60,0
47,55,61,1
47,55,62,1
47,55,63,1
47,55,64,0
47,55,65,0
47,55,66,0
47,55,67,0
47,55,68,0
47,55,69,0
47,56,57,0
47,56,58,1
47,56,59,0
47,56,60,1
47,56,61,1
47,56,62,0
47,56,63,1
47,56,64,0
47,56,65,1
47,56,66,1
47,56,67,1
47,56,68,0
47,56,69,1
47,57,58,0
47,57,59,1
47,57,60,1
47,57,61,0
47,57,62,0
47,57,63,1
47,57,64,1
47,57,65,1
47,57,66,1
47,57,67,1
47,57,68,1
47,57,69,0
47,58,59,1
47,58,60,1
47,58,61,1
47,58,62,1
47,58,63,0
47,58,64,1
47,58,65,0
47,58,66,0
47,58,67,0
47,58,68,0
47,58,69,1
47,59,60,1
47,59,61,0
47,59,62,0
47,59,63,0
47,59,64,1
47,59,65,1
47,59,66,1
47,59,67,0
47,59,68,0
47,59,69,1
47,60,61,0
47,60,62,0
47,60,63,1
47,60,64,1
47,60,65,1
47,60,66,0
47,60,67,0
47,60,68,0
47,60,69,1
47,61,62,0
47,61,63,0
47,61,64,1
47,61,65,1
47,61,66,0
47,61,67,1
47,61,68,1
47,61,69,1
47,62,63,1
47,62,64,1
47,62,65,0
47,62,66,1
47,62,67,1
47,62,68,0
47,62,69,1
47,63,64,1
47,63,65,1
47,63,66,1
47,63,67,1
47,63,68,0
47,63,69,1
47,64,65,1
47,64,66,0
47,64,67,1
47,64,68,0
47,64,69,1
47,65,66,1
47,65,67,1
47,65,68,0
47,65,69,1
47,66,67,1
47,66,68,0
47,66,69,0
47,67,68,1
47,67,69,1
47,68,69,1
48,49,50,1
48,49,51,0
48,49,52,1
48,49,53,0
48,49,54,1
48,49,55,1
48,49,56,0
48,49,57,0
48,49,58,0
48,49,59,1
48,49,60,1
48,49,61,0
48,49,62,1
48,49,63,1
48,49,64,0
48,49,65,0
48,49,66,0
48,49,67,1
48,49,68,0
48,49,69,1
48,50,51,1
48,50,52,1
48,50,53,0
48,50,54,1
48,50,55,1
48,50,56,1
48,50,57,1
48,50,58,1
48,50,59,1
48,50,60,1
48,50,61,0
48,50,62,0
48,50,63,0
48,50,64,1
48,50,65,0
48,50,66,0
48,50,67,0
48,50,68,1
48,50,69,0
48,51,52,0
48,51,53,0
48,51,54,1
48,51,55,1
48,51,56,0
48,51,57,1
48,51,58,1
48,51,59,1
48,51,60,1
48,51,61,1
48,51,62,0
48,51,63,0
48,51,64,1
48,51,65,0
48,51,66,1
48,51,67,1
48,51,68,1
48,51,69,1
48,52,53,1
48,52,54,0
48,52,55,1
48,52,56,1
48,52,57,1
48,52,58,0
48,52,59,0
48,52,60,0
48,52,61,0
48,52,62,1
48,52,63,1
48,52,64,1
48,52,65,0
48,52,66,1
48,52,67,1
48,52,68,0
48,52,69,1
48,53,54,0
48,53,55,1
48,53,56,1
48,53,57,0
48,53,58,1
48,53,59,1
48,53,60,1
48,53,61,1
48,53,62,1
48,53,63,1
48,53,64,1
48,53,65,1
48,53,66,1
48,53,67,1
48,53,68,0
48,53,69,1
48,54,55,1
48,54,56,1
48,54,57,1
48,54,58,0
48,54,59,0
48,54,60,1
48,54,61,1
48,54,62,1
48,54,63,0
48,54,64,0
48,54,65,1
48,54,66,1
48,54,67,0
48,54,68,1
48,54,69,1
48,55,56,0
48,55,57,1
48,55,58,1
48,55,59,1
48,55,60,1
48,55,61,0
48,55,62,1
48,55,63,0
48,55,64,1
48,55,65,1
48,55,66,0
48,55,67,1
48,55,68,1
48,55,69,0
48,56,57,1
48,56,58,1
48,56,59,1
48,56,60,1
48,56,61,0
48,56,62,1
48,56,63,1
48,56,64,1
48,56,65,0
48,56,66,0
48,56,67,0
48,56,68,0
48,56,69,0
48,57,58,0
48,57,59,1
48,57,60,0
48,57,61,1
48,57,62,1
48,57,63,0
48,57,64,1
48,57,65,0
48,57,66,1
48,57,67,1
48,57,68,1
48,57,69,1
48,58,59,0
48,58,60,1
48,58,61,1
48,58,62,0
48,58,63,0
48,58,64,1
48,58,65,1
48,58,66,1
48,58,67,1
48,58,68,1
48,58,69,0
48,59,60,1
48,59,61,1
48,59,62,1
48,59,63,1
48,59,64,0
48,59,65,1
48,59,66,0
48,59,67,0
48,59,68,0
48,59,69,1
48,60,61,1
48,60,62,0
48,60,63,0
48,60,64,0
48,60,65,1
48,60,66,1
48,60,67,1
48,60,68,0
48,60,69,1
48,61,62,0
48,61,63,0
48,61,64,1
48,61,65,1
48,61,66,1
48,61,67,0
48,61,68,0
48,61,69,1
48,62,63,0
48,62,64,0
48,62,65,1
48,62,66,1
48,62,67,0
48,62,68,1
48,62,69,1
48,63,64,1
48,63,65,1
48,63,66,0
48,63,67,1
48,63,68,1
48,63,69,1
48,64,65,1
48,64,66,1
48,64,67,1
48,64,68,1
48,64,69,1
48,65,66,1
48,65,67,0
48,65,68,1
48,65,69,1
48,66,67,1
48,66,68,1
48,66,69,1
48,67,68,1
48,67,69,0
48,68,69,1
49,50,51,1
49,50,52,0
49,50,53,1
49,50,54,0
49,50,55,1
49,50,56,1
49,50,57,0
49,50,58,0
49,50,59,0
49,50,60,1
49,50,61,1
49,50,62,0
49,50,63,1
49,50,64,1
49,50,65,0
49,50,66,0
49,50,67,0
49,50,68,1
49,50,69,1
49,51,52,1
49,51,53,1
49,51,54,0
49,51,55,1
49,51,56,1
49,51,57,1
49,51,58,1
49,51,59,1
49,51,60,1
49,51,61,1
49,51,62,0
49,51,63,0
49,51,64,0
49,51,65,1
49,51,66,0
49,51,67,0
49,51,68,0
49,51,69,0
49,52,53,0
49,52,54,0
49,52,55,1
49,52,56,1
49,52,57,0
49,52,58,1
49,52,59,1
49,52,60,1
49,52,61,1
49,52,62,1
49,52,63,0
49,52,64,0
49,52,65,1
49,52,66,0
49,52,67,1
49,52,68,1
49,52,69,1
49,53,54,1
49,53,55,0
49,53,56,1
49,53,57,1
49,53,58,1
49,53,59,0
49,53,60,0
49,53,61,0
49,53,62,0
49,53,63,1
49,53,64,1
49,53,65,1
49,53,66,0
49,53,67,1
49,53,68,1
49,53,69,1
49,54,55,0
49,54,56,1
49,54,57,1
49,54,58,0
49,54,59,1
49,54,60,1
49,54,61,1
49,54,62,1
49,54,63,1
49,54,64,1
49,54,65,1
49,54,66,1
49,54,67,1
49,54,68,1
49,54,69,1
49,55,56,1
49,55,57,1
49,55,58,1
49,55,59,0
49,55,60,0
49,55,61,1
49,55,62,1
49,55,63,1
49,55,64,0
49,55,65,0
49,55,66,1
49,55,67,1
49,55,68,0
49,55,69,1
49,56,57,0
49,56,58,1
49,56,59,1
49,56,60,1
49,56,61,1
49,56,62,0
49,56,63,1
49,56,64,0
49,56,65,1
49,56,66,1
49,56,67,0
49,56,68,1
49,56,69,0
49,57,58,1
49,57,59,1
49,57,60,1
49,57,61,1
49,57,62,0
49,57,63,1
49,57,64,1
49,57,65,1
49,57,66,0
49,57,67,0
49,57,68,0
49,57,69,0
49,58,59,0
49,58,60,1
49,58,61,0
49,58,62,1
49,58,63,1
49,58,64,0
49,58,65,1
49,58,66,0
49,58,67,1
49,58,68,1
49,58,69,1
49,59,60,0
49,59,61,1
49,59,62,1
49,59,63,0
49,59,64,0
49,59,65,1
49,59,66,1
49,59,67,1
49,59,68,1
49,59,69,0
49,60,61,1
49,60,62,1
49,60,63,1
49,60,64,1
49,60,65,0
49,60,66,1
49,60,67,0
49,60,68,0
49,60,69,1
49,61,62,1
49,61,63,0
49,61,64,0
49,61,65,0
49,61,66,1
49,61,67,1
49,61,68,1
49,61,69,1
49,62,63,0
49,62,64,0
49,62,65,1
49,62,66,1
49,62,67,1
49,62,68,0
49,62,69,1
49,63,64,0
49,63,65,0
49,63,66,1
49,63,67,1
49,63,68,0
49,63,69,1
49,64,65,1
49,64,66,1
49,64,67,0
49,64,68,1
49,64,69,1
49,65,66,1
49,65,67,1
49,65,68,1
49,65,69,1
49,66,67,1
49,66,68,0
49,66,69,1
49,67,68,1
49,67,69,1
49,68,69,0
50,51,52,1
50,51,53,0
50,51,54,1
50,51,55,0
50,51,56,1
50,51,57,1
50,51,58,0
50,51,59,0
50,51,60,0
50,51,61,1
50,51,62,1
50,51,63,0
50,51,64,1
50,51,65,1
50,51,66,0
50,51,67,0
50,51,68,0
50,51,69,1
50,52,53,1
50,52,54,1
50,52,55,0
50,52,56,1
50,52,57,1
50,52,58,1
50,52,59,1
50,52,60,1
50,52,61,1
50,52,62,1
50,52,63,0
50,52,64,0
50,52,65,0
50,52,66,1
50,52,67,0
50,52,68,0
50,52,69,0
50,53,54,0
50,53,55,0
50,53,56,1
50,53,57,1
50,53,58,0
50,53,59,1
50,53,60,1
50,53,61,1
50,53,62,1
50,53,63,1
50,53,64,0
50,53,65,0
50,53,66,1
50,53,67,0
50,53,68,1
50,53,69,1
50,54,55,1
50,54,56,0
50,54,57,1
50,54,58,1
50,54,59,1
50,54,60,0
50,54,61,0
50,54,62,0
50,54,63,0
50,54,64,1
50,54,65,1
50,54,66,1
50,54,67,0
50,54,68,1
50,54,69,1
50,55,56,0
50,55,57,1
50,55,58,1
50,55,59,0
50,55,60,1
50,55,61,1
50,55,62,1
50,55,63,1
50,55,64,1
50,55,65,1
50,55,66,1
50,55,67,1
50,55,68,1
50,55,69,1
50,56,57,1
50,56,58,1
50,56,59,1
50,56,60,0
50,56,61,0
50,56,62,1
50,56,63,1
50,56,64,1
50,56,65,0
50,56,66,0
50,56,67,1
50,56,68,1
50,56,69,1
50,57,58,0
50,57,59,1
50,57,60,1
50,57,61,1
50,57,62,1
50,57,63,0
50,57,64,1
50,57,65,0
50,57,66,1
50,57,67,1
50,57,68,0
50,57,69,0
50,58,59,1
50,58,60,1
50,58,61,1
50,58,62,1
50,58,63,0
50,58,64,1
50,58,65,1
50,58,66,1
50,58,67,0
50,58,68,0
50,58,69,0
50,59,60,0
50,59,61,1
50,59,62,0
50,59,63,1
50,59,64,1
50,59,65,0
50,59,66,1
50,59,67,0
50,59,68,1
50,59,69,1
50,60,61,0
50,60,62,1
50,60,63,1
50,60,64,0
50,60,65,0
50,60,66,1
50,60,67,1
50,60,68,1
50,60,69,0
50,61,62,1
50,61,63,1
50,61,64,1
50,61,65,1
50,61,66,0
50,61,67,1
50,61,68,0
50,61,69,1
50,62,63,1
50,62,64,0
50,62,65,0
50,62,66,0
50,62,67,1
50,62,68,1
50,62,69,1
50,63,64,0
50,63,65,0
50,63,66,1
50,63,67,1
50,63,68,1
50,63,69,1
50,64,65,0
50,64,66,0
50,64,67,1
50,64,68,1
50,64,69,1
50,65,66,1
50,65,67,1
50,65,68,0
50,65,69,1
50,66,67,1
50,66,68,1
50,66,69,1
50,67,68,1
50,67,69,1
50,68,69,1
51,52,53,1
51,52,54,0
51,52,55,1
51,52,56,0
51,52,57,1
51,52,58,1
51,52,59,0
51,52,60,0
51,52,61,0
51,52,62,1
51,52,63,1
51,52,64,0
51,52,65,1
51,52,66,1
51,52,67,0
51,52,68,0
51,52,69,1
51,53,54,1
51,53,55,1
51,53,56,0
51,53,57,1
51,53,58,1
51,53,59,1
51,53,60,1
51,53,61,1
51,53,62,1
51,53,63,1
51,53,64,0
51,53,65,0
51,53,66,0
51,53,67,1
51,53,68,0
51,53,69,0
51,54,55,0
51,54,56,0
51,54,57,1
51,54,58,1
51,54,59,0
51,54,60,1
51,54,61,1
51,54,62,1
51,54,63,1
51,54,64,1
51,54,65,0
51,54,66,0
51,54,67,1
51,54,68,0
51,54,69,1
51,55,56,1
51,55,57,0
51,55,58,1
51,55,59,1
51,55,60,1
51,55,61,0
51,55,62,0
51,55,63,0
51,55,64,0
51,55,65,1
51,55,66,1
51,55,67,1
51,55,68,0
51,55,69,1
51,56,57,0
51,56,58,1
51,56,59,1
51,56,60,0
51,56,61,1
51,56,62,1
51,56,63,1
51,56,64,1
51,56,65,1
51,56,66,1
51,56,67,1
51,56,68,1
51,56,69,1
51,57,58,1
51,57,59,1
51,57,60,1
51,57,61,0
51,57,62,0
51,57,63,1
51,57,64,1
51,57,65,1
51,57,66,0
51,57,67,0
51,57,68,1
51,57,69,1
51,58,59,0
51,58,60,1
51,58,61,1
51,58,62,1
51,58,63,1
51,58,64,0
51,58,65,1
51,58,66,0
51,58,67,1
51,58,68,1
51,58,69,0
51,59,60,1
51,59,61,1
51,59,62,1
51,59,63,1
51,59,64,0
51,59,65,1
51,59,66,1
51,59,67,1
51,59,68,0
51,59,69,0
51,60,61,0
51,60,62,1
51,60,63,0
51,60,64,1
51,60,65,1
51,60,66,0
51,60,67,1
51,60,68,0
51,60,69,1
51,61,62,0
51,61,63,1
51,61,64,1
51,61,65,0
51,61,66,0
51,61,67,1
51,61,68,1
51,61,69,0
51,62,63,1
51,62,64,1
51,62,65,1
51,62,66,1
51,62,67,0
51,62,68,1
51,62,69,1
51,63,64,1
51,63,65,0
51,63,66,0
51,63,67,0
51,63,68,1
51,63,69,1
51,64,65,0
51,64,66,0
51,64,67,1
51,64,68,1
51,64,69,1
51,65,66,0
51,65,67,0
51,65,68,1
51,65,69,1
51,66,67,1
51,66,68,1
51,66,69,1
51,67,68,1
51,67,69,1
51,68,69,1
52,53,54,1
52,53,55,0
52,53,56,1
52,53,57,0
52,53,58,1
52,53,59,1
52,53,60,0
52,53,61,0
52,53,62,0
52,53,63,1
52,53,64,1
52,53,65,0
52,53,66,1
52,53,67,1
52,53,68,0
52,53,69,1
52,54,55,1
52,54,56,1
52,54,57,0
52,54,58,1
52,54,59,1
52,54,60,1
52,54,61,1
52,54,62,1
52,54,63,1
52,54,64,1
52,54,65,0
52,54,66,0
52,54,67,0
52,54,68,1
52,54,69,0
52,55,56,0
52,55,57,0
52,55,58,1
52,55,59,1
52,55,60,0
52,55,61,1
52,55,62,1
52,55,63,1
52,55,64,1
52,55,65,1
52,55,66,0
52,55,67,0
52,55,68,1
52,55,69,1
52,56,57,1
52,56,58,0
52,56,59,1
52,56,60,1
52,56,61,1
52,56,62,0
52,56,63,0
52,56,64,0
52,56,65,0
52,56,66,1
52,56,67,1
52,56,68,1
52,56,69,1
52,57,58,0
52,57,59,1
52,57,60,1
52,57,61,0
52,57,62,1
52,57,63,1
52,57,64,1
52,57,65,1
52,57,66,1
52,57,67,1
52,57,68,1
52,57,69,1
52,58,59,1
52,58,60,1
52,58,61,1
52,58,62,0
52,58,63,0
52,58,64,1
52,58,65,1
52,58,66,1
52,58,67,0
52,58,68,0
52,58,69,1
52,59,60,0
52,59,61,1
52,59,62,1
52,59,63,1
52,59,64,1
52,59,65,0
52,59,66,1
52,59,67,0
52,59,68,1
52,59,69,0
52,60,61,1
52,60,62,1
52,60,63,1
52,60,64,1
52,60,65,0
52,60,66,1
52,60,67,1
52,60,68,1
52,60,69,0
52,61,62,0
52,61,63,1
52,61,64,0
52,61,65,1
52,61,66,1
52,61,67,0
52,61,68,1
52,61,69,1
52,62,63,0
52,62,64,1
52,62,65,1
52,62,66,0
52,62,67,0
52,62,68,1
52,62,69,0
52,63,64,1
52,63,65,1
52,63,66,1
52,63,67,1
52,63,68,0
52,63,69,1
52,64,65,1
52,64,66,0
52,64,67,0
52,64,68,0
52,64,69,1
52,65,66,0
52,65,67,0
52,65,68,1
52,65,69,1
52,66,67,0
52,66,68,0
52,66,69,1
52,67,68,1
52,67,69,1
52,68,69,1
53,54,55,1
53,54,56,0
53,54,57,1
53,54,58,0
53,54,59,1
53,54,60,1
53,54,61,0
53,54,62,0
53,54,63,0
53,54,64,1
53,54,65,1
53,54,66,0
53,54,67,1
53,54,68,1
53,54,69,1
53,55,56,1
53,55,57,1
53,55,58,0
53,55,59,1
53,55,60,1
53,55,61,1
53,55,62,1
53,55,63,1
53,55,64,1
53,55,65,1
53,55,66,0
53,55,67,0
53,55,68,0
53,55,69,0
53,56,57,0
53,56,58,0
53,56,59,1
53,56,60,1
53,56,61,0
53,56,62,1
53,56,63,1
53,56,64,1
53,56,65,1
53,56,66,1
53,56,67,0
53,56,68,0
53,56,69,1
53,57,58,1
53,57,59,0
53,57,60,1
53,57,61,1
53,57,62,1
53,57,63,0
53,57,64,0
53,57,65,0
53,57,66,0
53,57,67,1
53,57,68,1
53,57,69,1
53,58,59,0
53,58,60,1
53,58,61,1
53,58,62,0
53,58,63,1
53,58,64,1
53,58,65,1
53,58,66,1
53,58,67,1
53,58,68,1
53,58,69,1
53,59,60,1
53,59,61,1
53,59,62,1
53,59,63,0
53,59,64,0
53,59,65,1
53,59,66,1
53,59,67,1
53,59,68,0
53,59,69,1
53,60,61,0
53,60,62,1
53,60,63,1
53,60,64,1
53,60,65,1
53,60,66,0
53,60,67,1
53,60,68,0
53,60,69,0
53,61,62,1
53,61,63,1
53,61,64,1
53,61,65,1
53,61,66,0
53,61,67,1
53,61,68,1
53,61,69,0
53,62,63,0
53,62,64,1
53,62,65,0
53,62,66,1
53,62,67,1
53,62,68,0
53,62,69,1
53,63,64,0
53,63,65,1
53,63,66,1
53,63,67,0
53,63,68,0
53,63,69,0
53,64,65,1
53,64,66,1
53,64,67,1
53,64,68,1
53,64,69,1
53,65,66,1
53,65,67,0
53,65,68,0
53,65,69,1
53,66,67,0
53,66,68,0
53,66,69,1
53,67,68,0
53,67,69,1
53,68,69,1
54,55,56,1
54,55,57,0
54,55,58,1
54,55,59,0
54,55,60,1
54,55,61,1
54,55,62,0
54,55,63,0
54,55,64,0
54,55,65,1
54,55,66,1
54,55,67,0
54,55,68,1
54,55,69,1
54,56,57,1
54,56,58,1
54,56,59,0
54,56,60,1
54,56,61,1
54,56,62,1
54,56,63,1
54,56,64,1
54,56,65,1
54,56,66,1
54,56,67,0
54,56,68,0
54,56,69,0
54,57,58,0
54,57,59,0
54,57,60,1
54,57,61,1
54,57,62,0
54,57,63,1
54,57,64,1
54,57,65,1
54,57,66,1
54,57,67,1
54,57,68,0
54,57,69,1
54,58,59,1
54,58,60,0
54,58,61,1
54,58,62,1
54,58,63,1
54,58,64,0
54,58,65,0
54,58,66,0
54,58,67,0
54,58,68,1
54,58,69,1
54,59,60,0
54,59,61,1
54,59,62,1
54,59,63,0
54,59,64,1
54,59,65,1
54,59,66,1
54,59,67,1
54,59,68,1
54,59,69,1
54,60,61,1
54,60,62,1
54,60,63,1
54,60,64,0
54,60,65,0
54,60,66,1
54,60,67,1
54,60,68,1
54,60,69,1
54,61,62,0
54,61,63,1
54,61,64,1
54,61,65,1
54,61,66,1
54,61,67,0
54,61,68,1
54,61,69,0
54,62,63,1
54,62,64,1
54,62,65,1
54,62,66,1
54,62,67,0
54,62,68,1
54,62,69,0
54,63,64,0
54,63,65,1
54,63,66,0
54,63,67,1
54,63,68,1
54,63,69,1
54,64,65,0
54,64,66,1
54,64,67,1
54,64,68,0
54,64,69,0
54,65,66,1
54,65,67,1
54,65,68,1
54,65,69,1
54,66,67,1
54,66,68,0
54,66,69,1
54,67,68,0
54,67,69,1
54,68,69,1
55,56,57,1
55,56,58,0
55,56,59,1
55,56,60,0
55,56,61,1
55,56,62,1
55,56,63,0
55,56,64,0
55,56,65,0
55,56,66,1
55,56,67,1
55,56,68,0
55,56,69,1
55,57,58,1
55,57,59,1
55,57,60,0
55,57,61,1
55,57,62,1
55,57,63,1
55,57,64,1
55,57,65,1
55,57,66,1
55,57,67,1
55,57,68,0
55,57,69,0
55,58,59,0
55,58,60,0
55,58,61,1
55,58,62,1
55,58,63,0
55,58,64,1
55,58,65,1
55,58,66,1
55,58,67,1
55,58,68,1
55,58,69,1
55,59,60,1
55,59,61,0
55,59,62,1
55,59,63,1
55,59,64,1
55,59,65,0
55,59,66,0
55,59,67,0
55,59,68,0
55,59,69,1
55,60,61,0
55,60,62,1
55,60,63,1
55,60,64,0
55,60,65,1
55,60,66,1
55,60,67,1
55,60,68,1
55,60,69,1
55,61,62,1
55,61,63,1
55,61,64,1
55,61,65,0
55,61,66,0
55,61,67,1
55,61,68,1
55,61,69,1
55,62,63,0
55,62,64,1
55,62,65,1
55,62,66,1
55,62,67,1
55,62,68,0
55,62,69,0
55,63,64,1
55,63,65,1
55,63,66,1
55,63,67,1
55,63,68,0
55,63,69,0
55,64,65,0
55,64,66,1
55,64,67,0
55,64,68,1
55,64,69,1
55,65,66,0
55,65,67,1
55,65,68,1
55,65,69,0
55,66,67,1
55,66,68,1
55,66,69,1
55,67,68,1
55,67,69,1
55,68,69,1
56,57,58,1
56,57,59,0
56,57,60,1
56,57,61,0
56,57,62,1
56,57,63,1
56,57,64,0
56,57,65,0
56,57,66,0
56,57,67,1
56,57,68,1
56,57,69,1
56,58,59,1
56,58,60,1
56,58,61,0
56,58,62,1
56,58,63,1
56,58,64,1
56,58,65,1
56,58,66,1
56,58,67,1
56,58,68,1
56,58,69,0
56,59,60,0
56,59,61,0
56,59,62,1
56,59,63,1
56,59,64,0
56,59,65,1
56,59,66,1
56,59,67,1
56,59,68,1
56,59,69,1
56,60,61,1
56,60,62,0
56,60,63,1
56,60,64,1
56,60,65,1
56,60,66,0
56,60,67,0
56,60,68,0
56,60,69,1
56,61,62,0
56,61,63,1
56,61,64,1
56,61,65,0
56,61,66,1
56,61,67,1
56,61,68,1
56,61,69,1
56,62,63,1
56,62,64,1
56,62,65,1
56,62,66,0
56,62,67,0
56,62,68,1
56,62,69,1
56,63,64,0
56,63,65,1
56,63,66,1
56,63,67,1
56,63,68,1
56,63,69,0
56,64,65,1
56,64,66,1
56,64,67,1
56,64,68,1
56,64,69,0
56,65,66,0
56,65,67,1
56,65,68,0
56,65,69,1
56,66,67,0
56,66,68,1
56,66,69,0
56,67,68,1
56,67,69,1
56,68,69,1
57,58,59,1
57,58,60,0
57,58,61,1
57,58,62,0
57,58,63,1
57,58,64,1
57,58,65,0
57,58,66,0
57,58,67,0
57,58,68,1
57,58,69,1
57,59,60,1
57,59,61,1
57,59,62,0
57,59,63,1
57,59,64,1
57,59,65,1
57,59,66,1
57,59,67,1
57,59,68,1
57,59,69,0
57,60,61,0
57,60,62,0
57,60,63,1
57,60,64,1
57,60,65,0
57,60,66,1
57,60,67,1
57,60,68,1
57,60,69,1
57,61,62,1
57,61,63,0
57,61,64,1
57,61,65,1
57,61,66,1
57,61,67,0
57,61,68,0
57,61,69,1
57,62,63,0
57,62,64,1
57,62,65,1
57,62,66,0
57,62,67,1
57,62,68,1
57,62,69,1
57,63,64,1
57,63,65,1
57,63,66,1
57,63,67,0
57,63,68,0
57,63,69,1
57,64,65,0
57,64,66,1
57,64,67,1
57,64,68,1
57,64,69,0
57,65,66,1
57,65,67,1
57,65,68,1
57,65,69,0
57,66,67,0
57,66,68,1
57,66,69,1
57,67,68,0
57,67,69,0
57,68,69,1
58,59,60,1
58,59,61,0
58,59,62,1
58,59,63,0
58,59,64,1
58,59,65,1
58,59,66,0
58,59,67,0
58,59,68,0
58,59,69,1
58,60,61,1
58,60,62,1
58,60,63,0
58,60,64,1
58,60,65,1
58,60,66,1
58,60,67,1
58,60,68,1
58,60,69,0
58,61,62,0
58,61,63,0
58,61,64,1
58,61,65,1
58,61,66,0
58,61,67,1
58,61,68,1
58,61,69,1
58,62,63,1
58,62,64,0
58,62,65,1
58,62,66,1
58,62,67,1
58,62,68,0
58,62,69,1
58,63,64,0
58,63,65,1
58,63,66,1
58,63,67,0
58,63,68,1
58,63,69,1
58,64,65,1
58,64,66,1
58,64,67,1
58,64,68,0
58,64,69,1
58,65,66,0
58,65,67,1
58,65,68,1
58,65,69,0
58,66,67,1
58,66,68,1
58,66,69,0
58,67,68,0
58,67,69,1
58,68,69,0
59,60,61,1
59,60,62,0
59,60,63,1
59,60,64,0
59,60,65,1
59,60,66,1
59,60,67,0
59,60,68,0
59,60,69,1
59,61,62,1
59,61,63,1
59,61,64,0
59,61,65,1
59,61,66,1
59,61,67,1
59,61,68,1
59,61,69,0
59,62,63,0
59,62,64,0
59,62,65,1
59,62,66,1
59,62,67,0
59,62,68,1
59,62,69,1
59,63,64,1
59,63,65,0
59,63,66,1
59,63,67,1
59,63,68,1
59,63,69,1
59,64,65,0
59,64,66,1
59,64,67,1
59,64,68,0
59,64,69,1
59,65,66,1
59,65,67,1
59,65,68,1
59,65,69,1
59,66,67,0
59,66,68,1
59,66,69,0
59,67,68,1
59,67,69,0
59,68,69,1
60,61,62,1
60,61,63,0
60,61,64,1
60,61,65,0
60,61,66,1
60,61,67,1
60,61,68,0
60,61,69,1
60,62,63,1
60,62,64,1
60,62,65,0
60,62,66,1
60,62,67,1
60,62,68,1
60,62,69,0
60,63,64,0
60,63,65,0
60,63,66,1
60,63,67,1
60,63,68,0
60,63,69,1
60,64,65,1
60,64,66,0
60,64,67,1
60,64,68,1
60,64,69,1
60,65,66,0
60,65,67,1
60,65,68,1
60,65,69,1
60,66,67,1
60,66,68,1
60,66,69,1
60,67,68,0
60,67,69,0
60,68,69,0
61,62,63,1
61,62,64,0
61,62,65,1
61,62,66,0
61,62,67,1
61,62,68,1
61,62,69,1
61,63,64,1
61,63,65,1
61,63,66,0
61,63,67,1
61,63,68,1
61,63,69,0
61,64,65,0
61,64,66,0
61,64,67,1
61,64,68,1
61,64,69,1
61,65,66,1
61,65,67,0
61,65,68,1
61,65,69,1
61,66,67,0
61,66,68,1
61,66,69,1
61,67,68,1
61,67,69,1
61,68,69,0
62,63,64,1
62,63,65,0
62,63,66,1
62,63,67,0
62,63,68,1
62,63,69,1
62,64,65,1
62,64,66,1
62,64,67,0
62,64,68,1
62,64,69,0
62,65,66,0
62,65,67,0
62,65,68,1
62,65,69,1
62,66,67,1
62,66,68,0
62,66,69,1
62,67,68,0
62,67,69,1
62,68,69,1
63,64,65,1
63,64,66,0
63,64,67,1
63,64,68,0
63,64,69,1
63,65,66,1
63,65,67,1
63,65,68,0
63,65,69,0
63,66,67,0
63,66,68,0
63,66,69,1
63,67,68,1
63,67,69,1
63,68,69,1
64,65,66,1
64,65,67,0
64,65,68,1
64,65,69,1
64,66,67,1
64,66,68,1
64,66,69,0
64,67,68,0
64,67,69,1
64,68,69,1
65,66,67,1
65,66,68,0
65,66,69,1
65,67,68,1
65,67,69,0
65,68,69,1
66,67,68,1
66,67,69,1
66,68,69,0
67,68,69,1


==> anc/R463_70_points.json <==
{
 "shows": "R(4,6;3) >= 71",
 "status": "a new lower bound (previous: 63; an unreviewed 2026 deposit claims 64)",
 "n": 70,
 "uniformity": 3,
 "colours": 2,
 "forbidden": {
  "colour 0": "4 points whose 3-subsets all have colour 0",
  "colour 1": "6 points whose 3-subsets all have colour 1"
 },
 "sizes": [
  4,
  6
 ],
 "indexing": "points are 0..69; character i (from 0) of 'colouring' is the colour of the i-th 3-subset in lexicographic order, the order of Python's itertools.combinations(range(70), 3)",
 "rule": {
  "modulus": 69,
  "fixed_points": [
   69
  ],
  "multipliers": [
   4
  ],
  "maps": "x -> g*x + b (mod 69) for b in 0..68 and g in the group generated by the multipliers; points from 69 on stay in place",
  "number_of_maps": 759,
  "orbits_of_subsets": 74,
  "colour0_orbit_representatives": [
   [
    0,
    1,
    3
   ],
   [
    0,
    1,
    5
   ],
   [
    0,
    1,
    8
   ],
   [
    0,
    1,
    9
   ],
   [
    0,
    1,
    10
   ],
   [
    0,
    1,
    13
   ],
   [
    0,
    1,
    18
   ],
   [
    0,
    1,
    20
   ],
   [
    0,
    1,
    23
   ],
   [
    0,
    1,
    28
   ],
   [
    0,
    1,
    33
   ],
   [
    0,
    1,
    36
   ],
   [
    0,
    1,
    37
   ],
   [
    0,
    1,
    42
   ],
   [
    0,
    1,
    43
   ],
   [
    0,
    1,
    44
   ],
   [
    0,
    1,
    55
   ],
   [
    0,
    1,
    60
   ],
   [
    0,
    1,
    62
   ],
   [
    0,
    2,
    39
   ],
   [
    0,
    2,
    47
   ],
   [
    0,
    2,
    48
   ],
   [
    0,
    2,
    69
   ],
   [
    0,
    3,
    15
   ],
   [
    0,
    3,
    21
   ],
   [
    0,
    3,
    27
   ],
   [
    0,
    23,
    69
   ]
  ],
  "every_other_subset": "colour 1",
  "further_symmetries": []
 },
 "sha256_of_colouring": "f7c37ea5e0b72ad3773b13c0a291697f336998170931f208f6588352ce31c662",
 "colouring": "10101100011011000101101111011100110011110001111111111001100101010111110111111100010001101111111111111111011111000000101100011111110010000110111110010111011100001000101110111000111111011011011011111101110111000011101101101111100100010101001011111011011110101110011101011011111111110111011000010101111101101110100100101100101011011111100111001101101101110001011111000011011111010010111010110111101111010110110010110111101111110111000011010001101011111101100111101110000011111111111111111111011101110100010001010110110001011010111011011111110011100101011010100101111001101010110101100111111011001110111110101101111011110100101011010111110111101000011101010100101111010010110010101111111100111001110001110011111111000000110011101111111011100110001111000100111000101010110011101100111111100111100111111010101011001101111110111111010000000101110001101110101110111011111011010101101110111011111110111011101111110010101100111110000101101111011111011100100010011111001110101001101001000101100010111101111011001111010111110111100111011001101011101110110000011011100110001111111011110110110010111111110011111011011111010111110001100101001010111101001011101010110011111000110111101110111111110100000011111111110111001001111111111110110111010100101110111011111111000111111010100101111001011111111011011101001101001011001011010111001011111100010110111010101111011001011101011101110111001011111010111001111100000111010001011110101110101111011100010111110111001011010010111111011100011101011111001010111101011100110111011111001111000111100110111000110111101001011110001111011100011010111001110000111100011111101111110111111001111001000111011001110000111110101011111110111101111100111111110110110001101111101110011110001101011011111111111111111000110111001111010101110110001111100111010100111111001010001101011011010110111100010010110101000101010011010111011101101010110110111100011101111000101111111000011101001111001110010011111100011110111101110111110110010101111111110100011111010011010101110101111100101110111011111101110100111111000110110111001010100101101111110101011111100000101101101111111101001111010101110011011111001101011011100010001000001101100110110001111111101110101101001101000111100110111011100001110011111111011110111100101110011001001000110011111101001001011001111111101111011111101011101011010110001110111101011100111111011100100011110101110110101100011011000101101111011100110011110001111111111001100101010111101111111000100011011111111111111110111110000001011000111111100100011011111001011101110000100010111011100011111101101101101111110110111000011101101101111100100010101001011111011011110101110011110110111111111101110110000101011111011011101001001011001010110111110011100110110110111000101111100001101111101001011101011011101111010110110010110111101111110111000011010001101011111101101111011100000111111111111111111110111011101000100010101101100101101011101101111111001110010101101010010111100110101011101100111111011001110111110101101111011110100101011010111101111010000111010101001011110100101100101011111111001110011000111001111111100000011001110111111101110011000111100100111000101010110011101100111111100111100111111010101010011011111101111110100000001011100011011101011101110111101101010110111011101111111011101110111111001010110111110000101101111011111011100100010011111001110101011010010001011000101111011110110011110101111101111011101100110101110111011000001101110011000111111101110110110010111111110011111011011111010111110001101010010101111010010111010101100111110001101111011011111111010000001111111111011100100111111111110110111010100101110111011111111000111111010101011110010111111110110111010011010010110010101011100101111110001011011101010111101100101101011101110111001011111010111001111100000110100010111101011101011110111000101111101100101101001011111101110001110101111100101111101011100110111011111001111000111100101110001101111010010111100011110111000101011100111000011110001111110111111011111001111001000111011001110000111110110111111101111011111001111111101101100110111110111001111000110101101111111111111111000110111001111010101101100011111001110101001111110010100110101101101011011110001001011101000101010011010111011101101001101101111000111011110001011111100001110100111100111001001111100011110111101110111110100101011111111101000111110101101010111010111110010111111011111101110100111111001101101110010101001011011111010101111110000010101101111111101001111001011100110111110011001101110001000100000101100110110001111111011101011010011000011110011011101100001110011111110111101111001011001100100100110011111101010010110011111110111101111101011110110101100111011101011101111101110100011110101010110001101100010110111101110011001111000111111111100110010101011101111111000100011011111111111111110111110000001011000111111100000110111110010111011100001000101110111000111111011011011011111111011100001110110110111110010001010100101111101101111010111001110110111111111101110110000101011111011011101001001011001010110111100111001101101101110001011111000011011111010010111010110110111101011011001011011110111111011100001101000110101111110101111011100000111111111111111111110111011101000100010101101001011010111011011111110011100101011010100101111001101010110110011111101100111011111010110111101111010010101101011101111010000111010101001011110100101100101011111111001110110001110011111111000000110011101111111011100110001111010011100010101011001110110011111110011110011111101010110011011111101111110100000001011100011011101011101110111011010101101110111011111110111011101111110010101111111000010110111101111101110010001001111100111010111010010001011000101111011110110011110101111101111111011001101011101110110000011011100110001111111011011011001011111111001111101101111101011111000101010010101111010010111010101100111110001101111110111111110100000011111111110111001001111111111011011101010010111011101111111100011111101001011110010111111110110111010011010010110010010111001011111100010110111010101111011001010101110111011100101111101011100111110000010100010111101011101011110111000101111101001011010010111111011100011101011111001011110101110011011101111100111100011110001110001101111010010111100011110111000010111001110000111100011111101111110111100111100100011101100111000011111010111111101111011111001111111101101001101111101110011110001101011011111111111111100011011100111101010101100011111001110101001111110010001101011011010110111100010010110100010101001101011101110110101101101111000111011110001011111000011101001111001110010011110001111011110111011111000101011111111101000111110011010101110101111100101111101111110111010011111101101101110010101001011111110101011111100000110110111111110100111101011100110111110011011011100010001000010110011011000111111011101011010011000111100110111010000111001111110111101111001110011001001011001111110110010110011111101111011110101110110101001110110101101111011110011111010110001101100010110111101110011001111000111111111100110010101111011111110001000110111111111111111101111100000010110001111111000011011111001011101110000100010111011100011111101101101101111111011100001110110110111110010001010100101111101101111010111001101101111111111011101100001010111110110111010010010110010101111110011100110110110111000101111100001101111101001011101011010111101011011001011011110111111011100001101000110101111110011110111000001111111111111111111101110111010001000101011000101101011101101111111001110010101101010010111100110101010110011111101100111011111010110111101111010010101101011011110100001110101010010111101001011001010111111110011111000111001111111100000011001110111111101110011000111110011100010101011001110110011111110011110011111101010100110111111011111101000000010111000110111010111011111101101010110111011101111111011101110111111001010111111000010110111101111101110010001001111100111010110100100010110001011110111101100111101011111011111101100110101110111011000001101110011000111111111011011001011111111001111101101111101011111000010100101011110100101110101011001111100011011111011111111010000001111111111011100100111111111011011101010010111011101111111100011111101010111100101111111101101110100110100101100101011100101111110001011011101010111101100110101110111011100101111101011100111110000101000101111010111010111101110001011111000101101001011111101110001110101111100111110101110011011101111100111100011110011100011011110100101111000111101110001011100111000011110001111110111111011100111100100011101100111000011111101111111011110111110011111111011000110111110111001111000110101101111111111111100011011100111101010011000111110011101010011111100100110101101101011011110001001010100010101001101011101110110011011011110001110111100010111100001110100111100111001011110001111011110111011111001010111111111010001111101101010111010111110010111101111110111010011111011011011100101010010111111010101111110000010110111111110100111010111001101111100101101110001000100010110011011000111110111010110100100011110011011110000111001111101111011110011001100100111001111110100101100111110111111110101101101000111010101011101110111010110001101100010110111101110011001111000111111111100110010101110111111100010001101111111111111111011111000000101100011111110001101111100101110111000010001011101110001111110110110110111111011100001110110110111110010001010100101111101101111010111001011011111111110111011000010101111101101110100100101100101011111001110011011011011100010111110000110111110100101110101110111101011011001011011110111111011100001101000110101111110111101110000011111111111111111111011101110100010001010110010110101110110111111100111001010110101001011110011010110110011111101100111011111010110111101111010010101101010111101000011101010100101111010010110010101111111100111100011100111111110000001100111011111110111001100011110011100010101011001110110011111110011110011111101011001101111110111111010000000101110001101110101110111110110101011011101110111111101110111011111100101011111000010110111101111101110010001001111100111011101001000101100010111101111011001111010111110111110110011010111011101100000110111001100011111111011011001011111111001111101101111101011111000101001010111101001011101010110011111000110111101111111101000000111111111101110010011111111011011101010010111011101111111100011111100101111001011111111011011101001101001011000101110010111111000101101110101011110110010101110111011100101111101011100111110001010001011110101110101111011100010111110010110100101111110111000111010111110011110101110011011101111100111100011110111000110111101001011110001111011100101110011100001111000111111011111111100111100100011101100111000011111011111110111101111100111111110110011011111011100111100011010110111111111111100011011100111101010110001111100111010100111111000011010110110101101111000100110100010101001101011101110110110110111100011101111000101110000111010011110011100111110001111011110111011110010101111111110100011110110101011101011111001011101111110111010011110110110111001010100101111101010111111000010110111111110100110101110011011111000110111000100010010110011011000111101110101101000001111001101110000111001111011110111101100110010011001111111001011001111011111110101011010011110100110111101011000110110001011011110111001100111100011111111110011001011110111111100010001101111111111111111011111000000101100011111100011011111001011101110000100010111011100011111101101101101111101110000111011011011111001000101010010111110110111101011101011011111111110111011000010101111101101110100100101100101011110011100110110110111000101111100001101111101001011101011011110101101100101101111011111101110000110100011010111110111101110000011111111111111111111011101110100010001010100101101011101101111111001110010101101010010111100110101011001111110110011101111101011011110111101001010110100111101000011101010100101111010010110010101111111100111000111001111111100000011001110111111101110011000111001110001010101100111011001111111001111001111110101001101111110111111010000000101110001101110101110111101101010110111011101111111011101110111111001011111100001011011110111110111001000100111110011101101001000101100010111101111011001111010111110111101100110101110111011000001101110011000111111101101100101111111100111110110111110101111100101001010111101001011101010110011111000110111011111111010000001111111111011100100111111101101110101001011101110111111110001111110101111001011111111011011101001101001011001011100101111110001011011101010111101101010111011101110010111110101110011111001010001011110101110101111011100010111100101101001011111101110001110101111101111010111001101110111110011110001110111000110111101001011110001111011101011100111000011110001111110111111110011110010001110110011100001111011111110111101111100111111110100110111110111001111000110101101111111111110001101110011110100110001111100111010100111111000110101101101011011110001001010001010100110101110111010110110111100011101111000111100001110100111100111001111000111101111011101110010101111111110100011101101010111010111110011110111111011101001110110110111001010100111111010101111110001011011111111010010101110011011111001101110001000101011001101100011101110101101000011110011011000011100111011110111111001100101100111111001011011110111111011011000111010101101011000110110001011011110111001100111100011111111110011001011101111111000100011011111111111111110111110000001011000111110001101111100101110111000010001011101110001111110110110110111101110000111011011011111001000101010010111110110111101011110110111111111101110110000101011111011011101001001011001011111001110011011011011100010111110000110111110100101110101011110101101100101101111011111101110000110100011010111101111011100000111111111111111111110111011101000100010100010110101110110111111100111001010110101001011110011011011001111110110011101111101011011110111101001010110101111010000111010101001011110100101100101011111111001100011100111111110000001100111011111110111001100011001110001010101100111011001111111001111001111110110011011111101111110100000001011100011011101011101110110101011011101110111111101110111011111100101111100001011011110111110111001000100111110011111010010001011000101111011110110011110101111101110110011010111011101100000110111001100011111101101100101111111100111110110111110101111101010010101111010010111010101100111110001101101111111101000000111111111101110010011111101101110101001011101110111111110001111101011110010111111110110111010011010010110101110010111111000101101110101011110111010111011101110010111110101110011111010100010111101011101011110111000101110010110100101111110111000111010111111111010111001101110111110011110001101110001101111010010111100011110110101110011100001111000111111011111110011110010001110110011100001110111111101111011111001111111100011011111011100111100011010111111111111110001101110011110101100011111001110101001111110011010110110101101111000101010001010100110101110111001101101111000111011110001110000111010011110011101111000111101111011101100101011111111101000110110101011101011111001110111111011101001101101101110010101001111101010111111001011011111111010001011100110111110110111000100011011001101100011011101011010001111001101000011100110111101111100110011100111110010111111011111010110011000101011000110110001011011110111001100111100011111111110011001111011111110001000110111111111111111101111100000010110001111000110111110010111011100001000101110111000111111011011011011101110000111011011011111001000101010010111110110111101011101101111111111011101100001010111110110111010010010110010111100111001101101101110001011111000011011111010010111011011110101101100101101111011111101110000110100011010111011110111000001111111111111111111101110111010001000101001011010111011011111110011100101011010100101111001101011001111110110011101111101011011110111101001010110011110100001110101010010111101001011001010111111110110001110011111111000000110011101111111011100110001001110001010101100111011001111111001111001111110100110111111011111101000000010111000110111010111111011010101101110111011111110111011101111110011111100001011011110111110111001000100111110011110100100010110001011110111101100111101011111111011001101011101110110000011011100110001111101101100101111111100111110110111110101111010100101011110100101110101011001111100011110111111110100000011111111110111001001111101101110101001011101110111111110001111010111100101111111101101110100110100101010111001011111100010110111010101111011010111011101110010111110101110011111101000101111010111010111101110001011001011010010111111011100011101011111111010111001101110111110011110001011100011011110100101111000111101010111001110000111100011111101111110011110010001110110011100001101111111011110111110011111111001101111101110011110001101011111111111110001101110011110011000111110011101010011111001101011011010110111100011010001010100110101110111011011011110001110111100111000011101001111001111111000111101111011101001010111111111010001011010101110101111101110111111011101001011011011100101010111110101011111101011011111111010010111001101111011011100010001011001101100110111010110000111100111000011100101111011110011001100111100101111101111101001010101100011011000101101111011100110011110001111111111001100111011111110001000110111111111111111101111100000010110001110001101111100101110111000010001011101110001111110110110110110111000011101101101111100100010101001011111011011110101101101111111111011101100001010111110110111010010010110011111001110011011011011100010111110000110111110100101110101111010110110010110111101111110111000011010001101011011110111000001111111111111111111101110111010001000100010110101110110111111100111001010110101001011110011101100111111011001110111110101101111011110100101011011110100001110101010010111101001011001010111111111100011100111111110000001100111011111110111001100100111000101010110011101100111111100111100111111100110111111011111101000000010111000110111010111110110101011011101110111111101110111011111100111110000101101111011111011100100010011111001110100100010110001011110111101100111101011111110110011010111011101100000110111001100011110110110010111111110011111011011111010111010100101011110100101110101011001111100011101111111101000000111111111101110010011110110111010100101110111011111111000111010111100101111111101101110100110100100101110010111111000101101110101011110101011101110111001011111010111001111101000101111010111010111101110001010010110100101111110111000111010111111101011100110111011111001111000011100011011110100101111000111100101110011100001111000111111011111001111001000111011001110000101111111011110111110011111110011011111011100111100011010111111111111000110111001111011000111110011101010011110011010110110101101111000101000101010011010111011011011011110001110111101110000111010011110011111100011110111101110001010111111111010000110101011101011111111011111101110100011011011100101011111101010111111101101111111101010111001101110110111000100101100110110110111010110001111001100001110101111011100110110011100101111111100110101100011011000101101111011100110011110001111111111001101110111111100010001101111111111111111011111000000101100011000110111110010111011100001000101110111000111111011011011110111000011101101101111100100010101001011111011011110101011011111111110111011000010101111101101110100100101100111100111001101101101110001011111000011011111010010111101111010110110010110111101111110111000011010001101010111101110000011111111111111111111011101110100010001001011010111011011111110011100101011010100101111001101100111111011001110111110101101111011110100101010111101000011101010100101111010010110010101111111110001110011111111000000110011101111111011100110100111000101010110011101100111111100111100111111001101111110111111010000000101110001101110101111011010101101110111011111110111011101111110111110000101101111011111011100100010011111001101001000101100010111101111011001111010111111011001101011101110110000011011100110001110110110010111111110011111011011111010110101001010111101001011101010110011111000110111111110100000011111111110111001001110110111010100101110111011111111000110101111001011111111011011101001101001010111001011111100010110111010101111101011101110111001011111010111001111010001011110101110101111011100010001011010010111111011100011101011111101011100110111011111001111000111000110111101001011110001111010111001110000111100011111101111001111001000111011001110001011111110111101111100111111001101111101110011110001101111111111111000110111001110110001111100111010100111001101011011010110111100101000101010011010111010110110111100011101111111000011101001111001111100011110111101110010101111111110100011010101110101111111011111101110100110110111001010111110101011111101101111111100101110011011011011100010101100110111101110101000111100100001111011110110011110011001111111010101100011011000101101111011100110011110001111111111001111101111111000100011011111111111111110111110000001011000100011011111001011101110000100010111011100011111101101101110111000011101101101111100100010101001011111011011110110110111111111101110110000101011111011011101001001011011110011100110110110111000101111100001101111101001011101111010110110010110111101111110111000011010001101001111011100000111111111111111111110111011101000100000101101011101101111111001110010101101010010111100101100111111011001110111110101101111011110100101001111010000111010101001011110100101100101011111111000111001111111100000011001110111111101110011100111000101010110011101100111111100111100111110011011111101111110100000001011100011011101011101101010110111011101111111011101110111111111110000101101111011111011100100010011111011010010001011000101111011110110011110101111101100110101110111011000001101110011000110110110010111111110011111011011111010101010010101111010010111010101100111110011011111111010000001111111111011100100110110111010100101110111011111111000101011110010111111110110111010011010001011100101111110001011011101010111101011101110111001011111010111001110100010111101011101011110111000100101101001011111101110001110101111101011100110111011111001111001110001101111010010111100011101011100111000011110001111110111001111001000111011001110010111111101111011111001111100110111110111001111000110111111111111000110111001101100011111001110101001100110101101101011011110101000101010011010111001101101111000111011111100001110100111100111100011110111101100101011111111101001101010111010111111011111101110101101101110010111111010101111101101111111101011100110101101110001101100110111011101000011110100001110111111001110010011111010110001101100010110111101110011001111000111111111100111101111111000100011011111111111111110111110000001011000000110111110010111011100001000101110111000111111011011011011100001110110110111110010001010100101111101101111010110111111111101110110000101011111011011101001001011111100111001101101101110001011111000011011111010010110111101011011001011011110111111011100001101000110101111011100000111111111111111111110111011101000100001011010111011011111110011100101011010100101111010110011111101100111011111010110111101111010010101111010000111010101001011110100101100101011111110001110011111111000000110011101111111011100110011100010101011001110110011111110011110011110011011111101111110100000001011100011011101111011010101101110111011111110111011101111111111000010110111101111101110010001001111111010010001011000101111011110110011110101111011001101011101110110000011011100110011011011001011111111001111101101111101001010010101111010010111010101100111110110111111110100000011111111110111001011011011101010010111011101111111100001011110010111111110110111010011010010111001011111100010110111010101110101110111011100101111101011100110100010111101011101011110111000001011010010111111011100011101011110101110011011101111100111101110001101111010010111100011010111001110000111100011111111100111100100011101100111010111111101111011111001111001101111101110011110001111111111111100011011100101100011111001110101001001101011011010110111110100010101001101011101101101111000111011111000011101001111011110001111011110100101011111111101011010101110101111101111110111001101101110010111110101011110110111111101011100110011011100010110011011011101000111110000110111110011010111010110001101100010110111101110011001111000111111111100111011111110001000110111111111111111101111100000010110000011011111001011101110000100010111011100011111101101111011100001110110110111110010001010100101111101101111101101111111111011101100001010111110110111010010010111110011100110110110111000101111100001101111101001010111101011011001011011110111111011100001101000110011110111000001111111111111111111101110111010001000101101011101101111111001110010101101010010111110110011111101100111011111010110111101111010010011110100001110101010010111101001011001010111111000111001111111100000011001110111111101110010011100010101011001110110011111110011110011100110111111011111101000000010111000110111011101101010110111011101111111011101110111111111000010110111101111101110010001001111110100100010110001011110111101100111101011101100110101110111011000001101110011011011011001011111111001111101101111101010100101011110100101110101011001111111011111111010000001111111111011100111011011101010010111011101111111100010111100101111111101101110100110101011100101111110001011011101010110101110111011100101111101011100101000101111010111010111101110000101101001011111101110001110111110101110011011101111100111011100011011110100101111000101011100111000011110001111111100111100100011101100111101111111011110111110011100110111110111001111000111111111111100011011100011000111110011101010000110101101101011011110100010101001101011011011011110001110111100001110100111111110001111011110001010111111111001101010111010111101111110111011011011100111111010101110110111111010111001101101110010110011110111000011110000101111011111010110001101100010110111101110011001111000111111111101110111111100010001101111111111111111011111000000101100001101111100101110111000010001011101110001111110110111011100001110110110111110010001010100101111101101111011011111111110111011000010101111101101110100100101111001110011011011011100010111110000110111110100110111101011011001011011110111111011100001101000110111101110000011111111111111111111011101110100010010110101110110111111100111001010110101001011110110011111101100111011111010110111101111010010111101000011101010100101111010010110010101111100011100111111110000001100111011111110111010011100010101011001110110011111110011110011001101111110111111010000000101110001101111110110101011011101110111111101110111011111111000010110111101111101110010001001111101001000101100010111101111011001111011110110011010111011101100000110111001111011011001011111111001111101101111100101001010111101001011101010110011111101111111101000000111111111101110011011011101010010111011101111111100101111001011111111011011101001100101110010111111000101101110101010101110111011100101111101011101010001011110101110101111011100010110100101111110111000111011110101110011011101111100110111000110111101001011110000101110011100001111000111111100111100100011101100111011111110111101111100110011011111011100111100011111111111100011011100110001111100111010100011010110110101101110100010101001101010110110111100011101110000111010011111110001111011110010101111111110110101011101011101111110110110110111001111101010110110111110101110010110111010110011101110001110001011111101011000110110001011011110111001100111100011111111111110111111100010001101111111111111111011111000000101100011011111001011101110000100010111011100011111101101101110000111011011011111001000101010010111110110111011011111111110111011000010101111101101110100100111110011100110110110111000101111100001101111101001011110101101100101101111011111101110000110100010111101110000011111111111111111111011101110100000101101011101101111111001110010101101010010111011001111110110011101111101011011110111101000111101000011101010100101111010010110010101111000111001111111100000011001110111111101111001110001010101100111011001111111001111001001101111110111111010000000101110001101111101101010110111011101111111011101110111111100001011011110111110111001000100111101001000101100010111101111011001111011101100110101110111011000001101110011101101100101111111100111110110111110101001010111101001011101010110011111011111111010000001111111111011101101101110101001011101110111111110101111001011111111011011101001101011100101111110001011011101011010111011101110010111110101111010001011110101110101111011100101101001011111101110001111111010111001101110111110010111000110111101001011110001011100111000011110001111110011110010001110110011011111110111101111100100110111110111001111001111111111110001101110110001111100111010100110101101101011011010001010100110100110110111100011111100001110100111111000111101110010101111111101101010111011110111111010110110111011111010101011011110101110001101111011001101100011001011101011000110110001011011110111001100111100011111111111101111111000100011011111111111111110111110000001010001101111100101110111000010001011101110001111110111101110000111011011011111001000101010010111110110110110111111111101110110000101011111011011101001001111001110011011011011100010111110000110111110101011110101101100101101111011111101110000110100001111011100000111111111111111111110111011101000010110101110110111111100111001010110101001011011001111110110011101111101011011110111101001111010000111010101001011110100101100101011100011100111111110000001100111011111110111001110001010101100111011001111111001111010011011111101111110100000001011100011011110110101011011101110111111101110111011111100001011011110111110111001000100111010010001011000101111011110110011111110110011010111011101100000110111001101101100101111111100111110110111101010010101111010010111010101100111101111111101000000111111111101111101101110101001011101110111111101011110010111111110110111010010101110010111111000101101110101010111011101110010111110101110100010111101011101011110110010110100101111110111000111111010111001101110111110001110001101111010010111100101110011100001111000111110011110010001110110010111111101111011111000011011111011100111101111111111110001101101100011111001110100011010110110101101010001010100110101101101111000111110000111010011111000111101100101011111110110101011101110111111001101101111111101011011011101011100110111011011010001011101011000110110001011011110111001100111100011111111111011111110001000110111111111111111101111100000010000110111110010111011100001000101110111000111111011101110000111011011011111001000101010010111110110101101111111111011101100001010111110110111010010111100111001101101101110001011111000011011111011011110101101100101101111011111101110000110100011110111000001111111111111111111101110111010001011010111011011111110011100101011010100101011001111110110011101111101011011110111101011110100001110101010010111101001011001010110001110011111111000000110011101111111011001110001010101100111011001111111001111100110111111011111101000000010111000110111011010101101110111011111110111011101111100001011011110111110111001000100110100100010110001011110111101100111111011001101011101110110000011011101101101100101111111100111110110111010100101011110100101110101011001110111111110100000011111111110111101101110101001011101110111111010111100101111111101101110100010111001011111100010110111011010111011101110010111110101101000101111010111010111101001011010010111111011100011111010111001101110111110011100011011110100101111010111001110000111100011110011110010001110110101111111011110111110001101111101110011111111111111110001101011000111110011101001101011011010111010001010100110011011011110001111000011101001111000111101001010111111011010101111110111111011011011111110101011011010111011011011110001110101100011011000101101111011100110011110001111111111011111110001000110111111111111111101111100000010001101111100101110111000010001011101110001111110110111000011101101101111100100010101001011111011101101111111111011101100001010111110110111010011111001110011011011011100010111110000110111110101111010110110010110111101111110111000011010011110111000001111111111111111111101110111010010110101110110111111100111001010110101001101100111111011001110111110101101111011110011110100001110101010010111101001011001011100011100111111110000001100111011111110100111000101010110011101100111111100111100110111111011111101000000010111000111110110101011011101110111111101110111111110000101101111011111011100100010110100100010110001011110111101100111110110011010111011101100000110111110110110010111111110011111011011010100101011110100101110101011001101111111101000000111111111101110110111010100101110111011111010111100101111111101101110100101110010111111000101101110101011101110111001011111010101000101111010111010111100010110100101111110111000111101011100110111011111011100011011110100101110101110011100001111000111001111001000111011101111111011110111110011011111011100111111111111111000110011000111110011100011010110110101101000101010011011011011110001110000111010111100011110001010111110110101011111011111011011011111101101101010110110101110110101100011011000101101111011100110011110001111111110111111100010001101111111111111111011111000000000110111110010111011100001000101110111000111111110111000011101101101111100100010101001011111011011011111111110111011000010101111101101110100111100111001101101101110001011111000011011111101111010110110010110111101111110111000011010111101110000011111111111111111111011101110001011010111011011111110011100101011010100101100111111011001110111110101101111011110111101000011101010100101111010010110010110001110011111111000000110011101111111100111000101010110011101100111111100111001101111110111111010000000101110001111011010101101110111011111110111011111110000101101111011111011100100011101001000101100010111101111011001111011001101011101110110000011011110110110010111111110011111011010101001010111101001011101010110110111111110100000011111111110110110111010100101110111011110101111001011111111011011101010111001011111100010110111101011101110111001011111011010001011110101110101111001011010010111111011100111101011100110111011110111000110111101001011010111001110000111100111001111001000111011011111110111101111001101111101110011111111111111000110110001111100111001101011011010101000101010010110110111100111000011101111100011110010101111011010101111011110110110111110101100101011101010101100011011000101101111011100110011110001111111101111111000100011011111111111111110111110000000011011111001011101110000100010111011100011111110111000011101101101111100100010101001011111010110111111111101110110000101011111011011101011110011100110110110111000101111100001101111101111010110110010110111101111110111000011001111011100000111111111111111111110111011100101101011101101111111001110010101101010101100111111011001110111110101101111011101111010000111010101001011110100101100111000111001111111100000011001110111111100111000101010110011101100111111100110011011111101111110100000001011100011101101010110111011101111111011101111110000101101111011111011100100011010010001011000101111011110110011101100110101110111011000001101110110110010111111110011111011001010010101111010010111010101111011111111010000001111111111110110111010100101110111011101011110010111111110110111001011100101111110001011011101011101110111001011111010100010111101011101011100101101001011111101110111101011100110111011101110001101111010010101011100111000011110111001111001000111010111111101111011100110111110111001111111111111000101100011111001100110101101101101000101010001101101111011100001110111100011100101011101101010111011101101111111101101001111010110001101100010110111101110011001111000111111101111111000100011011111111111111110111110000000110111110010111011100001000101110111000111111011100001110110110111110010001010100101111110110111111111101110110000101011111011011101111100111001101101101110001011111000011011110111101011011001011011110111111011100001101111011100000111111111111111111110111011001011010111011011111110011100101011010110110011111101100111011111010110111101101111010000111010101001011110100101100110001110011111111000000110011101111110011100010101011001110110011111110010011011111101111110100000001011100111011010101101110111011111110111011111000010110111101111101110010011010010001011000101111011110110111011001101011101110110000011011011011001011111111001111101101010010101111010010111010101110111111110100000011111111111011011101010010111011101101011110010111111110110111010111001011111100010110110101110111011100101111110100010111101011101011001011010010111111011111110101110011011101101110001101111010010010111001110000111111100111100100011110111111101111011001101111101110011111111111100001100011111001001101011011010100010101001101101111111000011111110001100101011011010111101101101111110101011010110001101100010110111101110011001111000111111011111110001000110111111111111111101111100000011011111001011101110000100010111011100011111011100001110110110111110010001010100101111101101111111111011101100001010111110110111011110011100110110110111000101111100001101110111101011011001011011110111111011100001011110111000001111111111111111111101110100101101011101101111111001110010101101010110011111101100111011111010110111101011110100001110101010010111101001011011000111001111111100000011001110111110011100010101011001110110011111110100110111111011111101000000010111011101101010110111011101111111011111111000010110111101111101110010110100100010110001011110111101111101100110101110111011000001111011011001011111111001111101010100101011110100101110101011011111111010000001111111111011011101010010111011101010111100101111111101101101011100101111110001011010101110111011100101111101000101111010111010100101101001011111101111110101110011011101011100011011110100101011100111000011111100111100100011101111111011110100110111110111011111111111100011000111110000110101101110100010101011011011111100001111110001001010101101011101011011110001010110001101100010110111101110011001111000111110111111100010001101111111111111111011111000001101111100101110111000010001011101110001111011100001110110110111110010001010100101111011011111111110111011000010101111101101111111001110011011011011100010111110000110110111101011011001011011110111111011100000111101110000011111111111111111111011100010110101110110111111100111001010110110110011111101100111011111010110111100111101000011101010100101111010010111100011100111111110000001100111011110011100010101011001110110011111111001101111110111111010000000101111110110101011011101110111111101111111000010110111101111101110011101001000101100010111101111011110110011010111011101100000111011011001011111111001111100101001010111101001011101011101111111101000000111111111011011101010010111011100101111001011111111011010101110010111111000101110101110111011100101111010001011110101110100010110100101111110111110101110011011100111000110111101000101110011100001111100111100100011011111110111100011011111011111111111111100110001111100011010110110100010100110110111110000111110000010100110111100111110101011000110110001011011110111001100111100011110111111100010001101111111111111111011111000011011111001011101110000100010111011100011101110000111011011011111001000101010010111011011111111110111011000010101111101101111110011100110110110111000101111100001101011110101101100101101111011111101110000111101110000011111111111111111111011100101101011101101111111001110010101101011001111110110011101111101011011110111101000011101010100101111010010111000111001111111100000011001110111001110001010101100111011001111111001101111110111111010000000101111101101010110111011101111111011111100001011011110111110111001101001000101100010111101111011101100110101110111011000001101101100101111111100111110101001010111101001011101011011111111010000001111111101101110101001011101110101111001011111111011001011100101111110001011010111011101110010111010001011110101110100101101001011111101111010111001101110111000110111101001011100111000011110011110010001011111110111100110111110111111111111110110001111100110101101010001010110110111100001111000010101101110111101011000110110001011011110111001100111100011101111111000100011011111111111111110111110001101111100101110111000010001011101110001101110000111011011011111001000101010010110110111111111101110110000101011111011011111001110011011011011100010111110000111011110101101100101101111011111101110001111011100000111111111111111111110110010110101110110111111100111001010111011001111110110011101111101011011101111010000111010101001011110100101100011100111111110000001100111011001110001010101100111011001111110011011111101111110100000001011110110101011011101110111111101111100001011011110111110111011010010001011000101111011111110110011010111011101100001101101100101111111100111101010010101111010010111011101111111101000000111111101101110101001011101101011110010111111110110101110010111111000101010111011101110010110100010111101011100010110100101111111111010111001101101110001101111010101110011100001110011110010010111111101110011011111011111111111101100011110011010111010001001101101110001111000100111101101011000110110001011011110111001100111100111011111110001000110111111111111111101111000110111110010111011100001000101110111001101110000111011011011111001000101010010101101111111111011101100001010111110110111100111001101101101110001011111000011011110101101100101101111011111101110011110111000001111111111111111111101001011010111011011111110011100101011011001111110110011101111101011011011110100001110101010010111101001110001110011111111000000110011101001110001010101100111011001111100110111111011111101000000010111011010101101110111011111111111100001011011110111110111110100100010110001011110111111011001101011101110110001101101100101111111100111010100101011110100101110110111111110100000011111101101110101001011101010111100101111111101010111001011111100011010111011101110010101000101111010111001011010010111111111010111001101011100011011110010111001110001110011110010101111111011001101111101111111111011000111001101011010001011011111001111001011010101100011011000101101111011100110011110111011111110001000110111111111111111101110001101111100101110111000010001011101110110111000011101101101111100100010101001101101111111111011101100001010111110111111001110011011011011100010111110000101111010110110010110111101111110111011110111000001111111111111111111100010110101110110111111100111001010101100111111011001110111110101101011110100001110101010010111101001100011100111111110000001100111100111000101010110011101100111100110111111011111101000000011110110101011011101110111111111110000101101111011111011110100100010110001011110111110110011010111011101100110110110010111111110011010100101011110100101111101111111101000000111110110111010100101110010111100101111111100101110010111111000101011101110111001101000101111010110010110100101111111101011100110011100011011110101110011100111001111001101111111010011011111111111111011000110011010101000011011110111000110101100011011000101101111011100110011111110111111100010001101111111111111111011000110111110010111011100001000101110111110111000011101101101111100100010101001011011111111110111011000010101111101111100111001101101101110001011111000101111010110110010110111101111110110111101110000011111111111111111111001011010111011011111110011100101101100111111011001110111110101100111101000011101010100101111010110001110011111111000000110011100111000101010110011101100111001101111110111111010000000111011010101101110111011111111110000101101111011111011101001000101100010111101111011001101011101110110110110110010111111110010101001010111101001011110111111110100000011110110111010100101110101111001011111111010111001011111100101011101110111001010001011110101001011010010111111101011100110111000110111010111001110111001111001011111110001101111111111110110001001101101000110111110010101100011011000101101111011100110011111101111111000100011011111111111111110100011011111001011101110000100010111011110111000011101101101111100100010101010110111111111101110110000101011111011110011100110110110111000101111100101111010110110010110111101111110101111011100000111111111111111111100101101011101101111111001110010101100111111011001110111110101101111010000111010101001011110111000111001111111100000011001100111000101010110011101100110011011111101111110100000011101101010110111011101111111110000101101111011111011010010001011000101111011101100110101110111011110110110010111111110001010010101111010010111011111111010000001110110111010100101101011110010111111101011100101111110101011101110111010100010111101000101101001011111101011100101110001101101011100111111001111010111111100110111111111101100000110101001111101010110001101100010110111101110011001111101111111000100011011111111111111110000110111110010111011100001000101110111011100001110110110111110010001010110110111111111101110110000101011111111100111001101101101110001011111010111101011011001011011110111111001111011100000111111111111111111001011010111011011111110011100110110011111101100111011111010101111010000111010101001011110110001110011111111000000110010011100010101011001110110010011011111101111110100000111011010101101110111011111111000010110111101111111010010001011000101111111011001101011101110111011011001011111111001010010101111010010110111111110100000011011011101010010101011110010111111010111001011111110101110111011110100010111101001011010010111110101110001110001101010111001111100111110111111001101111111101100001110101111010110001101100010110111101110011001111011111110001000110111111111111111100011011111001011101110000100010111011011100001110110110111110010001010101101111111111011101100001010111111110011100110110110111000101111110111101011011001011011110111111011110111000001111111111111111100101101011101101111111001110010110011111101100111011111010011110100001110101010010111111000111001111111100000011010011100010101011001110110100110111111011111101000011101101010110111011101111111000010110111101111110100100010110001011111101100110101110111011011011001011111111010100101011110100111011111111010000011011011101010010010111100101111101011100101111110101110111011101000101111000101101001011110101110011100011001011100111100111101111100110111111011000110011010110001101100010110111101110011001110111111100010001101111111111111110001101111100101110111000010001011111011100001110110110111110010001011011011111111110111011000010101111111001110011011011011100010111110111101011011001011011110111110111101110000011111111111111110010110101110110111111100111010110011111101100111011111010111101000011101010100101111100011100111111110000001110011100010101011001110111001101111110111111010001110110101011011101110111111000010110111101111101001000101100010111110110011010111011111011011001011111110101001010111101001101111111101000011011011101010010101111001011110101110010111110101110111011010001011110010110100111110101110111000110101110011100111011110011011110110010101011000110110001011011110111001101110111111100010001101111111111111100011011111001011101110000100010111101110000111011011011111001000101011011111111110111011000010101111110011100110110110111000101111011110101101100101101111011110111101110000011111111111111100101101011101101111111001111011001111110110011101111100111101000011101010100101111000111001111111100000011001110001010101100111011001101111110111111010011101101010110111011101111100001011011110111101001000101100010111101100110101110111101101100101111110101001010111101011011111111010001101101110101000101111001011101011100101111010111011101010001011100101101001111010110111000101011101110011011100111110101101011000110110001011011110111001111101111111000100011011111111111110001101111100101110111000010001011101110000111011011011111001000110110111111111101110110000101011111001110011011011011100010111011110101101100101101111011101111011100000111111111111110010110101110110111111100111011001111110110011101111101111010000111010101001011100011100111111110000001001110001010101100111010011011111101111110101110110101011011101111111100001011011110111010010001011000101110110011010111011101101100101111101010010101111011101111111101001101101110101001011110010110101110010111010111011110100010110010110101111010101110000101111110010110011100101011000110110001011011110111001111011111110001000110111111111111000110111110010111011100001000101101110000111011011011111001000101101111111111011101100001010111100111001101101101110001011011110101101100101101111011011110111000001111111111111001011010111011011111110011011001111110110011101111011110100001110101010010110001110011111111000001001110001010101100111100110111111011111101111011010101101110111111100001011011110110100100010110001111011001101011101101101100101111010100101011110110111111110101101101110101010111100101010111001011010111011101000101001011011111010011100010111110101001010101100011011000101101111011100111011111110001000110111111111110001101111100101110111000010001110111000011101101101111100100101101111111111011101100001011111001110011011011011100010101111010110110010110111101011110111000001111111111110010110101110110111111100101100111111011001110111011110100001110101010011100011100111111110000100111000101010110011100110111111011111101110110101011011101111110000101101111110100100010110001110110011010111110110110010111010100101011111101111111101110110111010010111100100101110010101011101101000100010110111101011100101111100110101100011011000101101111011101110111111100010001101111111111000110111110010111011100001000110111000011101101101111100101011011111111110111011000010111100111001101101101110001101111010110110010110111100111101110000011111111111001011010111011011111110101100111111011001110110111101000011101010100110001110011111111000100111000101010110011001101111110111111111011010101101110111110000101101111101001000101100111011001101011110110110010110101001010111110111111110110110111010101111001010111001101011101010001001011111100111010111010101100011011000101101111011111101111111000100011011111111100011011111001011101110000100110111000011101101101111100110110111111111101110110000111110011100110110110111000101111010110110010110111101111011100000111111111100101101011101101111111101100111111011001110101111010000111010101011000111001111111100100111000101010110010011011111101111111101101010110111111110000101101111010010001011011101100110101110110110010101010010101111011111111110110111001011110001011100101011110100000101111101101111010110001101100010110111101111101111111000100011011111111000110111110010111011100001011011100001110110110111110010110111111111101110110000111100111001101101101110010111101011011001011011101111011100000111111111001011010111011011111110110011111101100111001111010000111010101110001110011111111010011100010101011010011011111101111111011010101101111111000010110111010010001011111011001101011011011001001010010101110111111111011011101011110010111010101110100001011101011010110001101100010110111101111011111110001000110111111100011011111001011101110000111011100001110110110111110101101111111111011101100011110011100110110110111010111101011011001011011011110111000001111111100101101011101101111110110011111101100111011110100001110101011000111001111111110011100010101011100110111111011111101101010110111111000010110110100100010111101100110111011011001010100101011011111111011011010111101011110101101000111001010110001101100010110111101110111111100010001101111110001101111100101110111000011011100001110110110111111011011111111110111011001111001110011011011011110111101011011001011010111101110000011111110010110101110110111110110011111101100110111101000011101011100011100111111110011100010101011001101111110111110110101011011111000010111101001000101110110011011011011000101001011101111111011010101110101110101010010101011000110110001011011111110111111100010001101111100011011111001011101110001101110000111011011011111011011111111110111011011110011100110110110111011110101101100101100111101110000011111100101101011101101111011001111110110010111101000011101011000111001111111001110001010101001101111110111101101010111111100001011101001000111101100111101101100101001011011111101100101101011011001101011000110110001011011111101111111000100011011110001101111100101110111001101110000111011011011110110111111111101110111111001110011011011011011110101101100101101111011100000111110010110101110110111011001111110110001111010000111011100011100111111001110001010110011011111101110110101011111100001011010010001110110011101101101010011101111101101010101010101011000110110001011011111011111110001000110111000110111110010111011101101110000111011011011101101111111111011101111100111001101101101011110101101100101011110111000001111001011010111011011011001111110110011110100001110110001110011111001110001010100110111111111011010101111100001110100100111011001101101010100110111101010011110101100011011000101101111011111110001000110110001101111100101110111110111000011101101101101101111111111011101111001110011011011101111010110110010011110111000001110010110101110110101100111111011011110100001111100011100111100111000101100110111111110110101111110000110100101110110110110010101101110010110101100011011000101101110111111100010001101000110111110010111011110111000011101101101011011111111110111111100111001101101101111010110110010111101110000011001011010111011101100111111010111101000011110001110011100111000101001101111111011010111110001101001111011110110101110110010101100011011000101111101111111000100011000011011111001011101110111000011101101110110111111111101111110011100110110101111010110110001111011100000100101101011101101100111111001111010000111000111001100111000110011011111101101111110011010011101110101011101010110001101100010111101111111000100011000110111110010111011011100001110110110110111111111101111100111001101110111101011011001111011100000001011010111010110011111101111010000110001110010011100010011011111011011111011010111011001111010110001101100010111011111110001000100011011111001011111011100001110110101101111111111011110011100110110111101011011011110111000000101101011110110011111011110100011000111010011100100110111101111111110111111011010110001101100011110111111100010000001101111100101111011100001110111011011111111111111001110011010111101011010111101110000010110101110110011110111101001100011110011101001101110111111101110101011000110110001110111111100010000011011111001011101110000111011011011111111111110011100111011110101100111101110000101101011011001110111101011000111001111001111101111111101011000110110011101111111000100001101111100101101110000111010110111111111111001110011011110101101111011100010110101011001101111011100011001110011111111101011000110110111011111110001000110111110011101110000111101101111111111100111001011110101011110111001011011011001011110110001001100111110101100011011111011111110000001101111100110111000011101101111111111001110101111010011110110010110101100011111100100101110101100011011110111111100000110111110110111000011011011111111100111101111010111101001011101100111110101110101100011011101111111000011011111110111000010110111111110011101111001111000101101101111111010110001111101111111000110111111011100010110111111100110111101111001010101111010110001111011111100011011111011100101101111110010111011100110011010110001110111110001101111011101011011111010110110010101011001110111100011011101111011011111010101101011011101110001101101110111111000101011111011000111101101111010101111010001110101110101110000111110111100111011011101"
}

==> anc/R553_98_points.json <==
{
 "shows": "R(5,5;3) >= 99",
 "status": "a new lower bound (previous: 88)",
 "n": 98,
 "uniformity": 3,
 "colours": 2,
 "forbidden": {
  "colour 0": "5 points whose 3-subsets all have colour 0",
  "colour 1": "5 points whose 3-subsets all have colour 1"
 },
 "sizes": [
  5,
  5
 ],
 "indexing": "points are 0..97; character i (from 0) of 'colouring' is the colour of the i-th 3-subset in lexicographic order, the order of Python's itertools.combinations(range(98), 3)",
 "rule": {
  "modulus": 97,
  "fixed_points": [
   97
  ],
  "multipliers": [
   4
  ],
  "maps": "x -> g*x + b (mod 97) for b in 0..96 and g in the group generated by the multipliers; points from 97 on stay in place",
  "number_of_maps": 2328,
  "orbits_of_subsets": 72,
  "colour0_orbit_representatives": [
   [
    0,
    1,
    7
   ],
   [
    0,
    1,
    10
   ],
   [
    0,
    1,
    11
   ],
   [
    0,
    1,
    12
   ],
   [
    0,
    1,
    13
   ],
   [
    0,
    1,
    15
   ],
   [
    0,
    1,
    19
   ],
   [
    0,
    1,
    20
   ],
   [
    0,
    1,
    27
   ],
   [
    0,
    1,
    29
   ],
   [
    0,
    1,
    30
   ],
   [
    0,
    1,
    31
   ],
   [
    0,
    1,
    32
   ],
   [
    0,
    1,
    33
   ],
   [
    0,
    1,
    34
   ],
   [
    0,
    1,
    36
   ],
   [
    0,
    1,
    39
   ],
   [
    0,
    1,
    40
   ],
   [
    0,
    1,
    41
   ],
   [
    0,
    1,
    46
   ],
   [
    0,
    1,
    49
   ],
   [
    0,
    1,
    97
   ],
   [
    0,
    2,
    10
   ],
   [
    0,
    2,
    12
   ],
   [
    0,
    2,
    15
   ],
   [
    0,
    2,
    23
   ],
   [
    0,
    2,
    25
   ],
   [
    0,
    2,
    28
   ],
   [
    0,
    2,
    42
   ],
   [
    0,
    2,
    44
   ],
   [
    0,
    5,
    19
   ],
   [
    0,
    5,
    26
   ],
   [
    0,
    5,
    34
   ],
   [
    0,
    5,
    39
   ],
   [
    0,
    5,
    51
   ],
   [
    0,
    5,
    97
   ]
  ],
  "every_other_subset": "colour 1",
  "further_symmetries": [
   "the map x -> 2x (mod 97; the point 97 stays) swaps the two colours on every triple"
  ]
 },
 "sha256_of_colouring": "53e042c9f44d870cdccd4d86b5e45003fadf981d7757580f863632a945f5e17d",
 "colouring": "11111011000010011001111110100000010110001011000000011010001101000000101111110011001000011011111010101000001100101111010110011110101111100010000000010001111101011110011010111101001100000101011110100110100000111010010001011001001110111011010110111011100100110100010010111000001011001011110111001101111010101000011011001000000101100011000110100000010011011000010101011110110011101011011110110100101111001011110101000010000011000110000010000101011110100111101001011011110110000011000101100001001111011111000010011011110011110110010000111110111100100001101000110000010101000010000010001001100100110110011111010101011111001101100100110010001000001000010101110110000100111101011101000101100011001001111111100100110001101000101110101111001000011011000110011100101101010100101000111001001011101110100100111000101001010101101001110011000000101110101000111010110011011001000000100111100100000010011011001101011100010101110100101010000010111101101100110011101011100101010101001110101110011001101101111010000010101010111010010110111101110000101010110010100001010011010101000011101111011010010111010110010101101111000010110011100111011001110001110011011100111001101000011110110101001000010001001111010110010111110110110101101101101011011011111010011010111100100010000010010011110000110110011010010001100011111110001100010010110011011000011110010010110110010110101111011010010001011100110000001100111010001001011011110101101001101011101001011100111011000000101101110010000010011101101000000110111001110100101110011111001011010000101111001100101100110011001101001100111101000010110100111110101001001010111111110100110101011011001010011011010101100101111111101010010010011111011101000111001001101011010000110011000010110101100100111000101110111110100001010111100001101101101010101111101111101010101101101100001111010100001011000100110111010100111000001011000011000011010000011100101011101100100011010101111000100100101011111110101100000001101011111110101001001000111101010110001100010011001111011100001001000000100100001110111100110010001100011011011000111011010010101101000110000100001100010110101001011011100011011100011100010011100001001010000111011110111000010100100001110010001110001101011111000110011101010000100001111100001000010101110011000111110101101011100011101000101001000101100011000110100010010100010111000111010101110101011000111011110000011011101110110000011110111000110101011100011011110011110010000011110101100001101011110000010011110011110110001000010100011010111110011001100100110011001111101011000101000010100011000111110011010011001001000000100100110010110011111000110001011000101000011111001011001010101010100110100111110000101000110010000011001111101110100001110000001110000101110111110011000001101000101001110000010100001111000111100001010000011100101000100111000001010010100011000111011110111000110001010010100000111011101010000000011101110001101110110001110111000000001010111101100111000111100110010000000000000010011001111000111001101010101101110111000001000010111010000100000111011101101010100100010000110100011100101011010100111000101100001000100110110111101001100101101011000110101101001100101111011010001101011100011001001010101101010100100110001110101100111001111111000101010110100000101101010100011111110011010101101010011110010011000000110010011110010101101011001000111111110101001000000000100101011111111000100000010001100010001111011011011011110001000110001000100110111101101001010101000101010100101101111011000000011010100001111010011110010111100001010110000100101110100011110011101110111001111000101110100100100110001111011000001100000110111100011001000000100110011000011111010111110000110011001000111110110101011010100111100101011010101101111010100110000111101011010110101111000011001011001100010010100000111111000001010010001100010001001110101000100100100010101110010001101100110101001110100001011100101011001100011000101011110001111100011110101000110101100000011011100100100111011000000110111000011010011110010011110010110000111110010110000000011110000000011010011100110100111001011011010011100101100011001101011110110011011110101100110000001101001101010101100101100000101111100000101011010100000111110001111100011011111110110001111101010010111111001100111111010010101111110000101010100001111110000010101111100001111101010000100011010011010110010110001101000111110011001111100010111100000011111110000001111100010011111111110010001111011100101010100111011010101011001100110101010110110011000110011011011100001011010000111001111001000100111100011001001100100110010010100100101001111011011110110110000101000101000000011000011000111001000100110011100001110000011111000100101101001001010100110011001010010011011110110001011110101011111011111011000010011001111110100000010110001011000000011010001101000000101111110011001000011011110101010000011001011110101100111101011111000100000000100011111010111100110101111010011000001010111010011010000011101001000101100100111011101101011011101110010011010001001011100000101100101110111001101111010101000011011001000000101100011000110100000010011011000010101011110110011100110111101101001011110010111101010000100000110001100000100001010111101001111010010110111101000001100010110000100111101111100001001101111001111011001000011111011110010000110100011000010101000010000010001001100100110110011111010101011111001101100100110010001000001000010101101100001001111010111010001011000110010011111111001001100011010001011101011110010000110100011001110010110101010010100011100100101110111010010011100010100101010110100111001100000101110101000111010110011011001000000100111100100000010011011001101011100010101110101010100000101111011011001100111010111001010101010011101011100110011011011110100000101101011101001011011110111000010101011001010000101001101010100001110111101101001011101110010101101111000010110011100111011001110001110011011100111001101000011110110101000000100010011110101100101111101101101011011011010110110111110100110101111001000100001001001111000011011001101001000110001111111000110001001011001101100001111001001110110010110101111011010010001011100110000001100111010001001011011110101101001100111010010111001110110000001011011100100000100111011010000001101110011101001011001111100101101000010111100110010110011001100110100110011110100001011010011111101001001010111111110100110101011011001010011011010101100101111111101010010010111110111010001110010011010110100001100110000101101011001001110001011101111010000101011110000110110110101010111110111110101010110110110000111101010000011000100110111010100111000001011000011000011010000011100101011101100100010101011110001001001010111111101011000000011010111111101010010010001111010011000110001001100111101110000100100000010010000111011110011001000110001011011000111011010010101101000110000100001100010110101001011011100011011000111000100111000010010100001110111101110000101001000011100100011100110101111100011001110101000010000111110000100001010111001100011111010101011100011101000101001000101100011000110100010010100010111000111011011101010110001110111100000110111011101100000111101110001101010111001101111001111001000001111010110000110101111000001001111001111011001000010100011010111110011001100100110011001111101011000101000011000110001111100110100110010010000001001001100101100111110001100101100010100001111100101100101010101010011010011111000010100011010000011001111101110100001110000001110000101110111110011000001010001010011100000101000011110001111000010100000111001010001011100000101001010001100011101111011100011000101001010000011011101010000000011101110001101110110001110111000000001010111011001110001111001100100000000000000100110011110001110011101010110111011100000100001011101000010000011101110110101100100010000110100011100101011010100111000101100001000101101101111010011001011010110001101011010011001011110110000110101110001100100101010110101010010011000111010110111001111111000101010110100000101101010100011111110010101011010100111100100110000001100100111100101011010100100011111111010100100000000010010101111111100010000010001100010001111011011011011110001000110001001001101111011010010101010001010101001011011110110000001101010000111101001111001011110000101011000100101110100011110011101110111001111000101110101001001100011110110000011000001101111000110010000010011001100001111101011111000011001100100111110110101011010100111100101011010101101110101001100001111010110101101011110000110010100110001001010000011111100000101001000110010001001110101000100100100010101110010001011001101010011101000010111001010110011001100010101111000111110001111010100011101100000011011100100100111011000000111110000110100111100100111100101100001111001011000000001111000000001101001100110100111001011011010011100101100110011010111101100110111101011001000000110100110101010110010110000101111100000101011010100000111110011111000110111111101100011111101001011111100110011111101001101111110000101010100001111110000101011111000011111010100010001101001101011001011000101000111110011001111100011111000000111111100000011110001001111111111001000111011100101010100111010101010110011001101010011011001100011001101011100001011010000110011110010001001111001100100110010011010010100100101001110110111101101000010100010100000011000011001110010001001001110000111000011111001001011010100101010110011000100100101111110000111010011111111011000010011001111110100000010110001011000000011010001101000000101111110011001000011011101010100000110010111101011001111010111110001000000001000111110101111001101011110100110000010111101001101000001110100100010110010011101110110101101110111001001101000100101110000010110010110111001101111010101000011011001000000101100011000110100000010011011000010101011110110011101101111011010010111100101111010100001000001100011000001000010101111010011110100101101111000000110001011000010011110111110000100110111100111101100100001111101111001000011010001100010101000010000010001001100100110110011111010101011111001101100100110010001000001000010111011000010011110101110100010110001100100111111110010011000110100010111010111100100001110001100111001011010101001010001110010010111011101001001110001010010101011010011100110000101110101000111010110011011001000000100111100100000010011011001101011100010101110110101000001011110110110011001110101110010101010100111010111001100110110111101000001010101110100101101111011100001010101100101000010100110101010000111011110110100101110110010101101111000010110011100111011001110001110011011100111001101000011110110101000001000100111101011001011111011011010110110110101101101111101001101011110010001000100100111100001101100110100100011000111111100011000100101100110110000111100100110110010110101111011010010001011100110000001100111010001001011011110101101001101110100101110011101100000010110111001000001001110110100000011011100111010010100111110010110100001011110011001011001100110011010011001111010000101101001111101001001010111111110100110101011011001010011011010101100101111111101010010001111101110100011100100110101101000011001100001011010110010011100010111011101000010101111000011011011010101011111011111010101011011011000011110101000011000100110111010100111000001011000011000011010000011100101011101100100001010111100010010010101111111010110000000110101111111010100100100011110101100011000100110011110111000010010000001001000011101111001100100011000011011000111011010010101101000110000100001100010110101001011011100011010001110001001110000100101000011101111011100001010010000111001000111011010111110001100111010100001000011111000010000101011100110001111101101011100011101000101001000101100011000110100010010100010111000111010111010101100011101111000001101110111011000001111011100011010101100110111100111100100000111101011000011010111100000100111100111101001000010100011010111110011001100100110011001111101011000101000010001100011111001101001100100100000010010011001011001111100011010110001010000111110010110010101010101001101001111100001010001010000011001111101110100001110000001110000101110111110011000010100010100111000001010000111100011110000101000001110010100001110000010100101000110001110111101110001100010100101000001011101010000000011101110001101110110001110111000000001010110110011100011110011001000000000000001001100111100011100110101011011101110000010000101110100001000001110111011010100100010000110100011100101011010100111000101100001000111011011110100110010110101100011010110100110010111101100011010111000110010010101011010101001001100011101011111001111111000101010110100000101101010100011111110001010110101001111001001100000011001001111001010110110010001111111101010010000000001001010111111110001000010001100010001111011011011011110001000110001010011011110110100101010100010101010010110111101100000110101000011110100111100101111000010101100100101110100011110011101110111001111000101110110010011000111101100000110000011011110001100100001001100110000111110101111100001100110010111110110101011010100111100101011010101101101010011000011110101101011010111100001100110011000100101000001111110000010100100011010001001110101000100100100010101110010010110011010100111010000101110010101100100110001010111100011111000111101010001101100000011011100100100111011000000111100001101001111001001111001011000011100101100000000111100000000110100100110100111001011011010011100101101100110101111011001101111010110000000011010011010101011001011000101111100000101011010100000111100111110001101111111011000111110100101111110011001111110100101111110000101010100001111100001010111110000111110101001000110100110101100101100101000111110011001111100011110000001111111000000111000100111111111100100111011100101010100111001010101100110011010101101100110001100110011100001011010000100111100100010011100110010011001001010010100100101011101101111011000001010001010000011000011011100100010000111000011000011111010010110110010101110011001001010111110001101011111101100001001100111111010000001011000101100000001101000110100000010111111001100100001101101010100000110010111101011001111010111110001000000001000111110101111001101011110100110000010111010011010000011101001000101100100111011101101011011101110010011010001001011100000101100111011100110111101010100001101100100000010110001100011010000001001101100001010101111011001101101111011010010111100101111010100001000001100011000001000010101111010011110100101101111000001100010110000100111101111100001001101111001111011001000011111011110010000110100011001010100001000001000100110010011011001111101010101111100110110010011001000100000100001011011000010011110101110100010110001100100111111110010011000110100010111010111100100001100011001110010110101010010100011100100101110111010010011100010100101010110100111001100010111010100011101011001101100100000010011110010000001001101100110101110001010111010101000001011110110110011001110101110010101010100111010111001100110110111101000001101011101001011011110111000010101011001010000101001101010100001110111101101001011111001010110111100001011001110011101100111000111001101110011100110100001111011010100001000100111101011001011111011011010110110110101101101111101001101011110010001001001001111000011011001101001000110001111111000110001001011001101100001111001011011001011010111101101001000101110011000000110011101000100101101111010110100101110100101110011101100000010110111001000001001110110100000011011100111010010001111100101101000010111100110010110011001100110100110011110100001011010011110100100101011111111010011010101101100101001101101010110010111111110101001001111101110100011100100110101101000011001100001011010110010011100010111011010000101011110000110110110101010111110111110101010110110110000111101010001100010011011101010011100000101100001100001101000001110010101110110010001010111100010010010101111111010110000000110101111111010100100100011110011000110001001100111101110000100100000010010000111011110011001000110001101100011101101001010110100011000010000110001011010100101101110001110001110001001110000100101000011101111011100001010010000111001000111110101111100011001110101000010000111110000100001010111001100011111010101110001110100010100100010110001100011010001001010001011100011110111010101100011101111000001101110111011000001111011100011010101001101111001111001000001111010110000110101111000001001111001111000100001010001101011111001100110010011001100111110101100010100010001100011111001101001100100100000010010011001011001111100011101100010100001111100101100101010101010011010011111000010100001000001100111110111010000111000000111000010111011111001100010100010100111000001010000111100011110000101000001110010100011100000101001010001100011101111011100011000101001010000001110101000000001110111000110111011000111011100000000101010110011100011110011001000000000000001001100111100011100101010110111011100000100001011101000010000011101110110110010001000011010001110010101101010011100010110000100011011011110100110010110101100011010110100110010111101000110101110001100100101010110101010010011000111010111100111111100010101011010000010110101010001111111001010110101001111001001100000011001001111001010110100100011111111010100100000000010010101111111100000001000110001000111101101101101111000100011000110011011110110100101010100010101010010110111101000001101010000111101001111001011110000101011010010111010001111001110111011100111100010111010010011000111101100000110000011011110001100000010011001100001111101011111000011001100111111011010101101010011110010101101010110101010011000011110101101011010111100001100100110001001010000011111100000101001000101000100111010100010010010001010111001010110011010100111010000101110010101100001100010101111000111110001111010100010110000001101110010010011101100000011100001101001111001001111001011000111001011000000001111000000001101010011010011100101101101001110010101100110101111011001101111010110000000110100110101010110010110010111110000010101101010000011100111110001101111111011000111101001011111100110011111101010111111000010101010000111100001010111110000111110101010001101001101011001011010100011111001100111110011110000001111111000000110001001111111111001011101110010101010011101010101100110011010011011001100011001101110000101101000000111100100010011001100100110010001001010010010111101101111011000010100010100001100001111100100010001110000100001111110010110100101011001101001101111001001111101100001001100111111010000001011000101100000001101000110100000010111111001100100001101010101000001100101111010110011110101111100010000000010001111101011110011010111101001100000111101001101000001110100100010110010011101110110101101110111001001101000100101110000010110011011100110111101010100001101100100000010110001100011010000001001101100001010101111011001011011110110100101111001011110101000010000011000110000010000101011110100111101001011011100000110001011000010011110111110000100110111100111101100100001111101111001000011010001101010100001000001000100110010011011001111101010101111100110110010011001000100000100001110110000100111101011101000101100011001001111111100100110001101000101110101111001000010001100111001011010101001010001110010010111011101001001110001010010101011010011100100010111010100011101011001101100100000010011110010000001001101100110101110001010111101010000010111101101100110011101011100101010101001110101110011001101101111010000010101110100101101111011100001010101100101000010100110101010000111011110110100101111001010110111100001011001110011101100111000111001101110011100110100001111011010000010001001111010110010111110110110101101101101011011011111010011010111100100000100100111100001101100110100100011000111111100011000100101100110110000111100111011001011010111101101001000101110011000000110011101000100101101111010110100011101001011100111011000000101101110010000010011101101000000110111001110100100111110010110100001011110011001011001100110011010011001111010000101101001110100100101011111111010011010101101100101001101101010110010111111110101001011111011101000111001001101011010000110011000010110101100100111000101110101000010101111000011011011010101011111011111010101011011011000011110101001100010011011101010011100000101100001100001101000001110010101110110010010101111000100100101011111110101100000001101011111110101001001000111101100011000100110011110111000010010000001001000011101111001100100011001101100011101101001010110100011000010000110001011010100101101110001100011100010011100001001010000111011110111000010100100001110010001111010111110001100111010100001000011111000010000101011100110001111110101110001110100010100100010110001100011010001001010001011100011101110101011000111011110000011011101110110000011110111000110101000110111100111100100000111101011000011010111100000100111100111100100001010001101011111001100110010011001100111110101100010100100011000111110011010011001001000000100100110010110011111000110110001010000111110010110010101010101001101001111100001010001000001100111110111010000111000000111000010111011111001100101000101001110000010100001111000111100001010000011100101001110000010100101000110001110111101110001100010100101000001110101000000001110111000110111011000111011100000000101101100111000111100110010000000000000010011001111000111010101011011101110000010000101110100001000001110111011010010001000011010001110010101101010011100010110000100110110111101001100101101011000110101101001100101111000011010111000110010010101011010101001001100011101011100111111100010101011010000010110101010001111111010101101010011110010011000000110010011110010101110010001111111101010010000000001001010111111110000001000110001000111101101101101111000100011000100110111101101001010101000101010100101101111000000110101000011110100111100101111000010101110010111010001111001110111011100111100010111100100110001111011000001100000110111100011000001001100110000111110101111100001100110011111011010101101010011110010101101010110010100110000111101011010110101111000011010011000100101000001111110000010100100001000100111010100010010010001010111001101100110101001110100001011100101011000110001010111100011111000111101010010110000001101110010010011101100000111000011010011110010011110010110011100101100000000111100000000110110011010011100101101101001110010011001101011110110011011110101100000011010011010101011001011010111110000010101101010000011001111100011011111110110001110100101111110011001111110110111111000010101010000111000010101111100001111101001000110100110101100101110100011111001100111110111100000011111110000011000100111111111100111101110010101010011010101011001100110101101100110001100101110000101101000001111001000100100110010011001001001010010010111011011110100001010001000001100001111001000100111000000001111100101110010111001010010111001111101100001001100111111010000001011000101100000001101000110100000010111111001100100001100101010000011001011110101100111101011111000100000000100011111010111100110101111010011000001110100110100000111010010001011001001110111011010110111011100100110100010010111000001011011011100110111101010100001101100100000010110001100011010000001001101100001010101111011000110111101101001011110010111101010000100000110001100000100001010111101001111010010110110000011000101100001001111011111000010011011110011110110010000111110111100100001101000101010100001000001000100110010011011001111101010101111100110110010011001000100000100001101100001001111010111010001011000110010011111111001001100011010001011101011110010001000110011100101101010100101000111001001011101110100100111000101001010101101001110000010111010100011101011001101100100000010011110010000001001101100110101110001010111010100000101111011011001100111010111001010101010011101011100110011011011110100001010111010010110111101110000101010110010100001010011010101000011101111011010010111001010110111100001011001110011101100111000111001101110011100110100001111011010000100010011110101100101111101101101011011011010110110111110100110101111001000010010011110000110110011010010001100011111110001100010010110011011000011110011011001011010111101101001000101110011000000110011101000100101101111010110100111010010111001110110000001011011100100000100111011010000001101110011101000011111001011010000101111001100101100110011001101001100111101000010110100110100100101011111111010011010101101100101001101101010110010111111110101000111110111010001110010011010110100001100110000101101011001001110001011100100001010111100001101101101010101111101111101010101101101100001111010101100010011011101010011100000101100001100001101000001110010101110110010101011110001001001010111111101011000000011010111111101010010010001110110001100010011001111011100001001000000100100001110111100110010001101101100011101101001010110100011000010000110001011010100101101110001000111000100111000010010100001110111101110000101001000011100100011101011111000110011101010000100001111100001000010101110011000111110101110001110100010100100010110001100011010001001010001011100011011101010110001110111100000110111011101100000111101110001101010011011110011110010000011110101100001101011110000010011110011100100001010001101011111001100110010011001100111110101100010101000110001111100110100110010010000001001001100101100111110001011000101000011111001011001010101010100110100111110000101001000001100111110111010000111000000111000010111011111001101010001010011100000101000011110001111000010100000111001010111000001010010100011000111011110111000110001010010100001110101000000001110111000110111011000111011100000000101011001110001111001100100000000000000100110011110001111010101101110111000001000010111010000100000111011101110010001000011010001110010101101010011100010110000101101101111010011001011010110001101011010011001011110001101011100011001001010101101010100100110001110111100111111100010101011010000010110101010001111110101011010100111100100110000001100100111100101011001000111111110101001000000000100101011111111000001000110001000111101101101101111000100011001001101111011010010101010001010101001011011110000011010100001111010011110010111100001010110010111010001111001110111011100111100010111001001100011110110000011000001101111000110000100110011000011111010111110000110011011111011010101101010011110010101101010110101001100001111010110101101011110000111001100010010100000111111000001010010001000100111010100010010010001010111001011001101010011101000010111001010110011000101011110001111100011110101010110000001101110010010011101100001110000110100111100100111100101101110010110000000011110000000011010011010011100101101101001110010110011010111101100110111101010000001101001101010101100101110111110000010101101010000010011111000110111111101100011010010111111001100111111010111111000010101010000110000101011111000011111010100011010011010110010110100011111001100111111111000000111111100001100010011111111110011101110010101010010101010110011001100110110011000110001110000101101000011110010001000011001001100101001010010011110110111100000101000100001100001110010000011100000001111001011001011000101010111110110000100110011111101000000101100010110000000110100011010000001011111100110010000110101010000011001011110101100111101011111000100000000100011111010111100110101111010011000011101001101000001110100100010110010011101110110101101110111001001101000100101110000010111101110011011110101010000110110010000001011000110001101000000100110110000101010111101100110111101101001011110010111101010000100000110001100000100001010111101001111010010110100000110001011000010011110111110000100110111100111101100100001111101111001000011010000101010000100000100010011001001101100111110101010111110011011001001100100010000010001101100001001111010111010001011000110010011111111001001100011010001011101011110010010001100111001011010101001010001110010010111011101001001110001010010101011010011100001011101010001110101100110110010000001001111001000000100110110011010111000101011010100000101111011011001100111010111001010101010011101011100110011011011110100010101110100101101111011100001010101100101000010100110101010000111011110110100101100101011011110000101100111001110110011100011100110111001110011010000111101100000100010011110101100101111101101101011011011010110110111110100110101111001000100100111100001101100110100100011000111111100011000100101100110110000111101101100101101011110110100100010111001100000011001110100010010110111101011010111010010111001110110000001011011100100000100111011010000001101110011101000111110010110100001011110011001011001100110011010011001111010000101101001010010010101111111101001101010110110010100110110101011001011111111010100111110111010001110010011010110100001100110000101101011001001110001011101000010101111000011011011010101011111011111010101011011011000011110100110001001101110101001110000010110000110000110100000111001010111011000101011110001001001010111111101011000000011010111111101010010010001101100011000100110011110111000010010000001001000011101111001100100010110110001110110100101011010001100001000011000101101010010110111001000111000100111000010010100001110111101110000101001000011100100011010111110001100111010100001000011111000010000101011100110001111010111000111010001010010001011000110001101000100101000101110001011101010110001110111100000110111011101100000111101110001101000110111100111100100000111101011000011010111100000100111100110010000101000110101111100110011001001100110011111010110001011000110001111100110100110010010000001001001100101100111110010110001010000111110010110010101010101001101001111100001010100000110011111011101000011100000011100001011101111100111010001010011100000101000011110001111000010100000111001001110000010100101000110001110111101110001100010100101000111010100000000111011100011011101100011101110000000011011001110001111001100100000000000000100110011110001110101011011101110000010000101110100001000001110111011001000100001101000111001010110101001110001011000011101101111010011001011010110001101011010011001011100011010111000110010010101011010101001001100011101110011111110001010101101000001011010101000111110101011010100111100100110000001100100111100101010010001111111101010010000000001001010111111110000100011000100011110110110110111100010001101001101111011010010101010001010101001011011100000110101000011110100111100101111000010101001011101000111100111011101110011110001011001001100011110110000011000001101111000100001001100110000111110101111100001100111111101101010110101001111001010110101010101001100001111010110101101011110000110011000100101000001111110000010100100100010011101010001001001000101011101011001101010011101000010111001010100110001010111100011111000111101011011000000110111001001001110110001110000110100111100100111100101111100101100000000111100000000111001101001110010110110100111000110011010111101100110111101000000011010011010101011001011011111000001010110101000000011111000110111111101100010100101111110011001111111011111100001010101000010000101011111000011111001000110100110101100101010001111100110011111111000000111111100011000100111111111101110111001010101000101010110011001101101100110001100111000010110100011110010001000110010011000100101001001110110111100001010000000110001110010000111000000111001010011100111111110110000100110011111101000000101100010110000000110100011010000001011111100110010000101010100000110010111101011001111010111110001000000001000111110101111001101011110100110001110100110100000111010010001011001001110111011010110111011100100110100010010111000001011101110011011110101010000110110010000001011000110001101000000100110110000101010111101101101111011010010111100101111010100001000001100011000001000010101111010011110100101100000011000101100001001111011111000010011011110011110110010000111110111100100001101000101010000100000100010011001001101100111110101010111110011011001001100100010000010011011000010011110101110100010110001100100111111110010011000110100010111010111100101000110011100101101010100101000111001001011101110100100111000101001010101101001110001011101010001110101100110110010000001001111001000000100110110011010111000101010101000001011110110110011001110101110010101010100111010111001100110110111101001010111010010110111101110000101010110010100001010011010101000011101111011010011100101011011110000101100111001110110011100011100110111001110011010000111101100001000100111101011001011111011011010110110110101101101111101001101011110010010010011110000110110011010010001100011111110001100010010110011011000011111101100101101011110110100100010111001100000011001110100010010110111101011001110100101110011101100000010110111001000001001110110100000011011100111010011111001011010000101111001100101100110011001101001100111101000010110101010010010101111111101001101010110110010100110110101011001011111111010101111101110100011100100110101101000011001100001011010110010011100010110100001010111100001101101101010101111101111101010101101101100001111010110001001101110101001110000010110000110000110100000111001010111011001010111100010010010101111111010110000000110101111111010100100100010110001100010011001111011100001001000000100100001110111100110010000110110001110110100101011010001100001000011000101101010010110111010001110001001110000100101000011101111011100001010010000111001001101011111000110011101010000100001111100001000010101110011000111010111000111010001010010001011000110001101000100101000101110010111010101100011101111000001101110111011000001111011100011010011011110011110010000011110101100001101011110000010011110010010000101000110101111100110011001001100110011111010110001010001100011111001101001100100100000010010011001011001111101011000101000011111001011001010101010100110100111110000100100000110011111011101000011100000011100001011101111100110100010100111000001010000111100011110000101000001110010111000001010010100011000111011110111000110001010010100111010100000000111011100011011101100011101110000000010110011100011110011001000000000000001001100111100011010101101110111000001000010111010000100000111011101001000100001101000111001010110101001110001011000011011011110100110010110101100011010110100110010110001101011100011001001010101101010100100110001111110011111110001010101101000001011010101000111101010110101001111001001100000011001001111001011001000111111110101001000000000100101011111110000100011000100011110110110110111100010001110011011110110100101010100010101010010110110000011010100001111010011110010111100001011001011101000111100111011101110011110001010010011000111101100000110000011011110000000100110011000011111010111110000110011111101101010110101001111001010110101001010011000011110101101011010111100001001100010010100000111111000001010010100010011101010001001001000101011110110011010100111010000101110010100011000101011110001111100011110101011000000110111001001001110110011100001101001111001001111001011110010110000000011110000000011001101001110010110110100111001100110101111011001101111010000001101001101010101100101011111000001010110101000000111110001101111111011001010010111111001100111111011111100001010101000000001010111110000111110100011010011010110011010001111100110011111110000001111111001100010011111111111110111001010101001010101100110010110110011000110111000010110100111100100010011001001100100101001011101101110000101000000110011100100011100000110011001101111110110000100110011111101000000101100010110000000110100011010000001011111100110010000010101000001100101111010110011110101111100010000000010001111101011110011010111101001100111010011010000011101001000101100100111011101101011011101110010011010001001011100000101101110011011110101010000110110010000001011000110001101000000100110110000101010111101011011110110100101111001011110101000010000011000110000010000101011110100111101001011000001100010110000100111101111100001001101111001111011001000011111011110010000110100101010000100000100010011001001101100111110101010111110011011001001100100010000010110110000100111101011101000101100011001001111111100100110001101000101110101111001100011001110010110101010010100011100100101110111010010011100010100101010110100110001011101010001110101100110110010000001001111001000000100110110011010111000101101010000010111101101100110011101011100101010101001110101110011001101101111010101011101001011011110111000010101011001010000101001101010100001110111101101001100101011011110000101100111001110110011100011100110111001110011010000111101000010001001111010110010111110110110101101101101011011011111010011010111100001001001111000011011001101001000110001111111000110001001011001101100001111101100101101011110110100100010111001100000011001110100010010110111101011011101001011100111011000000101101110010000010011101101000000110111001110001111100101101000010111100110010110011001100110100110011110100001011011010010010101111111101001101010110110010100110110101011001011111111010011111011101000111001001101011010000110011000010110101100100111000101010000101011110000110110110101010111110111110101010110110110000111100110001001101110101001110000010110000110000110100000111001010111011010101111000100100101011111110101100000001101011111110101001001000011000110001001100111101110000100100000010010000111011110011001000110110001110110100101011010001100001000011000101101010010110111100011100010011100001001010000111011110111000010100100001110010110101111100011001110101000010000111110000100001010111001100011010111000111010001010010001011000110001101000100101000101110101110101011000111011110000011011101110110000011110111000110001101111001111001000001111010110000110101111000001001111000010000101000110101111100110011001001100110011111010110001100011000111110011010011001001000000100100110010110011111101100010100001111100101100101010101010011010011111000010100000110011111011101000011100000011100001011101111100101000101001110000010100001111000111100001010000011100011100000101001010001100011101111011100011000101001010111010100000000111011100011011101100011101110000000101100111000111100110010000000000000010011001111000101010110111011100000100001011101000010000011101111001000100001101000111001010110101001110001011000110110111101001100101101011000110101101001100101000110101110001100100101010110101010010011000111110011111110001010101101000001011010101000111010101101010011110010011000000110010011110010100100011111111010100100000000010010101111110000100011000100011110110110110111100010001100110111101101001010101000101010100101101000001101010000111101001111001011110000101001011101000111100111011101110011110001100100110001111011000001100000110111100000010011001100001111101011111000011001111101101010110101001111001010110101010100110000111101011010110101111000100110001001010000011111100000101000100010011101010001001001000101011101100110101001110100001011100101001100010101111000111110001111011011000000110111001001001110110111000011010011110010011110010111001011000000001111000000001001101001110010110110100111011001101011110110011011110000000110100110101010110011011111000001010110101000001111100011011111110110101001011111100110011111011111100001010101000000010101111100001111010001101001101011001010001111100110011111100000011111110110001001111111111110111001010101010101011001100011011001100010111000010110001111001000001100100110100101001111011011000010100000110111001001110000100101011111011000010011001111110100000010110001011000000011010001101000000101111110011001000010101000001100101111010110011110101111100010000000010001111101011110011010111101001101110100110100000111010010001011001001110111011010110111011100100110100010010111000001110111001101111010101000011011001000000101100011000110100000010011011000010101011110011011110110100101111001011110101000010000011000110000010000101011110100111101001010000011000101100001001111011111000010011011110011110110010000111110111100100001101010101000010000010001001100100110110011111010101011111001101100100110010001000001110110000100111101011101000101100011001001111111100100110001101000101110101111001000110011100101101010100101000111001001011101110100100111000101001010101101001000101110101000111010110011011001000000100111100100000010011011001101011100010101010000010111101101100110011101011100101010101001110101110011001101101111011010111010010110111101110000101010110010100001010011010101000011101111011010110010101101111000010110011100111011001110001110011011100111001101000011110000010001001111010110010111110110110101101101101011011011111010011010111100010010011110000110110011010010001100011111110001100010010110011011000011110110010110101111011010010001011100110000001100111010001001011011110101011101001011100111011000000101101110010000010011101101000000110111001110011111001011010000101111001100101100110011001101001100111101000010110101001001010111111110100110101011011001010011011010101100101111111101011111011101000111001001101011010000110011000010110101100100111000100100001010111100001101101101010101111101111101010101101101100001111011000100110111010100111000001011000011000011010000011100101011101010101111000100100101011111110101100000001101011111110101001001000110001100010011001111011100001001000000100100001110111100110010011011000111011010010101101000110000100001100010110101001011011100011100010011100001001010000111011110111000010100100001110011101011111000110011101010000100001111100001000010101110011000101011100011101000101001000101100011000110100010010100010111101110101011000111011110000011011101110110000011110111000110011011110011110010000011110101100001101011110000010011110001000010100011010111110011001100100110011001111101011000100011000111110011010011001001000000100100110010110011111011000101000011111001011001010101010100110100111110000010000011001111101110100001110000001110000101110111110101000101001110000010100001111000111100001010000011100111000001010010100011000111011110111000110001010010011101010000000011101110001101110110001110111000000101100111000111100110010000000000000010011001111001010101101110111000001000010111010000100000111011100100010000110100011100101011010100111000101100110110111101001100101101011000110101101001100100001101011100011001001010101101010100100110001111001111111000101010110100000101101010100011010101101010011110010011000000110010011110011001000111111110101001000000000100101011111000010001100010001111011011011011110001000100110111101101001010101000101010100101100000011010100001111010011110010111100001100101110100011110011101110111001111000100100110001111011000001100000110111100000100110011000011111010111110000110111110110101011010100111100101011010010100110000111101011010110101111001001100010010100000111111000001010010001001110101000100100100010101101100110101001110100001011100100011000101011110001111100011110101100000011011100100100111011111000011010011110010011110011110010110000000011110000000100110100111001011011010011011001101011110110011011110000001101001101010101100101111100000101011010100001111100011011111110111010010111111001100111101111110000101010100000010101111100001110100011010011010110101000111110011001111100000011111111100010011111111111011100101010010101011001100110110011000011100001011001111001000011001001010010100111011010000101000011111000011000101111111011000010011001111110100000010110001011000000011010001101000000101111110011001000101010000011001011110101100111101011111000100000000100011111010111100110101111010011111010011010000011101001000101100100111011101101011011101110010011010001001011100000110111001101111010101000011011001000000101100011000110100000010011011000010101011110110111101101001011110010111101010000100000110001100000100001010111101001111010010000001100010110000100111101111100001001101111001111011001000011111011110010000110010101000010000010001001100100110110011111010101011111001101100100110010001000001101100001001111010111010001011000110010011111111001001100011010001011101011110100011001110010110101010010100011100100101110111010010011100010100101010110100000101110101000111010110011011001000000100111100100000010011011001101011100011010100000101111011011001100111010111001010101010011101011100110011011011110101011101001011011110111000010101011001010000101001101010100001110111101101110010101101111000010110011100111011001110001110011011100111001101000011110000100010011110101100101111101101101011011011010110110111110100110101111001001001111000011011001101001000110001111111000110001001011001101100001110110010110101111011010010001011100110000001100111010001001011011110100111010010111001110110000001011011100100000100111011010000001101110011001111100101101000010111100110010110011001100110100110011110100001011101001001010111111110100110101011011001010011011010101100101111111100111110111010001110010011010110100001100110000101101011001001110001010000101011110000110110110101010111110111110101010110110110000111011000100110111010100111000001011000011000011010000011100101011100101011110001001001010111111101011000000011010111111101010010010011000110001001100111101110000100100000010010000111011110011001011011000111011010010101101000110000100001100010110101001011011000111000100111000010010100001110111101110000101001000011100110101111100011001110101000010000111110000100001010111001100101011100011101000101001000101100011000110100010010100010111011101010110001110111100000110111011101100000111101110001001101111001111001000001111010110000110101111000001001111001000010100011010111110011001100100110011001111101011001000110001111100110100110010010000001001001100101100111101100010100001111100101100101010101010011010011111000010000011001111101110100001110000001110000101110111111010001010011100000101000011110001111000010100000111011100000101001010001100011101111011100011000101001011101010000000011101110001101110110001110111000001011001110001111001100100000000000000100110011110101010110111011100000100001011101000010000011101100100010000110100011100101011010100111000101101101101111010011001011010110001101011010011001000110101110001100100101010110101010010011000111001111111000101010110100000101101010100010101011010100111100100110000001100100111100100100011111111010100100000000010010101111000010001100010001111011011011011110001001001101111011010010101010001010101001011000001101010000111101001111001011110000100101110100011110011101110111001111001001001100011110110000011000001101111000010011001100001111101011111000011111110110101011010100111100101011010101001100001111010110101101011110100110001001010000011111100000101010001001110101000100100100010101011001101010011101000010111001001100010101111000111110001111101100000011011100100100111011110000110100111100100111100111001011000000001111000000100110100111001011011010010110011010111101100110111000000110100110101010110101111100000101011010100011111000110111111101101001011111100110011101111110000101010100000101011111000011010001101001101011101000111110011001111000000111111110001001111111111011100101010101010110011011011001100011100001010011110010001100100010010101110110000010000011110001001111111011000010011001111110100000010110001011000000011010001101000000101111110011001001010100000110010111101011001111010111110001000000001000111110101111001101011110100111101001101000001110100100010110010011101110110101101110111001001101000100101110000110111001101111010101000011011001000000101100011000110100000010011011000010101011101101111011010010111100101111010100001000001100011000001000010101111010011110100100000110001011000010011110111110000100110111100111101100100001111101111001000011010101000010000010001001100100110110011111010101011111001101100100110010001000011011000010011110101110100010110001100100111111110010011000110100010111010111110001100111001011010101001010001110010010111011101001001110001010010101011010000101110101000111010110011011001000000100111100100000010011011001101011100010101000001011110110110011001110101110010101010100111010111001100110110111110101110100101101111011100001010101100101000010100110101010000111011110110110010101101111000010110011100111011001110001110011011100111001101000011100001000100111101011001011111011011010110110110101101101111101001101011100100100111100001101100110100100011000111111100011000100101100110110000110110010110101111011010010001011100110000001100111010001001011011110101110100101110011101100000010110111001000001001110110100000011011100100111110010110100001011110011001011001100110011010011001111010000101101001001010111111110100110101011011001010011011010101100101111111101111101110100011100100110101101000011001100001011010110010011100001000010101111000011011011010101011111011111010101011011011000011011000100110111010100111000001011000011000011010000011100101011101010111100010010010101111111010110000000110101111111010100100101100011000100110011110111000010010000001001000011101111001100011011000111011010010101101000110000100001100010110101001011010001110001001110000100101000011101111011100001010010000111011010111110001100111010100001000011111000010000101011100110101011100011101000101001000101100011000110100010010100010110111010101100011101111000001101110111011000001111011100000110111100111100100000111101011000011010111100000100111001000010100011010111110011001100100110011001111101011010001100011111001101001100100100000010010011001011001110110001010000111110010110010101010101001101001111100010000011001111101110100001110000001110000101110111110100010100111000001010000111100011110000101000001101110000010100101000110001110111101110001100010100011101010000000011101110001101110110001110111000010110011100011110011001000000000000001001100111110101011011101110000010000101110100001000001110100100010000110100011100101011010100111000101111011011110100110010110101100011010110100110000011010111000110010010101011010101001001100111001111111000101010110100000101101010100001010110101001111001001100000011001001111010010001111111101010010000000001001010111000010001100010001111011011011011110001010011011110110100101010100010101010010100000110101000011110100111100101111000100101110100011110011101110111001111010010011000111101100000110000011011100001001100110000111110101111100001111110110101011010100111100101011001010011000011110101101011010111110011000100101000001111110000010010001001110101000100100100010110110011010100111010000101110000110001010111100011111000111101100000011011100100100111011100001101001111001001111011100101100000000111100000100110100111001011011010001100110101111011001101100000011010011010101011101111100000101011010100111110001101111111010100101111110011001101111110000101010100001010111110000101000110100110101101000111110011011110000001111111000100111111111011100101001010101100101101100110011100001000111100100110010010010111101100001000011100011111101100001001100111111010000001011000101100000001101000110100000010111111001100101010100000110010111101011001111010111110001000000001000111110101111001101011110100111010011010000011101001000101100100111011101101011011101110010011010001001011100011011100110111101010100001101100100000010110001100011010000001001101100001010101101101111011010010111100101111010100001000001100011000001000010101111010011110100000001100010110000100111101111100001001101111001111011001000011111011110010000101010100001000001000100110010011011001111101010101111100110110010011001000100011011000010011110101110100010110001100100111111110010011000110100010111010111100011001110010110101010010100011100100101110111010010011100010100101010110100010111010100011101011001101100100000010011110010000001001101100110101110010101000001011110110110011001110101110010101010100111010111001100110110111101011101001011011110111000010101011001010000101001101010100001110111101111001010110111100001011001110011101100111000111001101110011100110100001100001000100111101011001011111011011010110110110101101101111101001101011001001001111000011011001101001000110001111111000110001001011001101100011011001011010111101101001000101110011000000110011101000100101101111001110100101110011101100000010110111001000001001110110100000011011100001111100101101000010111100110010110011001100110100110011110100001010100100101011111111010011010101101100101001101101010110010111111101111101110100011100100110101101000011001100001011010110010011100010000101011110000110110110101010111110111110101010110110110000101100010011011101010011100000101100001100001101000001110010101101010111100010010010101111111010110000000110101111111010100100011000110001001100111101110000100100000010010000111011110011001101100011101101001010110100011000010000110001011010100101110001110001001110000100101000011101111011100001010010000111110101111100011001110101000010000111110000100001010111001110101110001110100010100100010110001100011010001001010001010111010101100011101111000001101110111011000001111011100001101111001111001000001111010110000110101111000001001100100001010001101011111001100110010011001100111110101110001100011111001101001100100100000010010011001011001101100010100001111100101100101010101010011010011111001000001100111110111010000111000000111000010111011110100010100111000001010000111100011110000101000001011100000101001010001100011101111011100011000101001110101000000001110111000110111011000111011100010110011100011110011001000000000000001001100111101010110111011100000100001011101000010000011110010001000011010001110010101101010011100010111011011110100110010110101100011010110100110000110101110001100100101010110101010010011011100111111100010101011010000010110101010001010110101001111001001100000011001001111100100011111111010100100000000010010101100001000110001000111101101101101111000110011011110110100101010100010101010010000001101010000111101001111001011110010010111010001111001110111011100111110010011000111101100000110000011011000010011001100001111101011111000011111011010101101010011110010101101010011000011110101101011010111100110001001010000011111100000101000100111010100010010010001010110011010100111010000101110001100010101111000111110001110110000001101110010010011111100001101001111001001111111001011000000001111000010011010011100101101101001100110101111011001101000000110100110101010110111110000010101101000111110001101111111101001011111100110010111111000010101000001010111110000010001101001101010100011111001111110000001111110001001111111101110010101010101100011011001101110000100111100001100101001011101000000011001111101100001001100111111010000001011000101100000001101000110100000010111111001100010101000001100101111010110011110101111100010000000010001111101011110011010111101011101001101000001110100100010110010011101110110101101110111001001101000100101110011011100110111101010100001101100100000010110001100011010000001001101100001010101011011110110100101111001011110101000010000011000110000010000101011110100111101000000110001011000010011110111110000100110111100111101100100001111101111001000001010100001000001000100110010011011001111101010101111100110110010011001000100110110000100111101011101000101100011001001111111100100110001101000101110101110001100111001011010101001010001110010010111011101001001110001010010101011000010111010100011101011001101100100000010011110010000001001101100110101110101010000010111101101100110011101011100101010101001110101110011001101101110101110100101101111011100001010101100101000010100110101010000111011110111001010110111100001011001110011101100111000111001101110011100110100001000010001001111010110010111110110110101101101101011011011111010011010100100100111100001101100110100100011000111111100011000100101100110110011011001011010111101101001000101110011000000110011101000100101101111011101001011100111011000000101101110010000010011101101000000110111000111110010110100001011110011001011001100110011010011001111010000110100100101011111111010011010101101100101001101101010110010111111011111011101000111001001101011010000110011000010110101100100111001000010101111000011011011010101011111011111010101011011011000001100010011011101010011100000101100001100001101000001110010101010101111000100100101011111110101100000001101011111110101001001100011000100110011110111000010010000001001000011101111001101101100011101101001010110100011000010000110001011010100101100011100010011100001001010000111011110111000010100100001111010111110001100111010100001000011111000010000101011100110101110001110100010100100010110001100011010001001010001101110101011000111011110000011011101110110000011110111000110111100111100100000111101011000011010111100000100100100001010001101011111001100110010011001100111110101100011000111110011010011001001000000100100110010110010110001010000111110010110010101010101001101001111101000001100111110111010000111000000111000010111011101000101001110000010100001111000111100001010000001110000010100101000110001110111101110001100010101110101000000001110111000110111011000111011100101100111000111100110010000000000000010011001110101011011101110000010000101110100001000001110010001000011010001110010101101010011100010110110111101001100101101011000110101101001100011010111000110010010101011010101001001111100111111100010101011010000010110101010010101101010011110010011000000110010011110010001111111101010010000000001001010100001000110001000111101101101101111000100110111101101001010101000101010100100000110101000011110100111100101111010010111010001111001110111011100111100100110001111011000001100000110100001001100110000111110101111100011111011010101101010011110010101010100110000111101011010110101110011000100101000001111110000001000100111010100010010010001101100110101001110100001011100110001010111100011111000110110000001101110010010011111000011010011110010011111100101100000000111100010011010011100101101101011001101011110110011000000011010011010101010111110000010101101001111100011011111110100101111110011010111111000010101000010101111100001000110100110110100011111001111100000011111000100111111101110010010101011001101100101110000001111000110001001111000000101111101100001001100111111010000001011000101100000001101000110100000010111111001100101010000011001011110101100111101011111000100000000100011111010111100110101111011110100110100000111010010001011001001110111011010110111011100100110100010010111011011100110111101010100001101100100000010110001100011010000001001101100001010100110111101101001011110010111101010000100000110001100000100001010111101001111010000011000101100001001111011111000010011011110011110110010000111110111100100001010100001000001000100110010011011001111101010101111100110110010011001000101101100001001111010111010001011000110010011111111001001100011010001011101011000110011100101101010100101000111001001011101110100100111000101001010101100010111010100011101011001101100100000010011110010000001001101100110101111010100000101111011011001100111010111001010101010011101011100110011011011010111010010110111101110000101010110010100001010011010101000011101111011001010110111100001011001110011101100111000111001101110011100110100000000100010011110101100101111101101101011011011010110110111110100110100010010011110000110110011010010001100011111110001100010010110011011011011001011010111101101001000101110011000000110011101000100101101110111010010111001110110000001011011100100000100111011010000001101110011111001011010000101111001100101100110011001101001100111101000010100100101011111111010011010101101100101001101101010110010111110111110111010001110010011010110100001100110000101101011001001110100001010111100001101101101010101111101111101010101101101100001100010011011101010011100000101100001100001101000001110010100101011110001001001010111111101011000000011010111111101010010110001100010011001111011100001001000000100100001110111100101101100011101101001010110100011000010000110001011010100101000111000100111000010010100001110111101110000101001000011101011111000110011101010000100001111100001000010101110010101110001110100010100100010110001100011010001001010001011101010110001110111100000110111011101100000111101110011011110011110010000011110101100001101011110000010000100001010001101011111001100110010011001100111110101000110001111100110100110010010000001001001100101101011000101000011111001011001010101010100110100111101000001100111110111010000111000000111000010111011010001010011100000101000011110001111000010100000111000001010010100011000111011110111000110001001110101000000001110111000110111011000111011101011001110001111001100100000000000000100110011010101101110111000001000010111010000100000110010001000011010001110010101101010011100011101101111010011001011010110001101011010010001101011100011001001010101101010100100111100111111100010101011010000010110101010101011010100111100100110000001100100111001000111111110101001000000000100101000001000110001000111101101101101111001001101111011010010101010001010101000000011010100001111010011110010111110010111010001111001110111011100111001001100011110110000011000001100000100110011000011111010111110011111011010101101010011110010100101001100001111010110101101011001100010010100000111111000001000100111010100010010010001011001101010011101000010110011000101011110001111100010110000001101110010010011110000110100111100100111110010110000000011110010011010011100101101100110011010111101100110000001101001101010110111110000010101100011111000110111111010010111111001110111111000010100000101011111000100011010011010100011111001111000000111100010011111101110010101010110110110001110000011110011001001110001111110110000100110011111101000000101100010110000000110100011010000001011111100110101010000011001011110101100111101011111000100000000100011111010111100110101111011101001101000001110100100010110010011101110110101101110111001001101000100101111101110011011110101010000110110010000001011000110001101000000100110110000101010110111101101001011110010111101010000100000110001100000100001010111101001111000000110001011000010011110111110000100110111100111101100100001111101111001000101010000100000100010011001001101100111110101010111110011011001001100100011101100001001111010111010001011000110010011111111001001100011010001011101010001100111001011010101001010001110010010111011101001001110001010010101010001011101010001110101100110110010000001001111001000000100110110011010111010100000101111011011001100111010111001010101010011101011100110011011010101110100101101111011100001010101100101000010100110101010000111011111100101011011110000101100111001110110011100011100110111001110011010000000100010011110101100101111101101101011011011010110110111110100110100100100111100001101100110100100011000111111100011000100101100110111101100101101011110110100100010111001100000011001110100010010110110111010010111001110110000001011011100100000100111011010000001101100111110010110100001011110011001011001100110011010011001111010001010010010101111111101001101010110110010100110110101011001011110111110111010001110010011010110100001100110000101101011001001101000010101111000011011011010101011111011111010101011011011000110001001101110101001110000010110000110000110100000111001010101011110001001001010111111101011000000011010111111101010001100011000100110011110111000010010000001001000011101111000110110001110110100101011010001100001000011000101101010011000111000100111000010010100001110111101110000101001000011010111110001100111010100001000011111000010000101011101010111000111010001010010001011000110001101000100101001011101010110001110111100000110111011101100000111101100110111100111100100000111101011000011010111100000100010000101000110101111100110011001001100110011111011000110001111100110100110010010000001001001100101110110001010000111110010110010101010101001101001110100000110011111011101000011100000011100001011101010001010011100000101000011110001111000010100001110000010100101000110001110111101110001100010111010100000000111011100011011101100011101111011001110001111001100100000000000000100110010101011011101110000010000101110100001000001001000100001101000111001010110101001110001101101111010011001011010110001101011010000011010111000110010010101011010101001001110011111110001010101101000001011010100101011010100111100100110000001100100110010001111111101010010000000001001010000100011000100011110110110110111101001101111011010010101010001010101000000110101000011110100111100101111001011101000111100111011101110011001001100011110110000011000001100001001100110000111110101111101111101101010110101001111001010101001100001111010110101101010011000100101000001111110000100010011101010001001001001011001101010011101000010100110001010111100011111001011000000110111001001001110000110100111100100111100101100000000111101001101001110010110110110011010111101100100000011010011010101011111000001010110011111000110111110100101111110011011111100001010000101011111001000110100111010001111101111000000111000100111110111000101010101101100111000011100110101100111110110000100110011111101000000101100010110000000110100011010000001011111100101010100000110010111101011001111010111110001000000001000111110101111001101011111110100110100000111010010001011001001110111011010110111011100100110100010010111101110011011110101010000110110010000001011000110001101000000100110110000101001101111011010010111100101111010100001000001100011000001000010101111010011110000011000101100001001111011111000010011011110011110110010000111110111100100101010000100000100010011001001101100111110101010111110011011001001100100011011000010011110101110100010110001100100111111110010011000110100010111011000110011100101101010100101000111001001011101110100100111000101001010100001011101010001110101100110110010000001001111001000000100110110011010110101000001011110110110011001110101110010101010100111010111001100110111010111010010110111101110000101010110010100001010011010101000011101111100101011011110000101100111001110110011100011100110111001110011010000001000100111101011001011111011011010110110110101101101111101001100010010011110000110110011010010001100011111110001100010010110011011101100101101011110110100100010111001100000011001110100010010110101110100101110011101100000010110111001000001001110110100000011010011111001011010000101111001100101100110011001101001100111101001010010010101111111101001101010110110010100110110101011001011101111101110100011100100110101101000011001100001011010110010010100001010111100001101101101010101111101111101010101101101100110001001101110101001110000010110000110000110100000111001001010111100010010010101111111010110000000110101111111010100110001100010011001111011100001001000000100100001110111100110110001110110100101011010001100001000011000101101010010001110001001110000100101000011101111011100001010010001101011111000110011101010000100001111100001000010101111010111000111010001010010001011000110001101000100101010111010101100011101111000001101110111011000001111010011011110011110010000011110101100001101011110000010010000101000110101111100110011001001100110011111010001100011111001101001100100100000010010011001011011000101000011111001011001010101010100110100110100000110011111011101000011100000011100001011110100010100111000001010000111100011110000101000111000001010010100011000111011110111000110000111010100000000111011100011011101100011101110110011100011110011001000000000000001001101010101101110111000001000010111010000100001001000100001101000111001010110101001110011011011110100110010110101100011010110100001101011100011001001010101101010100101110011111110001010101101000001011010101010110101001111001001100000011001001001000111111110101001000000000100100000100011000100011110110110110111110011011110110100101010100010101010000011010100001111010011110010111001011101000111100111011101110010010011000111101100000110000010000100110011000011111010111111111101101010110101001111001001010011000011110101101011011001100010010100000111111000100010011101010001001001010110011010100111010000100011000101011110001111101011000000110111001001011100001101001111001001110010110000000011111001101001110010110101100110101111011000000001101001101011011111000001010100111110001101111010010111111001011111100001000001010111110100011010011010001111111110000001100010011110111001010100110110111000110010110111110110000100110011111101000000101100010110000000110100011010000001011111100010101000001100101111010110011110101111100010000000010001111101011110011010111111010011010000011101001000101100100111011101101011011101110010011010001001011101110011011110101010000110110010000001011000110001101000000100110110000101011011110110100101111001011110101000010000011000110000010000101011110100111000001100010110000100111101111100001001101111001111011001000011111011110010101010000100000100010011001001101100111110101010111110011011001001100100110110000100111101011101000101100011001001111111100100110001101000101110100011001110010110101010010100011100100101110111010010011100010100101010001011101010001110101100110110010000001001111001000000100110110011010101010000010111101101100110011101011100101010101001110101110011001101101011101001011011110111000010101011001010000101001101010100001110111100101011011110000101100111001110110011100011100110111001110011010000010001001111010110010111110110110101101101101011011011111010011001001001111000011011001101001000110001111111000110001001011001101101100101101011110110100100010111001100000011001110100010010110011101001011100111011000000101101110010000010011101101000000110001111100101101000010111100110010110011001100110100110011110101010010010101111111101001101010110110010100110110101011001011011111011101000111001001101011010000110011000010110101100100010000101011110000110110110101010111110111110101010110110110110001001101110101001110000010110000110000110100000111001010101111000100100101011111110101100000001101011111110101011000110001001100111101110000100100000010010000111011110110110001110110100101011010001100001000011000101101010100011100010011100001001010000111011110111000010100100110101111100011001110101000010000111110000100001010111010111000111010001010010001011000110001101000100101101110101011000111011110000011011101110110000011110001101111001111001000001111010110000110101111000000010000101000110101111100110011001001100110011111100011000111110011010011001001000000100100110010101100010100001111100101100101010101010011010010100000110011111011101000011100000011100001011101000101001110000010100001111000111100001010011100000101001010001100011101111011100011000111010100000000111011100011011101100011101101100111000111100110010000000000000010011101010110111011100000100001011101000010001001000100001101000111001010110101001110110110111101001100101101011000110101101000110101110001100100101010110101010011110011111110001010101101000001011010010101101010011110010011000000110010100100011111111010100100000000010010000100011000100011110110110110111100110111101101001010101000101010000001101010000111101001111001011001011101000111100111011101110100100110001111011000001100000000010011001100001111101011111111101101010110101001111001010100110000111101011010110100110001001010000011111100100010011101010001001001101100110101001110100001001100010101111000111111011000000110111001001111000011010011110010111001011000000001111001101001110010110011001101011110110000000110100110101011111000001010001111100011011101001011111101011111100001000010101111010001101001010001111111100000110001001110111010101011010111001000111111011000010011001111110100000010110001011000000011010001101000000101111110010101000001100101111010110011110101111100010000000010001111101011110011010111110100110100000111010010001011001001110111011010110111011100100110100010010110111001101111010101000011011001000000101100011000110100000010011011000010011011110110100101111001011110101000010000011000110000010000101011110100110000011000101100001001111011111000010011011110011110110010000111110111100010101000010000010001001100100110110011111010101011111001101100100110010110110000100111101011101000101100011001001111111100100110001101000101111000110011100101101010100101000111001001011101110100100111000101001010000101110101000111010110011011001000000100111100100000010011011001101101010000010111101101100110011101011100101010101001110101110011001101010111010010110111101110000101010110010100001010011010101000011101110010101101111000010110011100111011001110001110011011100111001101000010001001111010110010111110110110101101101101011011011111010010010010011110000110110011010010001100011111110001100010010110011110110010110101111011010010001011100110000001100111010001001011011101001011100111011000000101101110010000010011101101000000110011111001011010000101111001100101100110011001101001100111101101001001010111111110100110101011011001010011011010101100101011111011101000111001001101011010000110011000010110101100100100001010111100001101101101010101111101111101010101101101011000100110111010100111000001011000011000011010000011100010101111000100100101011111110101100000001101011111110100110001100010011001111011100001001000000100100001110111011011000111011010010101101000110000100001100010110101100011100010011100001001010000111011110111000010100101101011111000110011101010000100001111100001000010101101011100011101000101001000101100011000110100010010101110101011000111011110000011011101110110000011110011011110011110010000011110101100001101011110000001000010100011010111110011001100100110011001111100011000111110011010011001001000000100100110011011000101000011111001011001010101010100110100010000011001111101110100001110000001110000101101000101001110000010100001111000111100001010111000001010010100011000111011110111000110011101010000000011101110001101110110001110101100111000111100110010000000000000010011010101101110111000001000010111010000100100100010000110100011100101011010100111110110111101001100101101011000110101100001101011100011001001010101101010100111001111111000101010110100000101101010101101010011110010011000000110011001000111111110101001000000000100000010001100010001111011011011011100110111101101001010101000101010000011010100001111010011110010100101110100011110011101110111100100110001111011000001100000000100110011000011111010111111110110101011010100111100010100110000111101011010111001100010010100000111111010001001110101000100100101100110101001110100000011000101011110001111101100000011011100100111000011010011110011110010110000000011100110100111001011011001101011110110000001101001101101111100000101001111100011011010010111111101111110000000010101110100011010101000111111100001100010111011010100110011000011111011000010011001111110100000010110001011000000011010001101000000101111110101010000011001011110101100111101011111000100000000100011111010111100110101111010011010000011101001000101100100111011101101011011101110010011010001001110111001101111010101000011011001000000101100011000110100000010011011000010110111101101001011110010111101010000100000110001100000100001010111101001000001100010110000100111101111100001001101111001111011001000011111011110010101000010000010001001100100110110011111010101011111001101100100110011101100001001111010111010001011000110010011111111001001100011010001011100011001110010110101010010100011100100101110111010010011100010100101000101110101000111010110011011001000000100111100100000010011011001101010100000101111011011001100111010111001010101010011101011100110011101011101001011011110111000010101011001010000101001101010100001110110010101101111000010110011100111011001110001110011011100111001100000100010011110101100101111101101101011011011010110110111110100001001001111000011011001101001000110001111111000110001001011001110110010110101111011010010001011100110000001100111010001001010111010010111001110110000001011011100100000100111011010000001001111100101101000010111100110010110011001100110100110011110101001001010111111110100110101011011001010011011010101100100111110111010001110010011010110100001100110000101101011001010000101011110000110110110101010111110111110101010110110011000100110111010100111000001011000011000011010000011100101011110001001001010111111101011000000011010111111101011000110001001100111101110000100100000010010000111011011011000111011010010101101000110000100001100010110101000111000100111000010010100001110111101110000101001110101111100011001110101000010000111110000100001010101011100011101000101001000101100011000110100010011011101010110001110111100000110111011101100000111001101111001111001000001111010110000110101111000001000010100011010111110011001100100110011001111000110001111100110100110010010000001001001100101100010100001111100101100101010101010011010010000011001111101110100001110000001110000101010001010011100000101000011110001111000010011100000101001010001100011101111011100011011101010000000011101110001101110110001111011001110001111001100100000000000000100101010110111011100000100001011101000010100100010000110100011100101011010100111101101111010011001011010110001101011000110101110001100100101010110101010111001111111000101010110100000101100101011010100111100100110000001100100100011111111010100100000000010000010001100010001111011011011011001101111011010010101010001010000001101010000111101001111001100101110100011110011101110111001001100011110110000011000000010011001100001111101011111110110101011010100111100101001100001111010110101100110001001010000011111010001001110101000100101011001101010011101000001100010101111000111101100000011011100101110000110100111100111001011000000001100110100111001010110011010111101000000110100110101111100000100011111000110101001011111101111110000000101011010001101101000111111000110001111010101011010011111011000010011001111110100000010110001011000000011010001101000000101111101010100000110010111101011001111010111110001000000001000111110101111001101011101001101000001110100100010110010011101110110101101110111001001101000100110111001101111010101000011011001000000101100011000110100000010011011000001101111011010010111100101111010100001000001100011000001000010101111010000000110001011000010011110111110000100110111100111101100100001111101111010101000010000010001001100100110110011111010101011111001101100100110011011000010011110101110100010110001100100111111110010011000110100010110001100111001011010101001010001110010010111011101001001110001010010000101110101000111010110011011001000000100111100100000010011011001110101000001011110110110011001110101110010101010100111010111001100110101110100101101111011100001010101100101000010100110101010000111110010101101111000010110011100111011001110001110011011100111001100001000100111101011001011111011011010110110110101101101111101000100100111100001101100110100100011000111111100011000100101100110110010110101111011010010001011100110000001100111010001001001110100101110011101100000010110111001000001001110110100000000111110010110100001011110011001011001100110011010011001111101001001010111111110100110101011011001010011011010101100101111101110100011100100110101101000011001100001011010110001000010101111000011011011010101011111011111010101011011011000100110111010100111000001011000011000011010000011101010111100010010010101111111010110000000110101111111001100011000100110011110111000010010000001001000011101011011000111011010010101101000110000100001100010110110001110001001110000100101000011101111011100001010011010111110001100111010100001000011111000010000101101011100011101000101001000101100011000110100010010111010101100011101111000001101110111011000001100110111100111100100000111101011000011010111100001000010100011010111110011001100100110011001110001100011111001101001100100100000010010011010110001010000111110010110010101010101001101010000011001111101110100001110000001110000110100010100111000001010000111100011110000101110000010100101000110001110111101110001011101010000000011101110001101110110001110110011100011110011001000000000000001010101011011101110000010000101110100001100100010000110100011100101011010100111011011110100110010110101100011010100011010111000110010010101011010101111001111111000101010110100000101101010110101001111001001100000011010010001111111101010010000000001000010001100010001111011011011010011011110110100101010100010100000110101000011110100111100100101110100011110011101110110010011000111101100000110000001001100110000111110101111110110101011010100111101010011000011110101101010011000100101000001111010001001110101000100110110011010100111010000110001010111100011101100000011011100111100001101001111011100101100000000100110100111001001100110101111000000011010011101111100000100111110001110100101111101111110000001010101000110101000111110011000111001001001111101100001001100111111010000001011000101100000001101000110100000010111101010100000110010111101011001111010111110001000000001000111110101111001101111010011010000011101001000101100100111011101101011011101110010011010001011011100110111101010100001101100100000010110001100011010000001001101100001101111011010010111100101111010100001000001100011000001000010101111010000001100010110000100111101111100001001101111001111011001000011111011101010100001000001000100110010011011001111101010101111100110110010011011011000010011110101110100010110001100100111111110010011000110100010100011001110010110101010010100011100100101110111010010011100010100100010111010100011101011001101100100000010011110010000001001101100110101000001011110110110011001110101110010101010100111010111001100101011101001011011110111000010101011001010000101001101010100001111001010110111100001011001110011101100111000111001101110011100100001000100111101011001011111011011010110110110101101101111101001001001111000011011001101001000110001111111000110001001011011011001011010111101101001000101110011000000110011101000100101110100101110011101100000010110111001000001001110110100000001111100101101000010111100110010110011001100110100110011110100100101011111111010011010101101100101001101101010110001111101110100011100100110101101000011001100001011010110010000101011110000110110110101010111110111110101010110101100010011011101010011100000101100001100001101000001101010111100010010010101111111010110000000110101111111011000110001001100111101110000100100000010010000111001101100011101101001010110100011000010000110001011010001110001001110000100101000011101111011100001010110101111100011001110101000010000111110000100001010101110001110100010100100010110001100011010001010111010101100011101111000001101110111011000001001101111001111001000001111010110000110101111000100001010001101011111001100110010011001100110001100011111001101001100100100000010010011101100010100001111100101100101010101010011001000001100111110111010000111000000111000010100010100111000001010000111100011110000011100000101001010001100011101111011100001110101000000001110111000110111011000110110011100011110011001000000000000001101010110111011100000100001011101000010010001000011010001110010101101010011011011110100110010110101100011010000110101110001100100101010110101011100111111100010101011010000010101010110101001111001001100000011100100011111111010100100000000000001000110001000111101101101110011011110110100101010100010000001101010000111101001111010010111010001111001110111010010011000111101100000110000010011001100001111101011111011010101101010011101010011000011110101101100110001001010000011101000100111010100010010110011010100111010001100010101111000110110000001101110011100001101001111111001011000000010011010011100101100110101111000000110100110111110000000111110001101001011110111111000001010010001110100011110110011101001111101100001001100111111010000001011000101100000001101000110100000010111010101000001100101111010110011110101111100010000000010001111101011110011011101001101000001110100100010110010011101110110101101110111001001101000111011100110111101010100001101100100000010110001100011010000001001101100011011110110100101111001011110101000010000011000110000010000101011110100000110001011000010011110111110000100110111100111101100100001111101101010100001000001000100110010011011001111101010101111100110110010011110110000100111101011101000101100011001001111111100100110001101000110001100111001011010101001010001110010010111011101001001110001010000010111010100011101011001101100100000010011110010000001001101100101010000010111101101100110011101011100101010101001110101110011010101110100101101111011100001010101100101000010100110101010000111001010110111100001011001110011101100111000111001101110011100000010001001111010110010111110110110101101101101011011011111000100100111100001101100110100100011000111111100011000100101111011001011010111101101001000101110011000000110011101000100011101001011100111011000000101101110010000010011101101000000111110010110100001011110011001011001100110011010011001110100100101011111111010011010101101100101001101101010110011111011101000111001001101011010000110011000010110101101000010101111000011011011010101011111011111010101011001100010011011101010011100000101100001100001101000001010101111000100100101011111110101100000001101011111101100011000100110011110111000010010000001001000011101101100011101101001010110100011000010000110001011100011100010011100001001010000111011110111000010111010111110001100111010100001000011111000010000110101110001110100010100100010110001100011010001101110101011000111011110000011011101110110000000110111100111100100000111101011000011010111100100001010001101011111001100110010011001100100011000111110011010011001001000000100100110110001010000111110010110010101010101001101000001100111110111010000111000000111000101000101001110000010100001111000111100001110000010100101000110001110111101110001110101000000001110111000110111011000101100111000111100110010000000000000010101011011101110000010000101110100010010001000011010001110010101101010110110111101001100101101011000110100011010111000110010010101011010111100111111100010101011010000010010101101010011110010011000000110010001111111101010010000000000001000110001000111101101101100110111101101001010101000100000110101000011110100111110010111010001111001110111100100110001111011000001100001001100110000111110111111011010101101010011010100110000111101011010011000100101000001101000100111010100010101100110101001110100110001010111100010110000001101110111000011010011111100101100000010011010011100011001101011100000011010010111110000001111100010100101110111111000010101000110100111111011001111101100001001100111111010000001011000101100000001101000110100000010110101010000011001011110101100111101011111000100000000100011111010111100111110100110100000111010010001011001001110111011010110111011100100110100011011100110111101010100001101100100000010110001100011010000001001101100110111101101001011110010111101010000100000110001100000100001010111100000011000101100001001111011111000010011011110011110110010000111110101010100001000001000100110010011011001111101010101111100110110010011101100001001111010111010001011000110010011111111001001100011010001000110011100101101010100101000111001001011101110100100111000101000010111010100011101011001101100100000010011110010000001001101101010100000101111011011001100111010111001010101010011101011100111010111010010110111101110000101010110010100001010011010101000011001010110111100001011001110011101100111000111001101110011100000100010011110101100101111101101101011011011010110110111110010010011110000110110011010010001100011111110001100010010111011001011010111101101001000101110011000000110011101000100111010010111001110110000001011011100100000100111011010000011111001011010000101111001100101100110011001101001100110100100101011111111010011010101101100101001101101010110111110111010001110010011010110100001100110000101101010100001010111100001101101101010101111101111101010101101100010011011101010011100000101100001100001101000000101011110001001001010111111101011000000011010111110110001100010011001111011100001001000000100100001101101100011101101001010110100011000010000110001011000111000100111000010010100001110111101110000101101011111000110011101010000100001111100001000010101110001110100010100100010110001100011010001011101010110001110111100000110111011101100000011011110011110010000011110101100001101011100100001010001101011111001100110010011001101000110001111100110100110010010000001001001011000101000011111001011001010101010100101000001100111110111010000111000000111001010001010011100000101000011110001111000111000001010010100011000111011110111001110101000000001110111000110111011001011001110001111001100100000000000001010101101110111000001000010111010010010001000011010001110010101101011101101111010011001011010110001100001101011100011001001010101101011100111111100010101011010000010101011010100111100100110000001001000111111110101001000000000001000110001000111101101101001101111011010010101010000000011010100001111010011110010111010001111001110111001001100011110110000010000100110011000011111011111011010101101010010101001100001111010111001100010010100000101000100111010100011011001101010011100011000101011110010110000001101111110000110100111110010110000010011010011100110011010110000001101010111110000011111001010010110111110000100100010101111110111110110000100110011111101000000101100010110000000110100011010000001010101010000011001011110101100111101011111000100000000100011111010111100111101001101000001110100100010110010011101110110101101110111001001101001101110011011110101010000110110010000001011000110001101000000100110110110111101101001011110010111101010000100000110001100000100001010111100000110001011000010011110111110000100110111100111101100100001111100101010000100000100010011001001101100111110101010111110011011001001101100001001111010111010001011000110010011111111001001100011010010001100111001011010101001010001110010010111011101001001110001010001011101010001110101100110110010000001001111001000000100110111010100000101111011011001100111010111001010101010011101011100110101110100101101111011100001010101100101000010100110101010001100101011011110000101100111001110110011100011100110111001110000100010011110101100101111101101101011011011010110110111100100100111100001101100110100100011000111111100011000100101101100101101011110110100100010111001100000011001110100010111010010111001110110000001011011100100000100111011010000111110010110100001011110011001011001100110011010011001010010010101111111101001101010110110010100110110101010111110111010001110010011010110100001100110000101101001000010101111000011011011010101011111011111010101010110001001101110101001110000010110000110000110100000101011110001001001010111111101011000000011010111101100011000100110011110111000010010000001001000010110110001110110100101011010001100001000011000101000111000100111000010010100001110111101110000111010111110001100111010100001000011111000010001010111000111010001010010001011000110001101001011101010110001110111100000110111011101100000110111100111100100000111101011000011010110010000101000110101111100110011001001100111000110001111100110100110010010000001001010110001010000111110010110010101010101000100000110011111011101000011100000011101010001010011100000101000011110001111001110000010100101000110001110111101110111010100000000111011100011011101101011001110001111001100100000000000010101011011101110000010000101110101001000100001101000111001010110101101101111010011001011010110001100011010111000110010010101011011110011111110001010101101000000101011010100111100100110000010010001111111101010010000000000100011000100011110110111001101111011010010101010000000110101000011110100111001011101000111100111011001001100011110110000000001001100110000111111111101101010110101000101001100001111010110011000100101000000100010011101010001011001101010011100110001010111101011000000110111110000110100111100101100001001101001110110011010100000011011011111000011111010100101011110000101001011111111110110000100110011111101000000101100010110000000110100011010000001001010100000110010111101011001111010111110001000000001000111110101111001110100110100000111010010001011001001110111011010110111011100100110101101110011011110101010000110110010000001011000110001101000000100110101101111011010010111100101111010100001000001100011000001000010101110000011000101100001001111011111000010011011110011110110010000111110101010000100000100010011001001101100111110101010111110011011001011011000010011110101110100010110001100100111111110010011000110101000110011100101101010100101000111001001011101110100100111000100001011101010001110101100110110010000001001111001000000100110110101000001011110110110011001110101110010101010100111010111001010111010010110111101110000101010110010100001010011010101001100101011011110000101100111001110110011100011100110111001100001000100111101011001011111011011010110110110101101101110010010011110000110110011010010001100011111110001100010011101100101101011110110100100010111001100000011001110100001110100101110011101100000010110111001000001001110110100011111001011010000101111001100101100110011001101001101010010010101111111101001101010110110010100110110101001111101110100011100100110101101000011001100001011010100001010111100001101101101010101111101111101010100110001001101110101001110000010110000110000110100001010111100010010010101111111010110000000110101110110001100010011001111011100001001000000100100000110110001110110100101011010001100001000011000110001110001001110000100101000011101111011100001101011111000110011101010000100001111100001001010111000111010001010010001011000110001101010111010101100011101111000001101110111011000011011110011110010000011110101100001101010010000101000110101111100110011001001100110001100011111001101001100100100000010011011000101000011111001011001010101010100100000110011111011101000011100000011110100010100111000001010000111100011110111000001010010100011000111011110110111010100000000111011100011011101110110011100011110011001000000000001010101101110111000001000010111011001000100001101000111001010110111011011110100110010110101100010001101011100011001001010101101110011111110001010101101000001010110101001111001001100001001000111111110101001000000000100011000100011110110110011011110110100101010100000011010100001111010011001011101000111100111010010011000111101100000000100110011000011111111101101010110101001010011000011110101001100010010100000100010011101010010110011010100110011000101011111011000000110111100001101001110010110001001101001101100110100000001101011111000111111010011011100000101011111110110000100110011111101000000101100010110000000110100011010000001010101000001100101111010110011110101111100010000000010001111101011110111010011010000011101001000101100100111011101101011011101110010011011101110011011110101010000110110010000001011000110001101000000100110011011110110100101111001011110101000010000011000110000010000101011000001100010110000100111101111100001001101111001111011001000011110101010000100000100010011001001101100111110101010111110011011001110110000100111101011101000101100011001001111111100100110001101100011001110010110101010010100011100100101110111010010011100010001011101010001110101100110110010000001001111001000000100110101010000010111101101100110011101011100101010101001110101110101011101001011011110111000010101011001010000101001101010101100101011011110000101100111001110110011100011100110111001000010001001111010110010111110110110101101101101011011011001001001111000011011001101001000110001111111000110001001101100101101011110110100100010111001100000011001110100011101001011100111011000000101101110010000010011101101001111100101101000010111100110010110011001100110100111010010010101111111101001101010110110010100110110101011111011101000111001001101011010000110011000010110010000101011110000110110110101010111110111110101010110001001101110101001110000010110000110000110100010101111000100100101011111110101100000001101011011000110001001100111101110000100100000010010000110110001110110100101011010001100001000011000100011100010011100001001010000111011110111000110101111100011001110101000010000111110000101010111000111010001010010001011000110001101101110101011000111011110000011011101110110001101111001111001000001111010110000110100010000101000110101111100110011001001100100011000111110011010011001001000000100101100010100001111100101100101010101010100000110011111011101000011100000011101000101001110000010100001111000111011100000101001010001100011101111010111010100000000111011100011011101101100111000111100110010000000000101010110111011100000100001011101001000100001101000111001010110110110111101001100101101011000000110101110001100100101010111110011111110001010101101000010101101010011110010011000100100011111111010100100000000100011000100011110110100110111101101001010101000001101010000111101001001011101000111100111100100110001111011000000010011001100001111111101101010110101010100110000111101100110001001010000100010011101010101100110101001001100010101111011000000110111000011010111001011001001101001011001101000000111011111001111101001011000011111111011000010011001111110100000010110001011000000011010001101000000010101000001100101111010110011110101111100010000000010001111101011111110100110100000111010010001011001001110111011010110111011100100110110111001101111010101000011011001000000101100011000110100000010011011011110110100101111001011110101000010000011000110000010000101010000011000101100001001111011111000010011011110011110110010000111010101000010000010001001100100110110011111010101011111001101100110110000100111101011101000101100011001001111111100100110001101000110011100101101010100101000111001001011101110100100111000000101110101000111010110011011001000000100111100100000010011101010000010111101101100110011101011100101010101001110101111010111010010110111101110000101010110010100001010011010101110010101101111000010110011100111011001110001110011011100000010001001111010110010111110110110101101101101011011010010010011110000110110011010010001100011111110001100010110110010110101111011010010001011100110000001100111010011101001011100111011000000101101110010000010011101100011111001011010000101111001100101100110011001101001101001001010111111110100110101011011001010011011010011111011101000111001001101011010000110011000010110100001010111100001101101101010101111101111101010011000100110111010100111000001011000011000011010010101111000100100101011111110101100000001101010110001100010011001111011100001001000000100100011011000111011010010101101000110000100001100100011100010011100001001010000111011110111001101011111000110011101010000100001111100001101011100011101000101001000101100011000110101110101011000111011110000011011101110110011011110011110010000011110101100001101001000010100011010111110011001100100110100011000111110011010011001001000000101011000101000011111001011001010101010010000011001111101110100001110000001101000101001110000010100001111000110111000001010010100011000111011110011101010000000011101110001101110101100111000111100110010000000001010101101110111000001000010111100100010000110100011100101011110110111101001100101101011000001101011100011001001010101111001111111000101010110100010101101010011110010011001001000111111110101001000000010001100010001111011100110111101101001010100000011010100001111010100101110100011110011100100110001111011000000100110011000011111110110101011010010100110000111101001100010010100010001001110101101100110101000011000101011101100000011111000011011110010110100110100011001100000001101111001111010101000111111011000010011001111110100000010110001011000000011010001101000000101010000011001011110101100111101011111000100000000100011111010111111010011010000011101001000101100100111011101101011011101110010011110111001101111010101000011011001000000101100011000110100000010010110111101101001011110010111101010000100000110001100000100001010000001100010110000100111101111100001001101111001111011001000011010101000010000010001001100100110110011111010101011111001101101101100001001111010111010001011000110010011111111001001100011100011001110010110101010010100011100100101110111010010011100000101110101000111010110011011001000000100111100100000010011010100000101111011011001100111010111001010101010011101011101011101001011011110111000010101011001010000101001101010110010101101111000010110011100111011001110001110011011100000100010011110101100101111101101101011011011010110110001001001111000011011001101001000110001111111000110001110110010110101111011010010001011100110000001100111010111010010111001110110000001011011100100000100111011001111100101101000010111100110010110011001100110100101001001010111111110100110101011011001010011011010111110111010001110010011010110100001100110000101010000101011110000110110110101010111110111110101011000100110111010100111000001011000011000011010101011110001001001010111111101011000000011010011000110001001100111101110000100100000010010011011000111011010010101101000110000100001101000111000100111000010010100001110111101110110101111100011001110101000010000111110000101011100011101000101001000101100011000111011101010110001110111100000110111011101001101111001111001000001111010110000110001000010100011010111110011001100100111000110001111100110100110010010000001101100010100001111100101100101010101010000011001111101110100001110000001010001010011100000101000011110001011100000101001010001100011101111011101010000000011101110001101111011001110001111001100100000000101010110111011100000100001011100100010000110100011100101011101101111010011001011010110000110101110001100100101010111001111111000101010110100101011010100111100100110100100011111111010100100000010001100010001111011001101111011010010101000001101010000111101100101110100011110011001001100011110110000010011001100001111110110101011010101001100001111100110001001010010001001110101011001101010001100010101101100000011110000110111001011100110100110011000000101110011101100011111011000010011001111110100000010110001011000000011010001101000001010100000110010111101011001111010111110001000000001000111110101111101001101000001110100100010110010011101110110101101110111001001110111001101111010101000011011001000000101100011000110100000010001101111011010010111100101111010100001000001100011000001000010100000110001011000010011110111110000100110111100111101100100001010101000010000010001001100100110110011111010101011111001101111011000010011110101110100010110001100100111111110010011000110001100111001011010101001010001110010010111011101001001110000101110101000111010110011011001000000100111100100000010010101000001011110110110011001110101110010101010100111010110101110100101101111011100001010101100101000010100110101110010101101111000010110011100111011001110001110011011100001000100111101011001011111011011010110110110101101100100100111100001101100110100100011000111111100011000110110010110101111011010010001011100110000001100111001110100101110011101100000010110111001000001001110100111110010110100001011110011001011001100110011010101001001010111111110100110101011011001010011011001111101110100011100100110101101000011001100001001000010101111000011011011010101011111011111010011000100110111010100111000001011000011000011001010111100010010010101111111010110000000110101100011000100110011110111000010010000001001011011000111011010010101101000110000100001110001110001001110000100101000011101111011111010111110001100111010100001000011111000101011100011101000101001000101100011000110111010101100011101111000001101110111000110111100111100100000111101011000011001000010100011010111110011001100100110001100011111001101001100100100000010110001010000111110010110010101010010000011001111101110100001110000010100010100111000001010000111100001110000010100101000110001110111011101010000000011101110001101110110011100011110011001000000010101011011101110000010000101100100010000110100011100101011011011110100110010110101100011010111000110010010101111001111111000101010110101010110101001111001001110010001111111101010010000010001100010001111010011011110110100101000000110101000011110100101110100011110010010011000111101100001001100110000111110110101011001010011000011110011000100101010001001110110110011010100110001010101100000011100001111100101100110101100100000101100110101111101100001001100111111010000001011000101100000001101000110100001010100000110010111101011001111010111110001000000001000111110101111010011010000011101001000101100100111011101101011011101110010011011100110111101010100001101100100000010110001100011010000001001101111011010010111100101111010100001000001100011000001000010000001100010110000100111101111100001001101111001111011001000001010100001000001000100110010011011001111101010101111100110111011000010011110101110100010110001100100111111110010011000100011001110010110101010010100011100100101110111010010011100010111010100011101011001101100100000010011110010000001010101000001011110110110011001110101110010101010100111010101011101001011011110111000010101011001010000101001101011001010110111100001011001110011101100111000111001101100001000100111101011001011111011011010110110110101101001001001111000011011001101001000110001111111000110011011001011010111101101001000101110011000000110011101110100101110011101100000010110111001000001001110001111100101101000010111100110010110011001100110110100100101011111111010011010101101100101001101101111101110100011100100110101101000011001100001010000101011110000110110110101010111110111110101100010011011101010011100000101100001100001101010111100010010010101111111010110000000110011000110001001100111101110000100100000010001101100011101101001010110100011000010000110001110001001110000100101000011101111011110101111100011001110101000010000111110010101110001110100010100100010110001100010111010101100011101111000001101110111001101111001111001000001111010110000100100001010001101011111001100110010010001100011111001101001100100100000101100010100001111100101100101010101000001100111110111010000111000010100010100111000001010000111100011100000101001010001100011101101110101000000001110111000110110110011100011110011001000000101010110111011100000100001010010001000011010001110010111011011110100110010110101000110101110001100100101011100111111100010101011001010110101001111001001100100011111111010100100001000110001000111110011011110110100101000001101010000111110010111010001111010010011000111101000010011001100011111011010101101010011000011100110001001001000100111010110011010001100010110110000011100001111001010011001100000010100111111101100001001100111111010000001011000101100000001101000110100010101000001100101111010110011110101111100010000000010001111101011101001101000001110100100010110010011101110110101101110111001011011100110111101010100001101100100000010110001100011010000001011011110110100101111001011110101000010000011000110000010000100000110001011000010011110111110000100110111100111101100100001010100001000001000100110010011011001111101010101111100110110110000100111101011101000101100011001001111111100100110010001100111001011010101001010001110010010111011101001001100010111010100011101011001101100100000010011110010000001101010000010111101101100110011101011100101010101001110110101110100101101111011100001010101100101000010100110111001010110111100001011001110011101100111000111001101000010001001111010110010111110110110101101101101011000100100111100001101100110100100011000111111100011011011001011010111101101001000101110011000000110011011101001011100111011000000101101110010000010011100111110010110100001011110011001011001100110011010100100101011111111010011010101101100101001101011111011101000111001001101011010000110011000001000010101111000011011011010101011111011111001100010011011101010011100000101100001100001010101111000100100101011111110101100000001101100011000100110011110111000010010000001001101100011101101001010110100011000010000100011100010011100001001010000111011110111010111110001100111010100001000011111010101110001110100010100100010110001100101110101011000111011110000011011101100110111100111100100000111101011000000100001010001101011111001100110010100011000111110011010011001001000010110001010000111110010110010101001000001100111110111010000111000101000101001110000010100001111001110000010100101000110001110101110101000000001110111000110101100111000111100110010000010101011011101110000010000110010001000011010001110010110110111101001100101101000011010111000110010010111100111111100010101011010101101010011110010010010001111111101010000001000110001000111100110111101101001000000110101000011110010111010001111100100110001111000001001100110011111011010101010100110000110011000100101000100111101100110100110001010110000111000011100110011011000010011111101100001001100111111010000001011000101100000001101000110100101010000011001011110101100111101011111000100000000100011111011110100110100000111010010001011001001110111011010110111011100111011100110111101010100001101100100000010110001100011010000000110111101101001011110010111101010000100000110001100000100000000011000101100001001111011111000010011011110011110110010001010100001000001000100110010011011001111101010101111100111101100001001111010111010001011000110010011111111001001101000110011100101101010100101000111001001011101110100100100010111010100011101011001101100100000010011110010000001010100000101111011011001100111010111001010101010011101010111010010110111101110000101010110010100001010011011001010110111100001011001110011101100111000111001100000100010011110101100101111101101101011011011010110010010011110000110110011010010001100011111110001111011001011010111101101001000101110011000000110010111010010111001110110000001011011100100000100110011111001011010000101111001100101100110011001110100100101011111111010011010101101100101001100111110111010001110010011010110100001100110000100001010111100001101101101010101111101111101100010011011101010011100000101100001100000101011110001001001010111111101011000000010110001100010011001111011100001001000000101101100011101101001010110100011000010001000111000100111000010010100001110111101101011111000110011101010000100001111110101110001110100010100100010110001101011101010110001110111100000110111010011011110011110010000011110101100000100001010001101011111001100110011000110001111100110100110010010001011000101000011111001011001010101000001100111110111010000111001010001010011100000101000011110111000001010010100011000111001110101000000001110111000111011001110001111001100100001010101101110111000001000010010001000011010001110011101101111010011001011010001101011100011001001011100111111100010101010101011010100111100101001000111111110101000001000110001000111001101111011010010000011010100001110010111010001111001001100011110000100110011011111011010100101001100001001100010001000100111011001100011000110110001110001110010010110010111110110000100110011111101000000101100010110000000110100011010101010000011001011110101100111101011111000100000000100011111011101001101000001110100100010110010011101110110101101110111001101110011011110101010000110110010000001011000110001101000000110111101101001011110010111101010000100000110001100000100000000110001011000010011110111110000100110111100111101100100101010000100000100010011001001101100111110101010111110011101100001001111010111010001011000110010011111111001001110001100111001011010101001010001110010010111011101001000001011101010001110101100110110010000001001111001000001010100000101111011011001100111010111001010101010011110101110100101101111011100001010101100101000010100111100101011011110000101100111001110110011100011100110000100010011110101100101111101101101011011011010100100100111100001101100110100100011000111111100011101100101101011110110100100010111001100000011000111010010111001110110000001011011100100000100100111110010110100001011110011001011001100110011010010010101111111101001101010110110010100110111110111010001110010011010110100001100110001000010101111000011011011010101011111011110110001001101110101001110000010110000110000101011110001001001010111111101011000000001100011000100110011110111000010010000000110110001110110100101011010001100001001000111000100111000010010100001110111111010111110001100111010100001000011111010111000111010001010010001011000111011101010110001110111100000110111000110111100111100100000111101011000010000101000110101111100110011001000110001111100110100110010010010110001010000111110010110010100100000110011111011101000011101010001010011100000101000011101110000010100101000110001110111010100000000111011100011011001110001111001100100010101011011101110000010001001000100001101000111001101101111010011001011000011010111000110010011110011111110001010100101011010100111100110010001111111101010000100011000100011001101111011010000000110101000011001011101000111001001100011100001001100111111101101010101001100010011000100100010011011001100110001011001110011101000101111110110000100110011111101000000101100010110000000110100011001010100000110010111101011001111010111110001000000001000111111110100110100000111010010001011001001110111011010110111011101101110011011110101010000110110010000001011000110001101000001101111011010010111100101111010100001000001100011000001000000011000101100001001111011111000010011011110011110110010101010000100000100010011001001101100111110101010111110011011000010011110101110100010110001100100111111110010011000110011100101101010100101000111001001011101110100100001011101010001110101100110110010000001001111001000010101000001011110110110011001110101110010101010100111010111010010110111101110000101010110010100001010011100101011011110000101100111001110110011100011100100001000100111101011001011111011011010110110110100010010011110000110110011010010001100011111110001101100101101011110110100100010111001100000011001110100101110011101100000010110111001000001000011111001011010000101111001100101100110011001010010010101111111101001101010110110010100101111101110100011100100110101101000011001100100001010111100001101101101010101111101110110001001101110101001110000010110000110001010111100010010010101111111010110000000110001100010011001111011100001001000000110110001110110100101011010001100001010001110001001110000100101000011101111101011111000110011101010000100001111010111000111010001010010001011000110111010101100011101111000001101110011011110011110010000011110101100010000101000110101111100110011010001100011111001101001100100101011000101000011111001011001010100000110011111011101000011110100010100111000001010000110111000001010010100011000110111010100000000111011100010110011100011110011001001010101101110111000001001001000100001101000111011011011110100110010110001101011100011001001110011111110001010101010110101001111001001000111111110100000100011000100010011011110110100000011010100001001011101000110010011000110000100110011111101101001010011001001100010100010010110010011001011011101111000111110110000100110011111101000000101100010110000000110100011010101000001100101111010110011110101111100010000000010001111111010011010000011101001000101100100111011101101011011101111101110011011110101010000110110010000001011000110001101000011011110110100101111001011110101000010000011000110000010000001100010110000100111101111100001001101111001111011000101010000100000100010011001001101100111110101010111110110110000100111101011101000101100011001001111111100100100011001110010110101010010100011100100101110111010010001011101010001110101100110110010000001001111001000101010000010111101101100110011101011100101010101001101011101001011011110111000010101011001010000101001100101011011110000101100111001110110011100011100000010001001111010110010111110110110101101101101001001001111000011011001101001000110001111111001101100101101011110110100100010111001100000011011101001011100111011000000101101110010000010001111100101101000010111100110010110011001101010010010101111111101001101010110110010100011111011101000111001001101011010000110011010000101011110000110110110101010111110110110001001101110101001110000010110000110010101111000100100101011111110101100000011000110001001100111101110000100100000110110001110110100101011010001100001100011100010011100001001010000111011110101111100011001110101000010000111010111000111010001010010001011000101110101011000111011110000011011001101111001111001000001111010110010000101000110101111100110011100011000111110011010011001001101100010100001111100101100100100000110011111011101000011101000101001110000010100001011100000101001010001100010111010100000000111011100101100111000111100110010101010110111011100000101001000100001101000111110110111101001100101000110101110001100101110011111110001010010101101010011110100100011111111010000100011000100100110111101101000001101010001001011101000100100110001000010011001111101101010100110100110000100010101100001101011111111011111011000010011001111110100000010110001011000000011010001010101000001100101111010110011110101111100010000000010001111110100110100000111010010001011001001110111011010110111011110111001101111010101000011011001000000101100011000110100011011110110100101111001011110101000010000011000110000010000011000101100001001111011111000010011011110011110110010101000010000010001001100100110110011111010101011111110110000100111101011101000101100011001001111111100101000110011100101101010100101000111001001011101110100000101110101000111010110011011001000000100111100100101010000010111101101100110011101011100101010101001010111010010110111101110000101010110010100001010110010101101111000010110011100111011001110001110000010001001111010110010111110110110101101101100010010011110000110110011010010001100011111110110110010110101111011010010001011100110000001011101001011100111011000000101101110010000010011111001011010000101111001100101100110011101001001010111111110100110101011011001010011111011101000111001001101011010000110010100001010111100001101101101010101111101011000100110111010100111000001011000011010101111000100100101011111110101100000110001100010011001111011100001001000011011000111011010010101101000110000100011100010011100001001010000111011101011111000110011101010000100001101011100011101000101001000101100101110101011000111011110000011010011011110011110010000011110101001000010100011010111110011001100011000111110011010011001001011000101000011111001011001010000011001111101110100001101000101001110000010100000111000001010010100011000011101010000000011101110101100111000111100110011010101101110111000001100100010000110100011110110111101001100100001101011100011001111001111111000101010101101010011111001000111111110000010001100010100110111101100000011010100100101110100100100110000000100110111110110010100111001100010001101100011101111111111011000010011001111110100000010110001011000000011010000101010000011001011110101100111101011111000100000000100011111010011010000011101001000101100100111011101101011011101110111001101111010101000011011001000000101100011000110100110111101101001011110010111101010000100000110001100000000001100010110000100111101111100001001101111001111011010101000010000010001001100100110110011111010101011111101100001001111010111010001011000110010011111111001100011001110010110101010010100011100100101110111010000101110101000111010110011011001000000100111100101010100000101111011011001100111010111001010101010101011101001011011110111000010101011001010000101110010101101111000010110011100111011001110001110000100010011110101100101111101101101011011011001001001111000011011001101001000110001111111110110010110101111011010010001011100110000000111010010111001110110000001011011100100000001111100101101000010111100110010110011001101001001010111111110100110101011011001010111110111010001110010011010110100001100010000101011110000110110110101010111110011000100110111010100111000001011000010101011110001001001010111111101011000011000110001001100111101110000100100011011000111011010010101101000110001000111000100111000010010100001110110101111100011001110101000010000101011100011101000101001000101101011101010110001110111100000110001101111001111001000001111010001000010100011010111110011001000110001111100110100110010101100010100001111100101100010000011001111101110100001010001010011100000101000011100000101001010001100011101010000000011101111011001110001111001100101010110111011100000100100010000110100011101101111010011001000110101110001100111001111111000100101011010100111100100011111111000010001100011001101111011000001101010100101110101001001100000010011111110110101001100110010001011001101111111011000010011001111110100000010110001011000000011010001010100000110010111101011001111010111110001000000001000111101001101000001110100100010110010011101110110101101110110111001101111010101000011011001000000101100011000110101101111011010010111100101111010100001000001100011000000000110001011000010011110111110000100110111100111101010101000010000010001001100100110110011111010101011111011000010011110101110100010110001100100111111110010001100111001011010101001010001110010010111011101000101110101000111010110011011001000000100111100110101000001011110110110011001110101110010101010110101110100101101111011100001010101100101000010110010101101111000010110011100111011001110001100001000100111101011001011111011011010110110100100100111100001101100110100100011000111111110110010110101111011010010001011100110000001110100101110011101100000010110111001000000111110010110100001011110011001011001100101001001010111111110100110101011011001001111101110100011100100110101101000011001000010101111000011011011010101011111011000100110111010100111000001011000001010111100010010010101111111010110001100011000100110011110111000010010011011000111011010010101101000110010001110001001110000100101000011111010111110001100111010100001000101011100011101000101001000101110111010101100011101111000001100110111100111100100000111101001000010100011010111110011010001100011111001101001100110110001010000111110010110010000011001111101110100010100010100111000001010001110000010100101000110011101010000000011101110110011100011110011010101011011101110000100100010000110100011011011110100110000011010111000110111001111111000101010110101001110010001111111000010001100010011011110100000110101100101110110010011000001001111110101010010011010010100111111101100001001100111111010000001011000101100000001101001010100000110010111101011001111010111110001000000001000111010011010000011101001000101100100111011101101011011111011100110111101010100001101100100000010110001100011001101111011010010111100101111010100001000001100011000000001100010110000100111101111100001001101111001111001010100001000001000100110010011011001111101010101111011000010011110101110100010110001100100111111110100011001110010110101010010100011100100101110111000010111010100011101011001101100100000010011110010101000001011110110110011001110101110010101010101011101001011011110111000010101011001010000111001010110111100001011001110011101100111000100001000100111101011001011111011011010110110001001001111000011011001101001000110001111111011001011010111101101001000101110011000001110100101110011101100000010110111001000001111100101101000010111100110010110011010100100101011111111010011010101101100101111101110100011100100110101101000011010000101011110000110110110101010111101100010011011101010011100000101100001010111100010010010101111111010110011000110001001100111101110000100101101100011101101001010110100011010001110001001110000100101000011110101111100011001110101000010010101110001110100010100100010110111010101100011101111000001001101111001111001000001111000100001010001101011111001110001100011111001101001100101100010100001111100101101000001100111110111010010100010100111000001010011100000101001010001101110101000000001110110110011100011110011101010110111011100010010001000011010011011011110100110000110101110001111100111111100001010110101001100100011111100001000110010011011110000001101010010111010010011000010011111001010100101010011111101100001001100111111010000001011000101100000001101010101000001100101111010110011110101111100010000000010011101001101000001110100100010110010011101110110101101111011100110111101010100001101100100000010110001100011011011110110100101111001011110101000010000011000110000000110001011000010011110111110000100110111100111101010100001000001000100110010011011001111101010101110110000100111101011101000101100011001001111111110001100111001011010101001010001110010010111011100010111010100011101011001101100100000010011110101010000010111101101100110011101011100101010110101110100101101111011100001010101100101000011001010110111100001011001110011101100111000000010001001111010110010111110110110101101100100100111100001101100110100100011000111111011001011010111101101001000101110011000011101001011100111011000000101101110010000111110010110100001011110011001011001110100100101011111111010011010101101100011111011101000111001001101011010000101000010101111000011011011010101011101100010011011101010011100000101100010101111000100100101011111110101101100011000100110011110111000010001101100011101101001010110100011100011100010011100001001010000111010111110001100111010100001010101110001110100010100100010101110101011000111011110000000110111100111100100000111100100001010001101011111001100011000111110011010011010110001010000111110010101000001100111110111010101000101001110000010101110000010100101000101110101000000001110101100111000111100110101011011101110010010001000011010110110111101001100011010111000111100111111100010101101010010010001111100001000110100110111100000110110010111100100100001011111010110001101111101100001001100111111010000001011000101100000001100101010000011001011110101100111101011111000100000000101110100110100000111010010001011001001110111011010110111011100110111101010100001101100100000010110001100010110111101101001011110010111101010000100000110001100000011000101100001001111011111000010011011110011101010100001000001000100110010011011001111101010101101100001001111010111010001011000110010011111111000110011100101101010100101000111001001011101100010111010100011101011001101100100000010011111010100000101111011011001100111010111001010101010111010010110111101110000101010110010100011001010110111100001011001110011101100111000000100010011110101100101111101101101011010010010011110000110110011010010001100011111011001011010111101101001000101110011000111010010111001110110000001011011100100011111001011010000101111001100101100110100100101011111111010011010101101100111110111010001110010011010110100000100001010111100001101101101010101101100010011011101010011100000101100101011110001001001010111111101010110001100010011001111011100001001101100011101101001010110100011000111000100111000010010100001101011111000110011101010000110101110001110100010100100011011101010110001110111100000011011110011110010000011100100001010001101011111001000110001111100110100111011000101000011111001001000001100111110111011010001010011100000100111000001010010100001110101000000001111011001110001111001010101101110111010010001000011011101101111010010001101011100011100111111100101011010101001000111100001000111001101110000011010010111001000000111110101001111110110000100110011111101000000101100010110000000110101010000011001011110101100111101011111000100000000111101001101000001110100100010110010011101110110101101101110011011110101010000110110010000001011000110000110111101101001011110010111101010000100000110001100000110001011000010011110111110000100110111100110101010000100000100010011001001101100111110101011101100001001111010111010001011000110010011111110001100111001011010101001010001110010010111010001011101010001110101100110110010000001001111010100000101111011011001100111010111001010110101110100101101111011100001010101100101001100101011011110000101100111001110110011100000100010011110101100101111101101101011000100100111100001101100110100100011000111101100101101011110110100100010111001100111010010111001110110000001011011100100111110010110100001011110011001011001010010010101111111101001101010110110111110111010001110010011010110100001000010101111000011011011010101010110001001101110101001110000010110101011110001001001010111111101001100011000100110011110111000010110110001110110100101011010001000111000100111000010010100011010111110001100111010100001010111000111010001010010001011101010110001110111100000110111100111100100000110010000101000110101111101000110001111100110100110110001010000111110010100000110011111011101010001010011100000101110000010100101000111010100000000111011001110001111010101011011101111001000100001101101101111010000011010111001110011111110101011010110010001110000100011001101100000111001011001000001110110111110110000100110011111101000000101100010110000000101010100000110010111101011001111010111110001000000001110100110100000111010010001011001001110111011010111101110011011110101010000110110010000001011000110001101111011010010111100101111010100001000001100010000011000101100001001111011111000010011011110010101010000100000100010011001001101100111110101011011000010011110101110100010110001100100111111000110011100101101010100101000111001001011100001011101010001110101100110110010000001001110101000001011110110110011001110101110010101010111010010110111101110000101010110010101100101011011110000101100111001110110011100001000100111101011001011111011011010110010010011110000110110011010010001100011101100101101011110110100100010111001101110100101110011101100000010110111000011111001011010000101111001100101101010010010101111111101001101010110101111101110100011100100110101101000100001010111100001101101101010100110001001101110101001110000010101010111100010010010101111111010110001100010011001111011100000110110001110110100101011010010001110001001110000100101001101011111000110011101010001010111000111010001010010010111010101100011101111000011011110011110010000010010000101000110101111110001100011111001101001011000101000011111000100000110011111011110100010100111000000111000001010010100111010100000000110110011100011111010101101110111001000100001111011011110100001101011101110011111101010110101001000110000100010011010000011001010010001101111110110000100110011111101000000101100010110000000010101000001100101111010110011110101111100010000000111010011010000011101001000101100100111011101101011101110011011110101010000110110010000001011000110011011110110100101111001011110101000010000011000000001100010110000100111101111100001001101111000101010000100000100010011001001101100111110101110110000100111101011101000101100011001001111100011001110010110101010010100011100100101110001011101010001110101100110110010000001001101010000010111101101100110011101011100101101011101001011011110111000010101011001011100101011011110000101100111001110110011000010001001111010110010111110110110101001001001111000011011001101001000110001101100101101011110110100100010111001011101001011100111011000000101101110001111100101101000010111100110010111010010010101111111101001101010110011111011101000111001001101011010010000101011110000110110110101010110001001101110101001110000010010101111000100100101011111110011000110001001100111101110000110110001110110100101011010100011100010011100001001010110101111100011001110101001010111000111010001010010101110101011000111011110001101111001111001000000010000101000110101111100011000111110011010101100010100001111100100000110011111011101000101001110000011100000101001010111010100000000101100111000111101010110111011001000100001110110111101000110101111110011111010101101100100010000100100110000001001100001011111011000010011001111110100000010110001011000000010101000001100101111010110011110101111100010000001110100110100000111010010001011001001110111011010110111001101111010101000011011001000000101100011011011110110100101111001011110101000010000011000000011000101100001001111011111000010011011110010101000010000010001001100100110110011111010110110000100111101011101000101100011001001111000110011100101101010100101000111001001011000101110101000111010110011011001000000100101010000010111101101100110011101011100101010111010010110111101110000101010110010110010101101111000010110011100111011001000010001001111010110010111110110110100010010011110000110110011010010001100110110010110101111011010010001011100011101001011100111011000000101101110011111001011010000101111001100101101001001010111111110100110101011011111011101000111001001101011010100001010111100001101101101010011000100110111010100111000001010101111000100100101011111110110001100010011001111011100011011000111011010010101101100011100010011100001001011101011111000110011101010101011100011101000101001101110101011000111011110011011110011110010000001000010100011010111100011000111110011011011000101000011111010000011001111101101000101001110000111000001010010011101010000000101100111000111010101101110100100010000110110111100001101011111001111010101101001000000010100110000100100111111011000010011001111110100000010110001011000000101010000011001011110101100111101011111000100000111010011010000011101001000101100100111011101101110111001101111010101000011011001000000101100010110111101101001011110010111101010000100000110000001100010110000100111101111100001001101111010101000010000010001001100100110110011111011101100001001111010111010001011000110010011100011001110010110101010010100011100100101000101110101000111010110011011001000000101010100000101111011011001100111010111001101011101001011011110111000010101011001110010101101111000010110011100111011000000100010011110101100101111101101101001001001111000011011001101001000110110110010110101111011010010001011100111010010111001110110000001011011001111100101101000010111100110010101001001010111111110100110101010111110111010001110010011010110010000101011110000110110110101011000100110111010100111000000101011110001001001010111111011000110001001100111101110011011000111011010010101101000111000100111000010010110101111100011001110101101011100011101000101001011101010110001110111001101111001111001000001000010100011010111000110001111100110101100010100001111010000011001111101010001010011100011100000101001011101010000001011001110001101010110111100100010001101101111000110101111001110101011100100000011001000101011111011000010011001111110100000010110001011000001010100000110010111101011001111010111110001000011101001101000001110100100010110010011101110110110111001101111010101000011011001000000101100001101111011010010111100101111010100001000001100000110001011000010011110111110000100110111010101000010000010001001100100110110011111011011000010011110101110100010110001100100110001100111001011010101001010001110010010000101110101000111010110011011001000000110101000001011110110110011001110101110010101110100101101111011100001010101100110010101101111000010110011100111011000001000100111101011001011111011011000100100111100001101100110100100011110110010110101111011010010001011101110100101110011101100000010110100111110010110100001011110011001101001001010111111110100110101001111101110100011100100110101101000010101111000011011011010011000100110111010100111000001010111100010010010101111101100011000100110011110111011011000111011010010101110001110001001110000100111010111110001100111010101011100011101000101010111010101100011101100110111100111100100001000010100011010110001100011111001110110001010000111010000011001111110100010100111001110000010100011101010000010110011100010101011011100100010011011011100011010111001101010110010000010000111111101100001001100111111010000001011000101100001010100000110010111101011001111010111110001000111010011010000011101001000101100100111011101111011100110111101010100001101100100000010110001101111011010010111100101111010100001000001000001100010110000100111101111100001001101101010100001000001000100110010011011001111111011000010011110101110100010110001100100100011001110010110101010010100011100100100010111010100011101011001101100100000010101000001011110110110011001110101110101011101001011011110111000010101011011001010110111100001011001110011101100001000100111101011001011111011011001001001111000011011001101001000111011001011010111101101001000101101110100101110011101100000010110001111100101101000010111100110010100100101011111111010011010101111101110100011100100110101010000101011110000110110110101100010011011101010011100001010111100010010010101111011000110001001100111101101101100011101101001010110001110001001110000100110101111100011001110110101110001110100010110111010101100011101001101111001111001000100001010001101010001100011111001101100010100001101000001100111110100010100111011100000101001110101000010110011100101010110110010001011011011000110111100101010100100010011111101100001001100111111010000001011000101100010101000001100101111010110011110101111100010011101001101000001110100100010110010011101110111011100110111101010100001101100100000010110011011110110100101111001011110101000010000000000110001011000010011110111110000100110101010100001000001000100110010011011001111110110000100111101011101000101100011001010001100111001011010101001010001110010000010111010100011101011001101100100000101010000010111101101100110011101011110101110100101101111011100001010101111001010110111100001011001110011101000010001001111010110010111110110100100100111100001101100110100100011011001011010111101101001000101011101001011100111011000000101100111110010110100001011110011010100100101011111111010011010011111011101000111001001101001000010101111000011011011001100010011011101010011100010101111000100100101011101100011000100110011110101101100011101101001010100011100010011100001011010111110001100111010101110001110100010101110101011000111000110111100111100100100001010001101100011000111110010110001010000101000001100111101000101001101110000010101110101000101100111010101011010010001110110100011011100010110000101111101100001001100111111010000001011000101100101010000011001011110101100111101011111000101110100110100000111010010001011001001110111011011100110111101010100001101100100000010110110111101101001011110010111101010000100000000011000101100001001111011111000010011001010100001000001000100110010011011001111101100001001111010111010001011000110011000110011100101101010100101000111001000010111010100011101011001101100100001010100000101111011011001100111010111010111010010110111101110000101010111001010110111100001011001110011100000100010011110101100101111101100010010011110000110110011010010011011001011010111101101001000100111010010111001110110000001010011111001011010000101111001110100100101011111111010011010111110111010001110010011010100001010111100001101101101100010011011101010011100101011110001001001010110110001100010011001111001101100011101101001011000111000100111000011101011111000110011110101110001110100011011101010110001110011011110011110000100001010001101000110001111101011000101000001000001100111010001010010111000001001110101001011001111010101110010001101100001111100101001111110110000100110011111101000000101100010110101010000011001011110101100111101011111000111101001101000001110100100010110010011101111101110011011110101010000110110010000001010110111101101001011110010111101010000100000000110001011000010011110111110000100110101010000100000100010011001001101100111101100001001111010111010001011000110010001100111001011010101001010001110010001011101010001110101100110110010001010100000101111011011001100111010110101110100101101111011100001010101100101011011110000101100111001110000100010011110101100101111101100100100111100001101100110100101101100101101011110110100100010111010010111001110110000001000111110010110100001011110011010010010101111111101001100111110111010001110010011001000010101111000011011010110001001101110101001110101011110001001001010101100011000100110011110110110001110110100101000111000100111000011010111110001100111010111000111010001011101010110001100110111100111100010000101000111000110001111110110001010000100000110011010001010001110000010111010101011001110101011001001101100011110110111110110000100110011111101000000101100010101010100000110010111101011001111010111110001110100110100000111010010001011001001110111101110011011110101010000110110010000001001101111011010010111100101111010100001000000011000101100001001111011111000010010101010000100000100010011001001101100111011000010011110101110100010110001101000110011100101101010100101000111000001011101010001110101100110110010010101000001011110110110011001110101010111010010110111101110000101011100101011011110000101100111001100001000100111101011001011111010010010011110000110110011010011101100101101011110110100100001110100101110011101100000010011111001011010000101111001010010010101111111101001101111101110100011100100110100001010111100001101100110001001101110101001101010111100010010010100110001100010011001110110110001110110100110001110001001110001101011111000110011010111000111010010111010101100010011011110011110010000101000110001100011111011000101000100000110010100010100111000000111010110110011010101001011010001101111110110000100110011111101000000101100010010101000001100101111010110011110101111100111010011010000011101001000101100100111011101110011011110101010000110110010000001011011110110100101111001011110101000010000001100010110000100111101111100001000101010000100000100010011001001101100110110000100111101011101000101100011100011001110010110101010010100011100001011101010001110101100110110010101010000010111101101100110011101101011101001011011110111000010101100101011011110000101100111001000010001001111010110010111110001001001111000011011001101001101100101101011110110100100011101001011100111011000000001111100101101000010111101010010010101111111101001011111011101000111001001010000101011110000110110110001001101110101001010101111000100100101011000110001001100110110110001110110100100011100010011100110101111100011001010111000111010101110101011000001101111001110010000101000100011000111101100010100100000110101000101011100000111010101100101011001110001011111011000010011001111110100000010110001010101000001100101111010110011110101111101110100110100000111010010001011001001110110111001101111010101000011011001000000011011110110100101111001011110101000010000011000101100001001111011111000010010101000010000010001001100100110110110110000100111101011101000101100011000110011100101101010100101000111000101110101000111010110011011001101010000010111101101100110011101010111010010110111101110000101110010101101111000010110011100000010001001111010110010111110010010011110000110110011010110110010110101111011010010011101001011100111011000000011111001011010000101111101001001010111111110100011111011101000111001000100001010111100001101011000100110111010100010101111000100100100110001100010011001011011000111011010100011100010011101101011111000110101011100011101101110101011000011011110011001000010100100011000111011000101010000011101000100111000011101101101010100110111111011000010011001111110100000010110000101010000011001011110101100111101011111111010011010000011101001000101100100111110111001101111010101000011011001000000110111101101001011110010111101010000000001100010110000100111101111100001010101000010000010001001100100110111101100001001111010111010001011000100011001110010110101010010100011000101110101000111010110011011001010100000101111011011001100111101011101001011011110111000010110010101101111000010110011100000100010011110101100101111001001001111000011011001101110110010110101111011010010111010010111001110110000001111100101101000010111101001001010111111110100111110111010001110010010000101011110000110011000100110111010100101011110001001001011000110001001100011011000111011011000111000100111110101111100011101011100011101011101010110001101111001001000010101000110001101100010010000011010001011100011101011101101011111011000010011001111110100000010110001010100000110010111101011001111010111111101001101000001110100100010110010011110111001101111010101000011011001000001101111011010010111100101111010100000000110001011000010011110111110000010101000010000010001001100100110111011000010011110101110100010110010001100111001011010101001010001000101110101000111010110011011010101000001011110110110011001110101110100101101111011100001110010101101111000010110011100001000100111101011001011100100100111100001101100110110110010110101111011010001110100101110011101100000111110010110100001011101001001010111111110101111101110100011100101000010101111000011011000100110111010101010111100010010001100011000100110011011000111011010001110001001111010111110001101011100011110111010101100110111100001000010110001100010110001010000010100001110011110110111111101100001001100111111010000001011001010100000110010111101011001111010111111010011010000011101001000101100100111011100110111101010100001101100100001101111011010010111100101111010100000001100010110000100111101111100001010100001000001000100110010011011011000010011110101110100010110100011001110010110101010010100000010111010100011101011001101110101000001011110110110011001101011101001011011110111000011001010110111100001011001100001000100111101011001011001001001111000011011001111011001011010111101101001110100101110011101100001111100101101000010110100100101011111111001111101110100011100010000101011110000101100010011011101001010111100010010011000110001001101101100011101110001110001001110101111100010101110001110111010101001101111000100001010001100101100001000010100011101110111111101100001001100111111010000001011010101000001100101111010110011110101111101001101000001110100100010110010011011100110111101010100001101100100011011110110100101111001011110101000000110001011000010011110111110001010100001000001000100110010011110110000100111101011101000101110001100111001011010101001010000010111010100011101011001101101010000010111101101100110010101110100101101111011100011001010110111100001011001000010001001111010110010100100100111100001101100111011001011010111101101011101001011100111011000111110010110100001010100100101011111111011111011101000111001000010101111000001100010011011101010101111000100101100011000100101101100011101100011100010011010111110010101110001101110101000110111100100001100011010110001000101001101111111101100001001100111111010000001010101010000011001011110101100111101011110100110100000111010010001011001011011100110111101010100001101100100110111101101001011110010111101010000011000101100001001111011111001010100001000001000100110010011101100001001111010111010001011000110011100101101010100101000010111010100011101011001101010100000101111011011001101010111010010110111101110011001010110111100001011000000100010011110101100100010010011110000110110011011001011010111101100111010010111001110110011111001011010000110100100101011111110111110111010001110100001010111100001100010011011100101011110001000110001100010001101100011101000111000101101011111010101110001011101010011011100100001000111011001001010101111110110000100110011111101000000100101010000011001011110101100111101011101001101000001110100100010110011101110011011110101010000110110010110111101101001011110010111101000000110001011000010011110111110101010000100000100010011001001101100001001111010111010001010001100111001011010101001010001011101010001110101100111010100000101111011011001110101110100101101111011101100101011011110000101100000100010011110101100100100100111100001101101101100101101011110110111010010111001110100111110010110100001010010010101111110111110111010001101000010101111000110001001101110101011110001001100011000100110110001111000111000111010111111010111001011101000110110010001000110110101000111110110000100110011111101000000101010100000110010111101011001111011110100110100000111010010001011001101110011011110101010000110110001101111011010010111100101111010000011000101100001001111011110101010000100000100010011001011011000010011110101110100011000110011100101101010100100001011101010001110101100110101000001011110110110011010111010010110111101111100101011011110000101100001000100111101011000010010011110000110111101100101101011110101110100101110011100011111001011010001010010010101111101111101110100010100001010111100110001001101101010111100010110001100010110110001110001110001101011111010111010111010011010010010001010110111110110000100110011111101000000010101000001100101111010110011110111010011010000011101001000101101101110011011110101010000110110011011110110100101111001011110000001100010110000100111101110101010000100000100010011001110110000100111101011101000100011001110010110101010010001011101010001110101100101010000010111101101100101011101001011011110111100101011011110000101000010001001111010110001001001111000011011101100101101011110011101001011100111001111100101101001010010010101111011111011101000010000101011110110001001101010101111000011000110000110110001100011100110101111010111101110001100010100100111111011000010011001111110100000010101000001100101111010110011111110100110100000111010010001011110111001101111010101000011011011011110110100101111001011110000011000101100001001111011010101000010000010001001100110110000100111101011101001000110011100101101010100000101110101000111010110101010000010111101101101010111010010110111101110010101101111000010000010001001111010110010010011110000110110110010110101111011101001011100110011111001011010101001001010111011111011101000100001010111011000100110010101111000110001100011011000100011101101011101011101110011001101011111011000010011001111110100000101010000011001011110101100111111010011010000011101001000101110111001101111010101000011010110111101101001011110010111000001100010110000100111101010101000010000010001001101101100001001111010111010100011001110010110101010000101110101000111010111010100000101111011011101011101001011011110110010101101111000010000100010011110101001001001111000011110110010110101110111010010111001001111100101101101001001010110111110111010010000101011011000100110101011110011000110011011001000111110101101011011001001111111011000010011001111110100001010100000110010111101011001111101001101000001110100100010110111001101111010101000011001101111011010010111100101100000110001011000010011110010101000010000010001001111011000010011110101110110001100111001011010101000101110101000111010110101000001011110110110101110100101101111110010101101111000000001000100111101000100100111100001110110010110101101110100101110000111110010110101001001010101111101110101000010101011000100101010111101100011011011010001111010101010100011111101100001001100111111010001010100000110010111101011001111010011010000011101001000111011100110111101010100001101101111011010010111100101000001100010110000100111101010100001000001000100111011000010011110101110100011001110010110101000010111010100011101010101000001011110110101011101001011011111001010110111100000001000100111101001001001111000011011001011010101110100101110001111100101110100100101001111101110010000101001100010001010111011000101101110001110110110001111101100001001100111111010010101000001100101111010110011101001101000001110100100011011100110111101010100001011011110110100101111001000000110001011000010011101010100001000001000100110110000100111101011110001100111001011010100010111010100011101101010000010111101110101110100101101111001010110111100000010001001111000100100111100011011001011010011101001011100111110010110100100101011111011101000010101100010010101101100001101100011010101111101100001001100111111010101010000011001011110101101110100110100000111010010011011100110111101010100000110111101101001011110010000011000101100001001101010100001000001000101101100001001111010111000110011100101101000010111010100011101010100000101111011010111010010110111001010110111100000100010011110010010011110011011001011010111010010110011111001010100100100111110110100001001100010101010110001101001111111110110000100110011111100101010000011001011110101111101001101000001110100101101110011011110101010000110111101101001011110000000110001011000010010101010000100000100011101100001001111010110001100111001011010001011101010001111010100000101111010101110100101101100101011011110000100010011100100100111101101100101100111010010100111110011010010010111110101000010110000101001100111011111110110000100110011111101010100000110010111101011110100110100000111010011101110011011110101010001101111011010010111100000011000101100001000101010000100000100011011000010011110101000110011100101100001011101010001110101000001011111010111010010111100101011011100001000100110010010011111101100101101110100100011111001010010001111100100000110001010110111111110110000100110011111010101000001100101111010111010011010000011101001101110011011110101010011011110110100101111000001100010110000100101010000100000100110110000100111101100011001110010110001011101010001101010000010111101011101001011100101011011000010001001001001001111101100101011101001001111101010010011111010000110010010111111011000010011001111010101000001100101111011110100110100000111010110111001101111010101011011110110100101110000011000101100001010101000010000010110110000100111101000110011100101000101110101000101010000010111010111010010110010101101000010001000010010011110110010011101000011111101001011110100011010011111011000010011001110101010000011001011110111010011010000011101110111001101111010100110111101101001011000001100010110000010101000010000011101100001001111100011001110010000101110101001010100000101101011101001110010101100000100010001001001110110010111010001111101000111010010011111011000010011001101010100000110010111111101001101000001110110111001101111010101101111011010010100000110001011000010101000010000011011000010011110001100111001000101110101010101000001010101110100110010101100001000100100100110110001110100111101001101001111101100001001100101010100000110010111111010011010000011111011100110111101001101111011010010000001100010110001010100001000011011000010011100011001110000010111010110101000001101011101011001010100001000001001011011001110001110101001111101100001001100010101000001100101111101001101000001111011100110111101011011110110100100000110001011001010100001000110110000100110001100111000010111010101010000010101110111001010000010000100111011011100110001111101100001001100101010000011001011110100110100000111011100110111100110111101101000000011000101101010100001001101100001001000110011100010111011010100001010111011001010000100010011010110010111110110000100110101010000011001011101001101000001101110011011110110111101101000000110001010101010000101101100001010001100110001011101010100010101111100100000100101100101111110110000100101010100000110011110100110100001101110011011101101111011010000011000100101010000111011000011000110010001011110101001010111100100000011100111110110000100010101000001100111010011010001101110011011011011110110000001100010101010000110110000100011000001011101010101011100000001011111011000010010101000001101110100110100110111001101011011110110000011000010101000110110001000110000101101011010110000111111011000010101010000011111010011010110111001100110111101000001100010101001101100100011000101010101110011111011000001010100000111101001101110111001101101111000000110010101011011010001000110110101111101100001010100000111010011011011100101101111000001101010111011100000010111111101100010101000011101001111011100011011100000101010110110000111111101100101010001110100111011100110110000001011101001111110110101010011101001101110110100000101110111110101010101110101101101100000111111110010101111011101011000111111010101110110010011110101111110011101011101101111010"
}

==> anc/R564_194_points_rule.json <==
{
 "what": "a 2-colouring of the 4-subsets of the projective line over F_193: the points 0..192 and INF = 193",
 "q": 193,
 "points": 194,
 "uniformity": 4,
 "sizes": [
  5,
  6
 ],
 "rule": "for points a < b < c < d the colour of {a,b,c,d} is table[(a-c)(b-d)/((a-d)(b-c)) mod q]; when d is INF (the last point) it is table[(a-c)/(b-c) mod q]",
 "table": "0000100110100010001100010111100010100111011010000111111110101101101101010111100011101111010011010001011001011110111000111101010110110110101111111100001011011100101000111101000110001000101100100",
 "table_sha256": "477e5506f17a2db541c806f9c57ca20c2e1d9adde4918dd01c29075d3092dbe7",
 "classes_of_cross_ratio_values": 33,
 "classes_in_colour_0_by_smallest_value": [
  2,
  3,
  5,
  6,
  9,
  11,
  12,
  13,
  15,
  20,
  21,
  22,
  31,
  40,
  68
 ]
}

==> anc/R564_200_points_rule.json <==
{
 "name": "F200",
 "claim": "R(5,6;4) >= 201",
 "q": 199,
 "points": 200,
 "uniformity": 4,
 "sizes": [
  5,
  6
 ],
 "group": "PSL(2,199), generated by x -> x+1 and x -> -1/x",
 "rule": "points 0..198 are the integers mod 199 and 199 is infinity; for a < b < c < d: x = (a-c)(b-d)/((a-d)(b-c)) mod 199 (x = (a-c)/(b-c) if d is infinity), delta = (b-a)(c-a)(c-b) mod 199; the colour of {a,b,c,d} is table[x] if delta is a square mod 199 and table[1/x] otherwise",
 "table": "0000111011100010100011110110101110101001100001011011110010101111101001001011011100100100110011111000010010101001110100000111011111010110111110101011111001011001110110001100101101101101111001111001110",
 "table_sha256": "fbe70a0737f59c00ebe14049aca494ff404548547cd2c0be21edfa5f4c046f80",
 "classes_in_colour_0_by_smallest_value": [
  2,
  3,
  7,
  11,
  12,
  13,
  15,
  17,
  24,
  27,
  29,
  35,
  37,
  38,
  41,
  55,
  68,
  73,
  81,
  107
 ],
 "subsets": 64684950,
 "subsets_in_colour_0": 27909750,
 "colouring_sha256": "621a303b0e947fb3e52799288ba7f8ef883f3260f6a7e260c843eb902001602d",
 "order_of_the_colouring_string": "one character for each 4-subset, in lexicographic order of (a,b,c,d)"
}


==> anc/R664_500_points_rule.json <==
{
 "what": "a 2-colouring of the 4-subsets of the projective line over F_499: the points 0..498 and INF = 499",
 "q": 499,
 "points": 500,
 "uniformity": 4,
 "sizes": [
  6,
  6
 ],
 "rule": "for points a < b < c < d the colour of {a,b,c,d} is table[(a-c)(b-d)/((a-d)(b-c)) mod q]; when d is INF (the last point) it is table[(a-c)/(b-c) mod q]",
 "table": "0010100110000100101001110010111101011010111010101100111101101110011011100110100111010111101101111010001100000100011000101101010011011101001010100101010011011011110000100010001110001111110010101001110000101101010110110101110000000011100001110100000000100000000101110000111000000001110101101101010110100001110010101001111110001110001000100001111011011001010100101010010111011001010110100011000100000110001011110110111101011100101100111011001110110111100110101011101011010111101001110010100100001100101",
 "table_sha256": "3ed928e24dabb537c6d26c5da0251af9562e40f9be4c9a2f82b7ff55a97931a1",
 "classes_of_cross_ratio_values": 84,
 "classes_in_colour_0_by_smallest_value": [
  3,
  5,
  6,
  9,
  10,
  11,
  12,
  14,
  15,
  17,
  19,
  20,
  24,
  27,
  32,
  34,
  39,
  43,
  47,
  56,
  63,
  67,
  71,
  72,
  75,
  77,
  82,
  92,
  110,
  115,
  116,
  117,
  119,
  124,
  144,
  168,
  172,
  177,
  191,
  223,
  224
 ]
}

==> anc/R664_600_points_rule.json <==
{
 "what": "a 2-colouring of the 4-subsets of the projective line over F_599: the points 0..598 and INF = 599",
 "q": 599,
 "points": 600,
 "uniformity": 4,
 "sizes": [
  6,
  6
 ],
 "rule": "for points a < b < c < d the colour of {a,b,c,d} is table[(a-c)(b-d)/((a-d)(b-c)) mod q]; when d is INF (the last point) it is table[(a-c)/(b-c) mod q]",
 "table": "00100011110101000101010000001101100010000000110110011010101101101000101101111110101100111100111011101110010111000100110001010100100010110100110001000100011011110010001011111101011110101101011010010010001100110101110001111000110010010010001100101001111010111000011001100010000101011100110010000111000010000111000010011001110101000010001100110000111010111100101001100010010010011000111100011101011001100010010010110101101011110101111110100010011110110001000100011001011010001001010100011001000111010011101110111001111001101011111101101000101101101010110011011000000010001101100000010101000101011110001",
 "table_sha256": "c4f4b30a65c395b1d7e8fd014a6cd17a31acb70672ef7294da95a934cf4a7a6f",
 "classes_of_cross_ratio_values": 100,
 "classes_in_colour_0_by_smallest_value": [
  3,
  4,
  5,
  10,
  12,
  14,
  15,
  16,
  18,
  20,
  22,
  23,
  24,
  33,
  34,
  35,
  37,
  38,
  39,
  42,
  43,
  49,
  53,
  55,
  65,
  66,
  67,
  69,
  72,
  79,
  81,
  84,
  85,
  90,
  95,
  103,
  104,
  106,
  112,
  115,
  127,
  138,
  139,
  143,
  146,
  147,
  174,
  197,
  199,
  241,
  258
 ]
}

==> anc/R665_83_points_short.json <==
{"what": "a 2-colouring of the 5-subsets of the integers mod 83, kept by every map x -> a*x + b (a != 0)", "n": 83, "q": 83, "uniformity": 5, "colours": 2, "sizes": [6, 6], "kept_by": "every map x -> a*x + b (mod 83), a != 0", "short_form": "101000010001011000011110101001010100111111100101010010101111000011010001000010101111100000111110001100111110110100001100111001011011100110000101001000011111010001011111101110101000010111011010011010011001111100001000100010110111000111110011010001100101101010001110011110011011101001000101101011100110010001001000111001001000111101010101101000010001101010101000001111011100110111011101011101001010101000010001100010010110011101110111100111011000111000101010010001110111110010101110001010010101101010001000000110110011011000101110010011001010001010101000110000010101111001110000101010011110010011001101010100100000011111100111011011001100010011011011010011010110010101100111100100010100000010010001100101011001101110000101111011110111001110101000011100001110010110110010110100110000110011101100101101001010101000011000111101001101110110010101110101111100111001000000000100010110011101110110001000000001011110001110110111111001111001101001100000011100001101100011010001110000011001010111110010101010110111101110110011110111000110101110101000111001001101000011001010010010101011100001001100011001100110011100111101100001111011110011101000100001101010100110001111001110000001101000111111110010100110101010101100011100110110010001010101001101000110110000110001010001111011100011100011001111100001001010001110001001101101001101101010000000010001111001111010101100001100010000101110010101111011100111010001110111110010010100101001001110100111010001011010011000100000111010111011111001111001010001100110001010111111110111011100001100110110100010110100010100101100110011100101000110000101101110010100101011101100011001001011100000110100101101011010110110011000011010001011111100100101101101110111001111100011001110010100111110101111000001010001100100011101101111101110010010111010000000100111100001001100000000100011111011010001100011111010010010010011001111101010110101100100011100111010011111000110110000111011000111101111001110011110000100111101111010000001111001010000111101011100010001010001111010100011100100011000101100001100010110101101110001100011101010111100100000111111010110000101001011110011110110101000010111111111010110101000000000011111000010100001100010111001111001100010101010000101011101100011100001101010111110000100011011101101011110110100011001101111010100011001010111101101000111111110100011001100110111111000001001110010001001101100011001011011001010110101001100011101100100001011100110100011110101110011101100011000001101010100110101100111001110000000100011100000100011011100100101111111101101011010100000100010110000111110110101110011001110011001000111100001100011111010101110000011101110100100111101000110010011010000110110001101001111010001001011100011101100100101000110001111000001011011111011110110101110110000110110010100110010100110101100011001110001011011001011001001111100010010000011101010001100110111101011010111100000000011000100001100010010111000001111100010010111110111100000001010101000010011101111110100000100010001101101100000010111010101011111011010011100010111001011000010010101100001100110001110100100111011010000111101101101011000111101000110011001001001010110101001100100110010001101110010111001011011010001001010101011100100111010100000011001011110011111100101111010011111100111101001100000010101110001101001011110000111100110111110101100010001001101001010100001110000001101001101111000110100100011110110110011001110100110110110010000000100101001011101100111001011011000110110011110101111101100000001010010100100101011100100101110110101001110101000000001110000101000101001011011010110010111101101010001101110101011000001111110000111001010110100001100111100100100010110101110110000011000100110101100100111110011110010010011000101101111001101101000011010001000111100000001001111011101001011000100100100110011101000110110110101000110011001000101010011101010101011010100001101011011010101100011011000100010110010101011000111110110010001011001110011111000001000010010101100011101111001000100000101111010111101000110101100110100010010011011010001100001111000010100111010111001101000110001101011111111001011001011101001011010010001110111000011100100101110010100010111110001110111110000010111000011111000100010011000001100101010001110001010100011010110110011110011010100011001001110000101100010101111111010110100100111111011010000100101010101011000101000011110110101001011010110111000011101111110000111111001101000000110010011000011011100110011010010011001010010010111101011011101010110011010101111111001111011100101100011011001011011001001000010010011111100001101010010010001110111100000101010001011110001010110111001110000111101110010110111100101010111010111000010010101000111010001100110101011100110111001111001011010010010000000101010010011011001000001011101101111100011011011000001101001000000010111011100011111101001100110111000110100110111110111100101010011010110001000110101101011010111000111011110100111000010011001010001111110001010111110100011101001010110101000010010110010101111010000101110111111110110100001000100110101000101011010000000010110100111100000001100111001010110001001011101111101111010000100010001011001100011101110010100001101001000111001100001100101101001101001111010001011100111100011100011001101110000010010001110110000001001101010101110110010011101001011000010101011101110011000000110001101000000010011111110001001101110001011100011110011001011010110110100101000101001011111110010010010011101110001101001011101111010111001101100110011011001101000110001000101001111010001001110110110111100001111010000101101101001011000011010010100001010110000111110101000100001010000111111101010010001100001010001011101011001000110111001011100001011111001001011000111110000100010001000111110001111010011110000010110011001101001010111111010110001000110011100101100111100010110000100110111000100010100011001101010100010010000010010001000101000110011101110001011111111000000101100101001010110001100100010001011111000100000001010010111011000110000011111011100001101110101101001111111001001010011001010101100101110010011110000001011010110110010000010001111111110110100110101100010000110100111111011111000000001110001100011011001101010110111010110011001110010101110010101110010010100100101101001010000111001111001010011110101001001111111010111001101110111110000111011000010100000100010100110111011110101011000101100101101100000110111011101010001010111011101100000110110100110100011101100011001010101010111001000101110110010001011001010011001101111010111001010010011100000001111001101101100100100001000010111100000010000100001101111010001110100101000010001010001111011101001011100010101101100100010100010100001011100111000101101110111011001100000111111000010011011100001001000000111100100101000101101001010011011010100010001111100100000100010111111111011010100110000100011001100000010111110111001010011010011111000000110011010100101110101100110101001000001110111000001011111110110100001110011111111000101011010101101010010010000110110011111000101111001011101011100010011001001001101101000100011011101000101100110011010011011011011111110101110100010111010010011000100110000110011111110110011000000100101100011011001001101101010001010011111010101101010010110111000111010100101110001000111001110011111001111100000010100000110111110010110000100111011001111010001111011000011011001011101110000000111100000011111001011110100000011101101100000111010000001110100100100010100000001001000110110111110111110000000001111010001111011010111000111001101010011100101100101110101101001000111010011100100011000001100001110011101101000101110100100110010001100011011000101111110101101001000101101000010111111000110010111110010000110010100100011111011010101101100000111010111111010101100000101011101010101100111111000011010111110000011110010100011001101100011010100110001111011000110110000001001011010111100100011001100000011001000110101110101001011010001001010010100011000111001100011010110001110000011010010100010010111001011011001011000101001010111100110000111111101010100100110010011111001001001010001011100000111010001111101010101010111111010100010111010010011111011111001001011110100001101100000011000101110011001001000100110010011001010110010110101010101001011010111001101011000001010101111100010011110011001000010110101100101101001010101001110110001010110001110111010100011000011101001100101101001100111110100010111000101000110110010011011110111100111000000101101001100101111011111000101110000110100000111010101111111000100101010010100001111010110010001010100001111111110001110010111000101101000011111000111000000101000110111111011100100000110101001110010101100011101011010111110000010001101100000011011111000001110011010100000100110011100000100100101111000101110110001101101001011010101011010100011011100001101110010010111101010101001010111100000000111001101111110011011011011101001110100000011011010111101000110011000000000011010110010001011110000000011100100001100100101110001000101100010111010100011001011010101100011100010110101010100111110001101101100000011011111101011111101101110101100110111001101101110100100100010010110110110000000001000001110100000101011000010110110011110011111100101110111101010100011011011110010110000101101110010110110001110101000000111111101001101101010000101100111001000001110010010000100010011011110111101101010101001000111110100101111001110011101001101011101001101111110011100000000111110001011100111011001000101111001101100001101100111101000100110111001110100010100111110101001100011010001100111010011100010110001000010100111000010011011101110110110001011101111110110000100010100111000011101110100100000001111010110001110011001101010001011011010001111110001010000011010010110101111100011010110100000010011001100110001001101010001100111111000111111100101010000000111100001011001110010010110011111011001011101100111111111100000101110011110001010010111111011000010010011011011110101000001101110011101010111100101110111101001000010101000100010001000100101010100011000111101011000000000001101101100101011011001011111001000111110100001001011011111100101100010010100010010001001100100010001110010111111111101110001110100000011110110110010001110000011001010000001110100001101010000111100111011111100000100110101001111110101100000101001000110101000100010010100001001110010111011001000110011110011001010110001010011110100001101110010110011100011011100001000000110101001001111100001101101001001100011100110001110010101110010010110011000010101011000101110010000000111001001101111100001101001110101101011010111010101101001010001111100001101001010111110101000010000111101100001111101100011010010010111010110110011100110110011000001101110110110111011111111100001100000001111110100000000001101111111100111110011000001011001111111000111001100001100111110111101010000010110111001100101100111001110111110010101100101010110110100101000000111011000101000001010011010101010111101111110001010111000100111011001010110000000110101010101011100011101010000010010111001110011100110001001100100001111010011101011001000100010111011110001101011111011000011001101110000100001111010110110000000110111001101001001101111111101000001011100010100001110111111101010100110010111001110111100000000011111001000010100111000010010110110100000110011010001001111100000111101010101101100010001010100011111000010100011101101000010001001111111111101110011100011010001011111100011101000001011000001000001101000101110111101000110001000001110100101111000111111100101000000100100010101011011111110110111111110000011000101111100101001010100011001101011011110100000110100111011001010000110111010100000110001011100100010001111111111011100100111111010000000000111100100010110000101110101110111100011100100111110000100000001011101111111110100010111111011010110010110000011101110001111010111000000010011000011000101011110111010101010011111000010100111110110100001000101010110011000101111100101010110111001111010101000001010001100110000101111000101010110100101100101111010001011000100111010000011101011111101011011000100011111111001001111000011001111001010111100100111110001100110101010100110100000111000101010011100101101100110000000001010101010111010011000100010101100000100100110101111011000100101111000110110111010110100001010010101111101010110011001010110001000001111011000001110001110110110110101011111110000001101010101110000010101010000110101010001111100100101100111011110100100010000101111101111010001011110111110100001000100101111011101001111111101110101110101100000010000111011000011100101100101000000100010001011001000001001100110101100000000100011010101110110011101010010101111010001001111011001101101000001000011111000111111100001001101111100111011110111101110110110101111001001100100101000000011110110000101011001100011101111010000011101111101110100000100011101100001001001110100011111101100100011111001100111101110010110011101101111000110010001000101101000001100111000010000000010111110101010010001100100011010010010110000111110001010001111010101001110011000111000101001001110101011010000011001100111101001101100100010001100111001000110100001000111011101011100110011001110101110100101001010111000100100000011011001111001001101010011001001111011000000101110100111110000110000001100110111000000010101000100001111011011100001010010001110110001001000100101111101100000100010100110011101001001010000011000011000101100000101110110011100111110001100101110010101110100100010101110111101111100101000011011001000101000101010000101001111111001011100011001001110011110101000101000011000111010010100101000111100100001101111111110110101101001000110010011100001101011010110100001100110100000111110011110111000111101011011000000100100000010010011000110111010101111110111001010100101010001000100000110100010111110001101101111011001010100111110010011010010001011011100111010111111110100100010011001001111000001100110110111100000111100111100010001100111100110010101101001100100000001011101110100010111100101110010000000001011011111101000010111111101010110011111011111101010001010010010101101000101100101010000010110011010010001001001000011000110011010011101111111000110110111111000100011000010000010010101110000010011011110100110100010000101110010111010100100101011101001101001111111001100010111111111011111010000111100111000010001101101011000010100111000111100110000101011110010110110111010100001001100101011110111001000000001011100110000011001000100011001101010100011010101101111001101000010101110010001110101100001010111010100111011110100000000011011101101010001110100001010001000101101110100101001100101111100011100110110011100101100001101011001111011110110110100010111110111011000101100100101101010011000111100101011010001101100001001101000101101010110011001010010101010101100111110000010111101110000101000111001111110011000100111000100011001101011110010001001100111010111101100010101110010111010010011011111101100101001001101001000001101000011101001111000111001001000101000101100000001011110010100110010010101011000100110010110100000101011100110101111001001000101111010111110100100100111100110011110100101010001101000110100101111001010111011101101100110100010100011011000110001100100110110000100011010110010111101101110000010001111011010111100100011011000100011000001100110100001110000111100110101011110010111110001101111111001001100011010010001010010100001010010100010010110001100100111111110110110010011000110011100011010111011110001010000000111001111110011000011011001001001011001010101111011100101110100000000011100101001001111000010010100111011100100111011001111111110001011011101100110000000110100001000011111000011111010001010100001001000000101101001110101011111100110111011111001011100010100001100101101110111011010000111111001110100011000101110001010000001111110101001001110011000000101011110101110000001000100110110011001101000101110101100101110010100001011111000011110111100110110000001111110100111101010101101100010110010001010100010101011110011001110110110100011110001001110110110011101101011000010101001101111111000010001100000001010110100110111000011001001001100011000011111110100111111100111100000001110011010100111110011111100001010010111100101100001110100101101100101001111100110001001011001000110001100111111110010011000110100101001101001101010000101111001100010110011100110111010110000011011111111001000000111011000110001111001101000101100101111110110001110110010111110000110001111100010010111001010110101100110011001001010110110110101101011000110101010100010011110101000010000111111111011110000000100111000111011011001000110111001111011011001101110100011110010111001000101010000000100001100110000011000000001100100010011110110111110111101100100011100001000011101110100011101101011101000001110001101010011000001011011010111011111011110001011110010101011001011111100000101110110001010100101000100110110010000111011011000101101000101111000110110001000000101000110110110000110001011001001100101100101001100100001000100001111101001010010111001100100011100000000111010111001011110001011110000101101101101101110011000100011100111100011000010100111111010110011000101110011011000110101101001010101100011001110000011111110010101001100101100111000011101001111100011011100110100001111100000000001001000010111000100111101111000001001011010011001101001010001010011101011101100101010001001101100000000010100110110111010000101001001001101001100100110000011110100110101001101001111011100001010100110011010100101100110101111110101100111001011110001001010101011111110010101011010100111000010010010100100110101011100100101000110111100011101110100010100000110011111111000110101011111010111010110110100101000111000011001111001000011111100101110011001011000011100101000101110101101001100100010100000111010000101010110101110100101010111010000011101100100101101100110000000011100011100010010111000010001000000011001101111101001011110111001111110100010001110011101110101100001011011011001000000111001111110101011000100101111110110111010011010001000010010000010001101001101010001111101010001011110100001010110010001010110111100000101111101100010110101000000001111011010011110011000001000101101100100000010101111100000001001000111110011100111110001001000000011111010100000110101010101111111101101011001101010100010101110101010010111010100001100111110010100001100010010000010110010110111111000110001101110001110011110010000110000100010101010111101001011010100110001000110100011001100011000001010000011110011011011111000001110011011011000001110000110111011011001000001111011101111101001111111001100010010100001011011010010100010011011010000010111011101010010101111100111110001100100000010111010101100110011000011011101111100011110110110100110011000011000011111010011010110001000010110011000010110100101111111101001001110011100000101011110001001000110111110011000101100010011011110001101001011100011101101111100110110100101010100011011101001001000111001001101101000001001000010111111110110000111001011000001110101100000100110011010110011100101110110110110011000011011010100010011011011101000000010110100000111111111011110010010111001000001011011010000010011001101000111110110011111001011010101101111101100101101010110010111001110111011001101110100011110110111011111111110000110001100011001111001111101000100111101101111010111110011010001111010100000001110100000110110000111000000110101011100110001100110110011110110101100011010011010111011110101110100101011101010111100111111100101100110010000011000011011100101101011111010001000110000011111001101000101110110001001101000001110010000111111000001111110000100010000010011011011100010111010100001000111110000101111111110111101000011000001001110011110010100111000101011111000111000000110010101111111000110000100011000100110011001111101110111011001101000110110111001010001011100001011001010101011001000000010110110110011010100010100100011011010010111100110000010000011000101001110110101110000010110100110111011000001101001101110110100001011011001011110101011011101011100101001111110010010001100110101010011100101100001001110101010010111010101011011001101100101111100000111010101111100010000001010010001011110101011000001101010011000011110011101001011010011001001100010011001001000101001110110001000010001000101110000011101000001110110011000010010101000010000111000110011111010110111101010000011100101000101010001010110101010001010001011010001011110001101000011110101000101001001101110010000010011001111010101101010010101010110100001110010000100010101100011110010110011001000110010001110011010011101011010100100011101101010001111000001010111011000001010001101000110001101110110101011001101111101000110111101101100010111010100011100000011111011111001111010001011101110001000111101111000100111000111100110001111111001011011010000100010010010101000000000011001001010001111001110101000001111000100001100011001101011111111111000101101110100011110011111101100011100100001100011011101100111000001100010010001100000111001101110110001100001111111101000001011111001000011111001101101000101010101111001101010111010001101100111111001011101010101100100100100110101010010111101000101100101110100111110001110011110111001001011010011100100110000000011101110110101100000010110100101101011110111100001100011100000010010011111110000111010011000001000011111011101100000001110011011111111101000110011111001111001011001001001001101100101010011000101000000010001101010111001001011100110100101000001111101101101111001111001100010101001101010000111110100100110110011100111000100110001100011100000011100110000111101011010101000010001100111011100010100110001000010001010010001111101100101110101100000110011100100001100010011110101011110000100100001000110011110011111011011100101100010110000110111001100110111011101100011101010000000101011100101101111001100010001111001110011000110000000000010101010101001111011000111110010011101011111101000101010100001001010001101111101001101000111001100010101101010001011001111110010010000110101010001000000100110010001110111101000010110110000100110110111001100111100010110011110000101001001010100011010000010000101011011000011011111000000111011000111111101110010011101001000110101100111111010110001000111011000010001100011000001010110110110101110101001101100000010010001101000000010011001110010100110111110010000000111110001010101110000011100111010111100100011010010110000001011010110100001101111101000001001101100111010110010010100011100110110110010011010001101010011111111111010110010011011000000000101011111100111100011110001000111010010100000101001011010100010011011010110000000010111100010001111001011011100110100110001000110101011001010010011010000101000001111110111011100011011110010001100001011001110110100010001100001011100110011101100011111100000111011000101001010101011010011110111010011011011001011011101011000000110110110001111011000000111110011111011110101011110000001101110011100000011110111110110100101010101000011101101111001111000011101010011111010101010010011000010111000011100100010100100111010101111010001110001100100001100000101000010110000100110111000110011101101111010010001001000110101010101100001100101100010001011000100101001100010101100010110001111000101100011101010011101111111110110110001011010010101111101011110001111100110000100011101001101001110100101111010000001010101010110000111101100011100000110111111001000100010101110011000100011111110001000111110111001001000001011011110010010110000101010110110101011100000011011010010100101010111101011110111110001011100001110000100000111100111101010100111100001011000001111111011101000000101011010101001001100101010100100101011110011101101011011100111101010010010101010011001111000010011011011001000100001101010110101011111000011011000111001110101001000110100110100100011111100101111110000010100001010101001101111110100001110010000101011100010100010101110010110111110100011111000001011111101100111111010110010011100010000001110100110000101111010110111001011010010101010001101110011101100011101011100111110001011000101101100010100010110111011000100111011101001010111110011001001001000100011011011000000101101100000111110000001010100100000101010000101111011010011101001110110010110110011011100001111101110110001111100111100100111011100001110010111101010101011010110000111001110110001011001001001111100110010000011001110101001011111000011010100111101101000001011011100011110110111001001010001010100100001000011111001101010011100100110010101101001000111100011101000010001001101110110101111001000100111100000111010110000110101000000100100001100100101101101011010101101100001111011011000010100111100011110001100111010011000100111000111010010100010001001000011001000011101110010010001010100100111010011000101110001011010111010011001111000100010111011101001101101011111101001000011001111110010110110000001001101011101100110000001100100000101000110100011101101100001111011101011011000000010000111100001010010010111110011101101110001101001110011101110101000000111110101101011111000100010110011100010101110101110100101110111100010010001110000100010000100011111110010111001001101100100001010100001000111111110110010110011101000110100111111111111100011010110110010011111001000011010001110010110011100110000001000110110011011101111011110101011001000101110000110110011001110011001001010010001000111101000101000011010100010100100101010100101000100111101000101001111101101011110110101001011011010011001110101110011100010011000010001000101000000101100001101101111011100110111111111001001001001001111000110001010011110110111110111111110110010000110110000010111000110001010110000010111010000110111000111100010101110111000011010010011111000000010110010111010000001001000000100111100010111001110000001011100010010101001010110110011000110111100100001011111101000000000101011111100001000000110000110111011001101000111001011101011000000100011001011010110011011100101000010100101010000111110110111101000100110100010110110000111111011001000011000101000111001111001001111001000001001011110001101111011100010010101010100000110010001001011101101101100011110010001101100011111111110110101110000101110011110001100000101110011010010101001100111011111101001011011000000010000111100011101101100111001101011101111110000101000101000010100010100001111110111010110011110001101101001111011001110011110011010001110111100101100100010010110000101111110101001100001100001111011000100110110010111011011001101100100100101001101010100010101001100100101001010101000010101011111110010111111001101000110111011001100100000010000000001001100111011101111010101001111011010110100010110101111100110110100100001110011110110001001101001011110111000110110111010110010100110101101001010101011001000101011001101011100110000111110000010011000001001010000000100101111001011001000001000110000101111011011011001101000001111010100100010110110101100000000110111011010101100101100010001011101110000100100011111110011110100100011011110101000011101110100010111010010000010000000010010111010101111111110110100101001100000101110010111101000111101010011001110011011100111110010010011010111101100001110010111100000010000110110110010111011101100110111001001110101111100100101000111011111000000001010011011011010110111001101001110010011001000110001111001000010111001111100001010110010100110101101001100010010100001111101101010000011111111010100001111000001011010000000010100001101010101100000010000011010100010101000100111011011000001100010111011110101110111100100111100100000100000101000000001111001100101001101000111111001010010011000000100110111101011011011001001100010110101011000011010010000111101101001010110010010100000100011011110111111011001000011001100011010100010000001110111111100100100100100010010011111101011100101011001100001110001110000100100110011011000001011011110101101000001110000111001100100110010010000001010111101000100010000011001001110010111011000101110011100101111000000001001011011000001101111100100001110001111010100101101101100000100100011101101011000101011101010111011000110010000011011100010100100010100011101100101101110111010000011011101000101011110111111011110010101010111000010010100101011110100100010011101111010001011001100111001010000100101101001110011110010010110011111011010000110110010110100010101100001001101110011010101010101101011101111011011111111010011011011001010010000100101100111011101100100110111010010101110111101011001100000010000101000111101101010110000001011101011100100100111101010110101100010010110010111000101110111100000011110010011100000010100001111100001100111110111101111001111110101000111111110110010011101100100101100010110110100100111111010110001100101101000111101000011001101010111111110010100100001001111000100010101100001110111101110001000011000000000011111101010100000001010100010010111110100100010101000000010101011111111010001111000001110110010010000010111101110110001011010110000111011111000101110100110100010100100110000101011100010011111100011001100110001011001010100111101100111010010000110001111001011000011001101000100010100010000101010111011011010101011110110010110010100110110000110111010101101001111100001100101110111010010001001011001110000101000100111010000011111110010100101100010001111111011000001000100111101000100001011001111101010010001001000110010111011111100111111100011001011001100111101101001110110000000110011001111111000101111100011111100010011011101100101011100110010010110001110101000001110100110000111101101011100011000011010100001000001010101101101101111001011110100100110101001111010011011001100100110000100000101100001110111001011101001101100111000100110010001011111101010111001011101011001000000111111010110011001010110100001001010100011100100001100110011010011000110001011100101100011111011011000010111110011011111001101110110111110001000100111000100110000010100011100001010101101100010110011110110100000111101000110010110010101101000100010101100101101111000110000101011001111011011001100011011100111111010000000010110101011110001000100011101010001100101000001011101000110001010111000110111000101110101110110000100110110010001000111100001101011000010110110001010101111111001011101110110011010110001110111001000101000000100001111011111110011010101110110100101010011001010111101101111001110101111111111000000001000000111000001010101111000001111001011111111101110010101011001010011000001110010000010001011111011101100101010100110000010010110110110101000011111000011010011101001101000011111000100111100000110101111110100111100011101010000000101100101101010111100111011101010100100110010111000011010110100101010100010111010100110110111000100100101000100011001110000101001101100101111110110010111110001010010000101000101111010001100011110101000011011100101101101001100110001000011110011001001001011101101111110011111011111011011100101101101000101100010000001010111000001001101110100010100010100110011100110101111001100010011101010100100001100111000010101000101100001111101000010101110010100011100011110011101111001101110011000010001100101101001110011110100010100110011100001101100011010000011110100100001000001100101010001111000011000000000100001001010101000101011100010010100000111110100110101111001100011011011110110000010010010011000101000101000011011001001101000111010100101011100010110010011011000010100010101011010110110000010100110110010100110111101001101111000001111001111000010100100000011111010101010100001101101101110100111110011110001100100010001000001100111101111100011110001111000011110101001010101001011010110001100000110101000101000111111000000100110101100111100010000110001001001000111000011011101011000111110110000100111100010101110110011110100010101010111000110010101101100010111111101001001010010001011111011000010011011110101100100111100001010001011100011010101000010100111101110011111111110010011111101101011111001000110000000000001001101100011001111100000101010110001001001100100000010100000110001111001110011111100001110011101110110000000001101111101100100001110001101000010001101001101100111101110000001101001100101001110001000110111000010011100110000111001111101001010000111101111011000100001111010011000010110011001011110000011100100011001111101100111101111010011001001111001001001100101000000010100111010101111100011101111101001001011110100011011111101011011110011110000110001001100110010011000011010101010100001110110000001100110111111100001011110010111101110010101110100010111110001101010111110111101111101000001110010001110001011000111100100110001000110110100100000001011001101110010000100110111111101000110110101001000011110000010101111001000110110111101000010100100010111111100000011110111010010011110111100010111000000111101100001111011000001111001100011010010011001101011000111101011101001101100111000010110100100100011111011100101100011011001000100011100011111001001110001001111110010000000001000111101111010111000110101010100110101010010010001100000111001101111011011110000011011110100111101010110110011110101000010000101010100100111010100001010000010001100110110101011011100011101101001100101110010011000010000110110000100011110011100000100101011000100100101111001000000100111110111010011010101010011101110000011111101011111011101100000001101001010000000010111111101001111000110111100010001100010011101100100111111000110110010000110010000011001011100101000010010111101001001100101011010001011110000100001110110101100011101011000110111111001100000101010111010000100100011010000000011010010111111001011110110010000110100011011000001100001100001101000100111110110011111010001000101101010100100011101010101001001101110111101110001000001001011110110100110100111000110100110110011111101101101111110011011001011000111001011011101100001011100110110011111001000100001001100100011010101100011001010100111000110010101000111000100101000011011000111010111001010101100111011010000011000001111011000000100011111001010000111110100101101001000011101111111100010110000110101101001100110011011110000001001011100010000000100110110001111111110001100011011010110000110100110011101100100101001101100010001001010110111001101110010101100000111001110111010010011110010100101001011100110001010111011111001110000000001001110010000101010101110111011001010101001010000000010100001111101010101001100110101111001011111101100000001100011000100111011011001101010000001001111011010111111000111100111110000001001110100010000111111011010111111011001100110010011011000000100111001100011000010100011111010011001011001010011001111001101000001100010111110011110000111101011010001110110000011010101111011100110010011110001001000111000111001100011000000001110001100001101111000001011110001011100010101001111000001101011110100101101110000111111111111100100001011000110110100010010111001111001001111101101001110110100100001010100010010100000010000001010000010110011110101111101000100001001110111111000101011110010111010001010100010000010001111010000000100100100011100011001101100010100011111000010111001111000011010001001100011011011111011000101100100010000111100111001000011011111011011011010000110101101101000110001100100101110010010111010010100001110010100000110111110110010101101100110010011010100101000000011110101110100001010111000100010111010001100110011000101010101011110010111001100100000111100010110111010101000111010000101100001110000000010111011110001111110001010010010101000001110011011001000010110100110110010110011100100100111111100011010011010011101000010101110011111110001111011000110000010011000010110111010000010101010111101110111011111010000111110111100111010011101011110001110000111001001100101110101011010000110100010111101101000110011100111001101111001001010001111000101111010000011110111111101111110110101100010100101101100010100111001000000001011010010010111110001010100000110110000011011011101000011010100000111100010111011000110001101000101110110101001111110101111011010111010100100000101011101001001010011100101100011110001010110110111110000000000110010001101110111101001110100101110010111101110110001001100001101110100101010110011110010001111011110111010100100111110010000100101011100000111010000100010100100110110001010101110001001110110010101011010011110000011110101010001111001000100101101110100101111001010111010000101010000010001100010011001011011101011000100101110010111010111000010101001110100111101000000010010011010000111001000101001011110101110101100010010100110000000111101011110010001101110101111010101010101110111110011001100100010010011010001101000110100011101101000000110111001110110101110111100001001001011110101010101000111000011011111100110010101011101110011001100110011101101111100000111001100100101101101011110001111101001010010101011110101001011101111011101010100100001000111100000000011001000101010010001111000010011100100011111011011101001001101100101001011101101101001111000111000110101110100011110000101010011100111100101010110011110100011110110100001000011010100001001101000110000101110101011100001011111011100110000010110100110011101110000101000011010000100000011111111000010011000110010010101101010001000000011011010111101001100000100100111110001101111000010000011101010100111000010001100101010110001101011001010110011111010110000001100000111101001101111001010001000001110000011010001000100010110111010001010110111101010100111011111101010000010101001001111011101010010101101000110111000101111100010101110111001000110101100010000101111000101111000110010100101000000101111111100011010100101111000000101011100000110000101001101010000111001011101110101110010011101101001010101101010101011011110000011101100001011100010100011111101100000110100110001011000000000011001111111101100101011001010001001010111111010011100101000000110001011101111001100000101010000010011110010001101011010110000111010011011110101101101000011110010011001000001000111010101001000001000111000100100111110110000100011100011110011010011101100000101111010100110001001101010011101011100010110010001101011010100110100111000001000000110000000111010011010110111111110100001001000000001100111111101101110101010011101001101010001001100100010011011000101111100011001110101001101100101000011111000011000010100011101100100110010111111101101011000011100111101011001110111001111101000101111000000001101111101100000000111101000101111100110110111001001010000100111011001110000111000000011111011001010001001100000010001001101101011111101000001011001000000011010111111110110000110010110010100111100111000111000001111010100000111100101010111001100001000001100011101111001000110000001011110010010111100011110101110001111011011010000010001100111000000100011110110010110011111101111101000000111111110010001000011010110111000001011110101001111010011100010011000000100101100001000001011101001000100001011111110110010110010011101111110110000101010101011110011000001111010011011110100011111001100011110100110000000101111111001110011000101000000000111010100111001001001100000011111101011101110001111101100101001111111101001000111010110110100001011101001001111101110110101001011110010011110001011001111111111101110011110000100000111000110011011100001110111000011111000001010011110111001000010110001100100101000010110100111111011101111110010110000010101101001111001011110000100110111011001011100001101010000011110001011010111100001001111111001100000000010110001000101001111111000001010011110100011111010111001100001000100100010000101110011101100001110111001101011011110111011011001100000010110101101011000100001001001101000110001101111110010101111010010000000111110011011100001111001100010010110111000000010101101000101101100101010010101101101011001010000011000000111000110101110011000001100100001000100010001101101011110010111000010111011111001101111001110001101010001000111011110101001010110001101000000001111101010110001011111110100001010110100000111001111101011101010011111001001010101001101010111010011001111100001010010001000000011101000010101110001110001110011011011011011101000100111100100011011011011011100001001010000110011101000000100101111000011111000011010101111110001101010001111001010101111100010000010110100011110110001101001000110100110000101111100100110010111011010101000111101000010000011101000011111001110110011110111100100110011011001010101101110101010000000100101100100111101110011000011100000111110101000011010000010110110111101100000011110110000111111010111001110110011001111001101100010001110000000001100010100000011011000100111110101000000001010111110010001101100000010001110011001001101000010011010110010000110101110110101111001110010001001111000010111001010101101110110011001010010010011011111011010001000011000100001001011011100001100111101110110100111101100110010010011100011010011101010010110101110001011011110000001001001111000010100011101010101111010001000101100111001110100010001101111101110100010001111100110001011000110110110101110011010100110101110010000010100011100110101010001101111011011101100001010000011001010111000010010110111111010011100000000011100111101101111100101101010011111100100000110110111001010000000100111011111111010010110110001010111011011111000000010101000101101001111000111011000011101000000100010001010000011111001011000101101101010110101100010100001100100100001010111011100000100110011110001010010011011100011000110011111101100100001001100110111111101010011110101011111010001101000100111000011011010001001010000011011111011101010111010100010011011001100110010111001011100111101001111101001001100101010001101101000010000010001110110001110111110000010000000111111101100101010010010011010011010011011101100011001011111001100111001001000110111101000011001010000100011111010111011101100011010100111100001001000000011000010110010010111000110100001011101011110110001011001000111111101111010110010100111111010001001001110001011111101101100110001101101011010110011110000010000010011011001100111111000000110001000101100010001110100101101100101111101001101011001010011110100100001000110010111110100011010000011101011011101010011011100101100100011011100101010111000001001010101101000111100101001000100000100101000011010111101010100110110111111100101101001010101111100101110111001101101101010110100100100010010101010010101010110000111100011010101011111100000000000011011100010111010011111001100111011011111000111001000111010001010111111100110101101101001100010010000011001000101100100111001110001101001000001011000000100011100010101001000001011110100101101000101000101000110110011101110011100101100011011001001100010101110011100100001100001110011000000111111010110101011100000110001110101011000111000110101011100011000001110101110001001110101110100001110100110010001000101101110010111111000110100010010010010011011001001111011011000000101001100001111011001010111011110110000011011101000111011010000000010010110110111101110100010110101000011001001111000000011101001101001011010000011111001011101001010101000110010111011010011011100011001111010011111111010000000000110101100001101111111000101110111100100111011001110011001110100100001100110100100001100101001101011100101111111110101000010011000110110010001111111001100010100001010111100110011001011000111101110000110011100000110110100001100001101111111111101110000110100010010010011111100000000010001110011001001110001110110011011100110100001111111000101001001111011011100010000001110110000001010111001000110010100001000001101111000101010000111011000001100101000011001011101100101001010101110001011100010000110111111011100100110111011011000101010101111111111001100100010000001010111000101111110011011010011011011101100101011010000010011010011110010010111100010011101111000101001011101100100000000110110001001100101111101000111010111011010001110010110001011101000110101110110010101011010110001100111111101000101000110101011101001011001101110000111111110101101011101001110001110010000111110000100101101111000001010110000101111000111010110100110010101100000100101011001000100001001001001100010110011101010111010001101011111100110111100101110001010110110000011010000101110000111100101101000001101000011001000101001111000111010111100110000001100010001110001010110100001101101100001011100001110101101001010001001110000000111000100111110001100101110111010001111100000101111011001011100111110100001011001101111100110101111100100101011111101101100110010010110110101111100010001100010000000111111010001011101110011100110001000110101000100100101010110100001100101011111101010111101110110010010111100010101101011100111000111101110101111101111110010001000110110011101111100100110010101011011111110010011000111011100100010101000010010011101100100110110111100011000111111100000110000011111110001100011110110110010111010111101111001110000101101001011011001011011000110001111011100001100110100010001001011011010011000110110111001001110010000101111111001001100111011110000100110010001101010001110010001001001001001101100000100011001110000011011001110101011111000011000100000010100011100111000110110001001101111000111100011010010000000000010101101111110001101001010101011111101101110100100110100110001010000111000001000001100100001010111110000001001010101011010100111001101100011110010110100110101011000001001110111011100110110110000101111101010011100101001011011111000011011100100010100110110100100010011001111101101000100010110011000100110101010111011101001111101101000111100111011011101110010010011111100001100101000000101010110101100100100001011000011110111001001101101010100010111000101110110101000101000100101100111101100000001011101110100101010001110110101101001110100110111100001000001001011111110000111110111100001000011010111000000111011001111000110100001000001110110101000110111111000010010000011010110111101011111000000110110001001001010010111000100001001110110000001111100001011010100111100101111000010101100111111000110101000011010100101101011000000111010001001011000110000100001010111000101100010100101101110110100100000001011011011100011011011100011100100111110011111001101010000111110011101101100011000110111010000011000011011111111100000111110001101100100110001111111011011101000111001110000001110010000101010001111111110110111011010101010101101010101000010110011000001010001111010110100001001111110010101100100010100111101010100000001101011010111011100100000110110000011111101011010000000011101110101100111100101110100110111010100001010101001100000001010100000111111000111011100010001001000011110001010111000001010011001100011011010111011011101001000001110010100001101101011110000100001110100011010100101100001100110010000101000101001011101011100011100110010111101101100101010001101000001110111110100000111010000101010100001011100000101111101110010011100110111010001010100010001111001100100011011001100011101001010110001000100001011110101101101011011010101100000111000000001101111000000110011010101101110101111110110101011111011000110001010101101001010011010011110011001011001111000101110110100000000100000111000111101101000001010010110000010011111111001101110011010100100101100110110101010010011101101110100010111111111100101010000000010011110101010010001001110011100010001111000010011100001001111110011111110101110011101110101010110000101101000000000110110101000111001000111011100011101111000110101011001111011110111001010110010100011111001000010101110110101010001111001011010100100100001100110100101100010100101010111010110001011101000100100110100000000100110100011001100111101111011111001001011110010101000101010100101010011101100010110100101001100001010111010100111010100111101010010111101000000001111001000110011000111110110011011111001000101001001011000000010110110001100101001011001010110111011000101111111010011111111000101101011010101011010000001100111000001000000101111010111101101111011010010110001110101100011000100011111011110101111000000001111101011011100001100111110100111010000100010011100100001011000101110000001110010001111001111011000111000111110011110011111100000110010000100000100101000000110001101010100101101001100001111001000101110100110001101011100010011101101000010110110111010010100111010001110010101101000110000101101010100100100110110011000011110001110110000000010001010010011000011010100010110001001000111100011111111101001011110000111111000001010000101101011001001110001001100111110101110011010110010011111111111110100111011010111001011110111111001000101110000101011001010110000101111110001011000000111110111001110110011100011010011100101000100100101111100001001010101010000000001000110111100010011110010100010001011011101011110101010000000000001100111000000110110101010111111110101010110110000001110011000110000011001000011010001111011011000110011011111010111010100110101110010010011111011001010101111011001100000010101010100011010000111000101111001010101100011110001101110001101000010010101000110011101001111001010101100110101001000110010001011101011011010111111001000101001100000111011010110011001011100001010001010100111000100001001100110011100001111001101110000000111010111001011010011100101011100100101101000000100111110001100010100100100000111010001010111100100011001010110001111011111101010110000010100010101110000110101010110001110101110001110111000001100000011001101000001010011001011100011111001100100011010000010111101000101101011001000110011100100111010101100001101001100100111101001101010010000111100110001010010111100100111101110000011101100110111000101100110110010100110111011011101110010111000100101011110010111010011110011101000111110000011011000000111001110011011000001100100010111011110101110111110100010101101000101100110010011000010110100110110111000101100100110111000100111111100000101111100101000001111011110000001011111100011000101010110001001111110010011011100110100000110000011101110000101101111010001010111001011000000000111000110100011100010111011000100010100111101111001011111010101010111011100100110111110100110101011011110001011110000000100010111111010011010001111001111000100110001100011010011011010100110000001011000100110101011010100101000001010101000011110000000011011000101110011110100110100011011100011110101100110100001001010001001111010101011111000101111000001101110111100010010110111001000100100111110101110010001110110001000111001100111000111110001010111111100111001100100100001110001100111011000100010000011111000101101100001111110100100100010101101011110111111110010000101011101010111101000110101101011010010001101100001110100010110001010011110010110000111101110111100001101001111001010001110001000011011100010100110101110100111101010100100101110111011101010100110001010100110000101111011101111000101000000101101001011010000011110000110110100010111010111001101001101101010100011110100010000011110101101001111110101010100110110110111110011001100111010010010111001100111011000010000110010111011100000100111111100101010011010001001100100010011000101001011010001110000001001001101011100110101001100011101101110101010111011101001111110111101000000111011110010011001110011110001011001111010111011000011011001111101100000100000110000100111010110000101010000110110100110010100111100100100111011101100101101000100110110000000111001100000010100001100110000010001110101111011111011101001000100100010011111110101101010100111000100011101110100101110000010110101110011011011110011100110101011111011110001010110000101100011001110100010001101111010110100011001100101000000110100001000000100100011100001100001111010100010100011110111011000111001101101010111011110110001100111011101011000011011101101001110001010101010000110010010111001000000111011100011000110110011110001011110100011001101000110101000100001000101001001110101000101000100000110100111011110011000100101000101100011011011010101100010010110100111011111111100010001101110000011011001011010100101010000110000010010101110011001000110111001111100011000110100010101000101011110011111111011010011000111100100010000110110101111001111010100010001110001100111011100010111010100101010100111101111000111100001111111101100100101100101001001111100000000101110001001000101000010100111011101101111010101100110000101101110010000011011101011101100010101101111110100011010001001001101010101010010001001010000110000000000011010110001001000111001000010110011000001010001001100001110111010110101110000010010000011101011010111011100001110011001100000101010111000000111101110101001100101100101000011011001111011011010000001111001001100011110011001011011101001100101010100011011000100100101000000001010110111111000101010110000001101111000011010101000111011100010101101101101100111100011001100000010010011010010010111111001101000111110100000010000111000011000011001101101100101010011010111100010101010111111000101001010000010101111100101000001100111010110001100011010101101001010001111101000101000111010100010000110111111010110111001010110100101011101100001111011110100001011100100111100001101100100000011101110111001011000000010101111110010000001000011001001000111000111100100000000110101000110000111000101101100101100010110011110011100001010010001000011100011000011101000110111111000011100000101001111101101100000000110111010010101111010100100010111110000000011001110110100011100111100001110111110011100101101111101001100101010010010000001100010111110001111000111001110011101010101111101011111010111110101110100010001001110010001011000011110010010100000100111011111001000000111101010001010001100001011000010011101111100101010101101110010101000100010101110101001001010110011011111001000001100100011001101010101100001010010110101010010100100111000100011010011110111110001100010011111101001010001101101110001000100101110010000010111011101100100001100110110111011100101101010111110011010010000000110011110111010100111011000010011101101110011111010010111001011100010111111100011001000101001111111111010101110100110101001011010011110101010001010110011010100010001000011000010000000001010011011011010011011010010010100001111000101100101000101110011000111111011110111010100110111010001100010011111000010010001000110011100101010100111001100010001001000011111100011000111111111010110010000000000100000010001001001111000101000000011001111110001110011010100010010111110111001100001011000011111100000000000101010001101111110011111101001111101011011001000111010110000101111110101100010101000111111001000110100000010010100011001000111000100110000100010100110100111011011111001011011111000111110000000111101100000110001000110111110111111111111000111100001010111101000111001100010011011000110010111000010100101000001101110000011001101001110100110001101100110000001000011110110011101101001111100101011000101100001101011100000000110001100100111100100101011111110101110000010111010001011100111011010011000110001111101000110100111011110110010110011100110110010111011001011111111011100010110110100100001011011101010100111001011100001010110110001101000100000111000000110010011000100011100100010100011101000000100010001111010011110110111000100011100011100000011001011011011100101110001010110001000010001110001001100100101111000100010011110110010011001000111100011110101011011100101010000001011101100101110100111011000000100101111111100000010001001100010010010011011111000010001111100011010010110010000111011011010111000001111101011000011010101001100111010100000011101010100101000110110010000010110101111001101111111010010011100000101001111000111101111001101100010110011011001110101001001001111000110111100111011000111011010001010010000000110110011010100111111100011010110100011100110100111101011001011001101011000100110011010001010010100001001110101110110010101011001101001101001111000111111000010000110101011001000011011011011011000100000100100010111000100010101010010000110001000101100010111111010001101000100011000010000001100001011111000001110000011010101100111001000011110010011110101110101001100101000100101000011110100010001100111100110000100100110001010111100011000111111101001010001101010111010111100010110011010111000010111000010101100100111110110100001110000101100011100111010010001111101001010010110011010000111011010111000101111110010010010100101100110100010111001011101101100010101011001111000100010011101110110001011101000101100010000000000001000001110011101011110011010100111010110100111100101100000111100111101100011000101110110100100101110111001100111010111000101011000001111011100011111110010000010010111100101101000011011001101010000101111001110101010101111010001011011110100000111100011010111011101111101010000001001000000100111001011111101001001010100110000111010111111101000111010001111011001100011011111000011111100101010101001010000111110011011110000101000110000011101001011000010001111101111001000100010001011111101000011101100000110010100111011101111111101011101100000101001100110000001111010011100100111111011011100001100000000010010101000000000000011101001011010011001011011000101011010111100010110111110001101111110100101111011000001100100001111011001111101001010011110011011100101100110000100110000100110111101001111001010101000111011010110010101011101010100110011000011001010000000011110101011111111010110000100010111110001000010101101100000001011010010010101101101011000101001111010101110100111000110010011110101111101011000100010100111001011110101010110000011101101000111001101111011100110101100000100001111011010101011101001001110101011100101000110010111110100110001010011101010111101100110111000110000111001001101001011100101000110111000001110110001110001010101100001000011010011110110001011100101010001000101010011010101001101011011101011010001011011011101011000110101111101011101100101000011100111111001110000011111110101001000110011010001011010011010011100001111000100000001111110010101011101010111101000111001101000110100010011101000101000100111101010100110111110110010100110010011000101010010110010001100010000010100011101011100111010011010010111000101000101011110101100011111101010010001000000110101001001111100011011000101010101100101011000101110100100100011100110100101100101100100011010010111001111011011100010100100110101000110110001010110101111100110110000111001101101110010100110100101000110011010011001010011011111010000100101101101011011110110000001011111000110010110011010100100000111101011010010110001111000110111000111010011110010000100000100100000111100101100111110111001101101001010101000001001011111011111000110000011110011010010010101101011001111101100101010010101011111110110100111011010000011101010100101111110000101001001101111001110110011110011110101100111100100100000011010101101111011100010011111100000100001001100100001011111100000111010001010110011001111100011011101001001000101111110111011100110111001000111100010010011100111101001011110111010100110100001000010100101100000101100100000100110000111110110011010010000010110000111101101001000110011110110100101000101011111010111001011100001011100110000000001001011011010010101000001110111010001110011101011011011000000110110110101110011100010011100110101110001101010011001011000000011100101000111010101100000011111001010111000011110101110011011001101011100011101010011011100101000001111011011001100100010011011000010111010110001101000001101001000110100111010101010001010010000101111001110010110011000100111110010101101100110111111101101010000101001010000010001111000100000100010110011001101100111111100011001000001110100010110000111101101100010001100110111100101001011110010100001111010000000101110111110000110010110011001000010010110100100011111111010010100100011110010101011110011001111110100001000101110000000011100001111110000011110011000111100100110110111010001001111110100111001010001101100011010001101100000110001110111010111111001011000101110110111001111000010010011011111110010001101011100011000001001001010010100011100111111101011100010010100011110010010011001111010101100010100101000000110111100101010100000011011000110111001010111111001010001110000011011110111101010001111100111100111101010100000101111010111110001000010100010101010111111001011001001001011111010110011101100000111011001111010011010111010000101000010010000100111010110001000010010101011011111000101110000010110001010011110011001101000000010000001000010011000000101110101001000111101000011010100110110111100010111010111000011001000110101110111100101111010001011110100110110001001110111001101001001111101001011000001011011010001010000110001110111100101110111101010111110010000010110101001100000010101000010111100111101001101011001011110011110100001011000011011111000011101111010101101111010000110001000000111111101000011101100010101001000111111100010000001010100111000010100000101110011101011110101110000000100000110011110101011001010100111011010001101110111110001101001001001101011110011110001010001100111010111000000000000100111101101100011011000001010011101110100111101001011001100101011010101111111100010011100010101110101111001111001100111111100111010000111001011001111100001001010100101011101011110110110110000010000000000010110001010100110010111001010101100100000110100110101101000000010111101000101111100000010010101101110101010000101110011001001000011100100011000010101001100101100101111101111111001011010110011000101010110011011111100101100000001101011001001001011000101000011001011110101111001001110100110111100001000111101001111100010001100110100110010101110100000001110001111001011111111110000100001010100001101011000010110001111101101100001101000011100001100111111111101000010011110110010010110011001001110101010000011100111000101011001111001010100010111100011011001010110010110011010110011001011111110001001010010110110001010100001011100000110001010001111010110110110010110110111110101110010010100001100110001100111011010010001101000011101000000001000000001111100101011100000010000011110011001010001110100110000110011001011110001010010111010001110010001101001011101010001110010010111100011000010001101101010101011111000011010110010011001011010011001001101011000011101011010011011001101010110110010101000111100111101010101100000101010010011011110100010111000111101110101010000100110110000101001100110101110111100101010110111111000101011101100001110000010011101110001110100111010000011001111100100101110100110001010100101100000101010000111010010011100100000001110001001111101100110001010010000011100110000011110011111001100101111110111010000001111001010000010001011011100100011111111000110110110110011110100001001101110010100111111001100011100100111000110110000001110100000100101111011001010111001100100011100111001010100100001101101001011100000001011000001010011011011100101011001000010110001100110011101110100011010011000001000000100111001100111111100101011000010110001110110111111000001001011100001010000000111000101110001100110111000100001100110111011011010000000111111011000101000110000010000011110100000011110110101001010001101111010010111001111110010101010001101011010001100000111010000001100111111010010010101000000011101011100011010101000101100011011111011011101101001100000010011110010001101100111101001001110000000111011101011111110100010000101110101001110100001010010000111111101100100100110111101001001011110001101110010110101000001011011010111101011010111101111101110111010010010010000100110000110001011010001000111001111001010000100100100010101010101010001010001111100101011110011001111011101010000101011101010000101011101111001101110011011111101000111001011001100000001001001000011001101111110100011110000001100011001010011011001101100110001001101100010101010111010100011011101001000010110110000000111011100111111110001000001010000111011010011011000011011100000110010011101110011100011001110111010110001100001010111011001101000000011000010100100100111111011111000000100100011000001010101111000011100011111001000100110100101101100001010010100011001011000110100111100001011001010011011101010100110110000110100111110000010101101101111001011010000000010011011111101101010110000100111101111100110110011011011001100101010001011001010111111000110110110001001111000011001010110001010011111111111000000001100101011111101000100111011111000101111101010001010100101001111000000111100010111011001000101101101101010010110011001010111111101111010100101101100001110100010111110101000110010111110110010110001101110111110110101001001010000001110101000101011001010000101000111111000110100010101111101001110010100100001010110000101010100111010111000010001000011010111100011001101101111111111111000011001000001001011100010010100100100001111011011101111000111001101101011101001000100001101001001110111010111000101110100011000001100110101100111100110010111101101111010001000011001010110100100010100101011000101111011110110111000010001010100111111000111100011111100101010001000001000010110101100111110100011001011001111100010000011000110111000010101011010111111000010110101101001101111111100110100001010110110011000000111101101001010001110110111101100100010000000000000011001100000011010111111010100010001010101100010100101110010000001100000011000100101111111010100010010101011111101110100001101000011000011111010011001101111100011100011111011011100111000001101001110000110100110100101100001011100110001011010001010000100000100001101101011001011100001001010100100001110101001011001110011101001000101001010110010111000011110110000110011101110000010001011010000100011000011011111110010001001010010100010111101010011010000001010010111111010100111110001000010000011100011111101001101011101011010010010110000100111010000111001110010010001001001001011000010010000111100001101100000110000000100001001111010011000010010010000011100110011010010001111011111001100011001010100101101010110101111111101110101100100111000101011111110011000110101100110000000010001000100011000111101010110111100001001100000010011101111010010000111011110010101001100110110101100011100100000101011001000100111000111001011111000000010000111110111100000110111101110110000100100110111011101101011110100011010010110010010110100100011001111110010101000110111011000010000110111011000101010010111111101101001101101010001100000110101001101001000000010100011010000000001111011011101101011111010110111110100001011100010101111010100011010100111111100001100111110011100100000011100011010110100001101111101011010000111001001110100000010100001110111111010011010111111110101111110001000001100111110010010010010101010000001001110100011010101100010101011110000000110110100010000100110100101110010001001011011001101011011100010110100100001100011001111011000001010100010100001010011100101000101101010111011011111101000110011110011101010100101010101100010000100010111001001010110111111110101010101000111010011101011000011000000110011101010010011100010110001011010010111101110000100010111000100010000111101001001110101000100111011010011101010101001011111100001001001001100011101111011111000010101111001100111011000000011000011111111101000100000101001001101001110100010001101111100001100100000111101011111000010000000001100011011011000101110010101011111101101100001100111011011111100111010111101111000100011001011101010101011011101001101000000110101010110101010001011011110011110010010100101101110010001011100000001101011010010010000010001010001111001100010111000011101100100101111000110110011001101100101011010100110110011001101100101001010111101011110011110111101101001010010110011010001010110110000001000010100101111110011001000010000001110001010010010101010111100011001011110111100000101000110000110010011111100010101100110101110010010111001001000000100100101001111111001011100101101010000110110110100111011001010010011101111110110011000111111011011110110001101101011011100111000110111001110100111001100011011001101100101010101000011110001101101101001001101100001011111110101000110100011000001111011101100000101100010011011111110000111111101101110011011100100100111101011100000001000101000100010110100100000101101101101001000101101100010001000101111111110001000001001110011011100011011001111011100001101000110101011101100101110000101010111100100011010001010011110001100100100100000111001001011101001001111111010101000001001110000111100000010100010111011000001000000001111100011101001111101100100111101000110001000101110111110111011000010011010101001101100110011011110010011100100100011110001001110111001110010011010010001101000110111101101101101101101000000110100110001001000110101100010100011111100001010101100111011110111000010011010101011000011011001110111111100000100110111010111011001000001111111000100010100001001000111100001011000010110111110001010100101111011001110000110000110101001011011101100101011000011000101011010111000000111001011101111001010110111100011011001000001100111101011101101100010110101000110010101001110100101000110100110110011010001100010010000100010011010100001001011101110010001100101010111011010111000000110101110101011110100111111010101111001001011001011001010100011100101010101010100100000101010101001100101001110101101100110000101010000010111000000001101101000101010100001110010101110001110011100110101111101111001011000011100001011101101001010110101010010011010110010111011101010000011000001001100001001010001111100010000100010101100011100001111010110010001101011011101101110110010000011111100011010111011100011111000111101101100111110110110101001011111100101001110010010010101000100100111100110001111011000111000001101110011100001010000011100011001101100111001000101101110000100010100101011011101111011100110011001010010011001101101010100111110111011001111111000110110111100111111111110101011111100101011100011000000111110111001100011000110101001001100010011111001010110110110101001111100100011001101110001110100111010101110010101111111000100001111000001101111010001010011101011101011111000011101001011111001100110100101010100011110110010101001110110100010001010011010100101110110111101000100111111011101110110010001011011011101110110000010101001000000001110011001010001100111101101000101111000001000000000000001110101110100011111000010101001000001001011001010101100110111001001110011100101111001011010000110010000101100001110101101001011000110110100101010110110101110110100000011100010000001111100111000011010110000101111001110100111111101110001010111011001110011110111001011111010010110011101011011011100000001111110010100110111000000011110101101001000101101100110000000111011100100010000010001110001100000101010011110001100001000110011110010001101000011100110100010100010010100110000110110111010111001100000010101100101101010011100000001011000111100100100000101011011110011001001010001010000001111001011101110110000011111000011101100110001010010111001111100111101111001110001011111101001011001000010111110001111100000011011001011001101110010111100111001111010011101100110001100010000001000000001011010110011001110110001011011010111111100000011001000100011000110100110100010100110001010011000001011110000110001100100111111100000001000101011100100000011001010100101100101101001110100101101001011100111001010111101000110100100111001101111010111101100100100001001111111000000110001001111010110010010100000001110101110010011100111001110101010110011101101110100000101101001001010011010001101001011111110000010111001001101101110010000000001101100100110010101110010110111111100111010101101100011011111111101001101001000110110010110111011101101010110101000001010010110011100110111001000011100110010111110100011010110110100000101010011111010010101001011010010100100011010011110000111010100010011110110101100000000011000010001010010001011001101100110110110111010000111111010111000100000111101100110100011100010011110110011110001011110110011010011010101111011100000110101001000101101000001110000011011101101110001100000101000001011011101101010010101000110000011011001101010010001010110010100011001100010100110101000100111100111110010000111110101010000100000111001100001000000011111101100001011111101011101010101010010010011110110010000010000000110100010010011010001011010111000101110010001100100001111111000000101000011110010111101011110100100001111000010110110100110000111100111001001011100101010001010110101010000101101110011001101100010101100110101011101001010110001011110100111110011100000110100111010110101101011010010111011010000111001011001001001111111111111010011000000100001001110010001010110001001011101000011011111000100011000011100001111001011101010110101001010011010100000110000110011101110110100011001001011101011000100001101010110101011111011001001011001011101101000011100101000110101011001010110011111100001111000001100110011110111001101100001010010011111100000100100101110111000100110010010101001010101010100100101101111010010001101001110000010100111000011110110100001100001011011111001110100010100110110101100011110101101011011011110001101000110100010101100100010110001101000100110101000110110010111101001100110110111111001011100100100010000110100101110111011001111101111010100011010100000001110000100011111010100011011011010100110111001001000100111100000101001010110101110111000111000100101010110000011011110110101111111000011111101010010101101011110010010010010011100110001001011101001110110000100101110010100111100001001101001101110111101010001100000100101110000100101111111011110110001011000111101010101000000010000011101001100000100000000011111000110100011101011000101100100111011001111000110010010011101011010111101001111111001100000110001100111001100001011011001110101110100001001010111000011000111110100111011011010010110010101101111111101011111001110100100011100000101111001001010110010100111001101001111110100001110001000100100111111011010011001111010110000101110111000110100111101011001000011111000101100101100010110010010010010100110100111011000010110110001001010101011001010001100010001101100011110110111100011011000100001100100000011000011011101010110111101011001010101011001111100001100001101001101100001110010011001101100100001111000110100001111010110100100111100100111101001001001000001011011100110011110011111000111000110101101000111111000011011101101101101001101110100010100010110110110110110000000000000101010111100011110100110001000001011101011001001011001000001000101100011100101010100011010010011101110011001000010101111001110101011010111001100110110111100010100111001011001100010101100100110010101110110111100110000010011101100100010101101000001000011110110101100111101011101001011100000100100100101011000001011011110101001011011101111100101001111100100010100110101010010011001111011000111000110001111000010011000110011011111101100011000000001101101110011100011010011011101110001100111110010010111111110000000101010100001011110010010111110011101000100000100011000101110100100010011000011111011111000011001000100110111000000011101001001111000010111101011110001000101101001010101110001100111011111001011001110010000110101000100011110010010111000111100001111100100110110101110110101010100001111100101000011001010100100000100001000101110010000000001001101100001111100011100101110100001011111110111101000100111111011100100101101101111010000011011001110110100010000100110011111101000101000100100011110101010001010111111110100101101100000110011001110000100111000101001100111111010000000101010100100100011001001111010111011000110010100000101101000001110101101111101000111110101011101111111000100000000011101100010010001011011011001000011110010011000110000100100010011011101010010001010000111011111110010110000011100111101010011010010011110101110110110000001011100101100000111100100111011010000011010111000011111010001000010000000011100010111000001001111000011110000111100100000110100000101110111011100111011001000111100110100101101101011101101000000110010101110100000011000000011011101110111010001010111010110110100100011101011001110101010111010000011100111011110001110010110000000111110001110100001001001001100101111001010010110111011101001101101000010011000101101110011101001111100111010000100101111111011110010101001101001011101011001111001110111111111001000111001010000010111100100110111111011101110000111011111101110001110001101111000001100110000101011101100001001011010010011011000101000010000101001100001111010111011101100100111101001111100101000011101110011000101100000011001110001001001111001100111001101010011111001000101000000010000101010001110101011110100011100111110011011100110000111101101111110000100111110100101000101011011011101111001100011110001011001100011101110111000110011010000001111111000101101101011001010110100101010001111110001010000000111101111110101101111011000111010001101010111000000111011101010101101101110111011010011001101100100101110110011110011100000011100101111011010010001100100111111011001000101100111110000100110100010001111000100000101101011100011011010110010111001101111100110001010011101100101010010101101100000110101101100111001101001000011100110010001011111100111100010101010110001110101101001110111000110000110010000001101001000110000111110010000011001100101110111100101010111101101010101010111001010101010100010100011111011000101100101010100110111101010101011100110001001000010100110100110010100010110110011101000011100001000010111111000000000000111111001100010010111001110001010001010101011110101010111101010100001010101111010101001011001100000101111100011011001001110101010000011100111010000101001010010111010110100111010010111111010000000100100110110010110111010101011101001011000001000001001110010111100100111000110110110110011001101111000000111001000000101001001110000111111100111000011000110001110000011010100011100111000011001110011101110000001001101101001000010111011000111101011111101100000010011000011000011000100100101001010110001011110001001100010011100111101100110100000100011110000011111011011001110101100101001011111011011001001110011111110110110101011010001110000111010101000111111010010111101011100101111000000111010110100001110000111001001000110101111111100010000110010111101010011110011010010001100111101111010100011001100110101101000001011010110011001100000010011100100110101011000011001110000111000000110101101111001101000011101110101111011101101001010100100110110101000111000000110101110110111011011001001000110100101000010010110001101100011011010100110011110101011110111001001000001010001010001000000010010000101000111101001010000101111101101011101000111110011000110001011100111000011110100100111110111000000001100011110100010101111101101001101000001101110001011100111100010001010001000110011111100001100100010000011001111101100011001100010110101010011100110100000000011111101101001111001000111011100101111100011101110111001111011010000000000111001001010100010001001000111110011111010111101001000100111100101110101001111010100001111111100001010111100100010110001001101101001011001000110100110010011111011011101000101001110001100010010010010000001100101111101000010100001111111011000011010011111110100011001110100111010101100111100101100000001111101011110100111100010010100011100110001000111011100011001111011010000100010111010110111010110111000100010001010001011000100100110111001101100011111011000101100000011111011000011100111101010010110110010010100100011101000001101001111000000000001110110010010001111100111000101110001011101011010111111001100110000000101010011110001110111110011011100000111111010010111011000001111000101011110101000110010000011101000110000101110101111001000000100101111011001001101111010010001001001010110001111010011100100110100001011001110001000000011111001011011110110101001010110011011110001110111111010011010100011001001000000101010110011001110001111101010011111100111011000111011101001101111011100011010000000010001000010011001001010001000110100111000010111111111110111110010101100000011011001111111100001100000001111011110100000111011111000011010111000101101101000110111111100100001100010110100000101010100000000100100011010010101010001010111011000001010010011011001000101100101010000000100111100010111001111110001010101011110101001010000001010001101111101111101100100001011110000101110000111100011000111100001110111011100001100000000010001100001111011001011111011001101010011011100000111011110001110010000010100111000000101100100001101001010111000101010010110000100100011001111100110000101011000011111101011110111110010001000100101010100001000010011100000110010111010100100100010001111010010100000000100011101010011100010100111100001101010011001110111010001111111110010100110111001011010101100010100001101110100101010110111011000111000011001000100111001000001011011100111011011101100100000100101110110111111011011010001101011100110000001101100010010101000110000110010010111100100010111100010100011110100010011010101101011100001110000001111011100111110011000110100001101111000101010001101010110100011111110101100101100000100011110010000110101111110111101001101111110111101111001111111011110011001010100011000000101011110001000111100111101101111001100101110001001000011001000101100000010101000100101011000110011101110100001101101011111110100101011001110111010101011101000110011010101000010001100100101000001101000110010000111000100011010101111110100010100011101001110100101011010110000101111010011000101101000001010010001111101000011110000001100110010111101001100110000001001011001100111110111000100001110111110011001100110011000101100011111000101100110110111001100100101011000010110110000111000011001000101010000111111110101111110100000101000100111101111111111011011100110101101010110010001111010101101100000010111000000011001101101110010110100010100111101100101111101110000010011001000001111111011111001010000001110111011000000101010101001011111101000111100100011000101001000000111010111010111010010100011001001011100011010110000101100001110100101011010101101011110010010110111000111011010010010100010101011000000011111011100001011000101111110001001001000011010100100111100100011000001110001011100110100001111010110100011100001111000110001001110011010001010011001001110010001101110001000111000111101110010110111000111001010010111100100011100010010100111010001101100101011000100011001111011000001010001110100101010001110001001111101100110011111011001101001001111010100110111100011001000001011100000100011001110011111010011111100001010001000110101011110111111100010100111110011001111100101001100101111000010011000111011010110111101000000001101110000100100010101100101110111000000100101010011111111011101011001011110110000011100010111100111011111011110011010101011100111010110110010000110000000001111100000000101100110001100111101101010101100111000111000110100110011000010111000001111011110100100111110101101000010100110111100001011011110001011100010101111010111101111110000100110010001110011010010001100010111001011111011111011001000101010111010101000100110001100111101110100101100101100110100110001010110110100101101110001011000001111011110110001110110101010100011010111000011011000010101010101100101100001100000001111001010001100010111111110111000010101001000011010111111001000000110010100011101011011000001000101001110011101011000111101100100000101010111100010011000001111001001000110010001110111001101110010101001101100001101100101001101010011001010101111101111001001011001101001001111010100111010100000011100010011111101000101001000100110011100100001010100110001010101001110010000110000111001110100010101101001010000110001111101000000000100100001000101010000010110011010011001111011010010000011110011110000010011100111011011111001010101101101100001011111011011100110000100110100010010111011000110000101111011110111100011110101011010111111110011101011010010000010100100110110101011011001001100110000100111010001111011010100001011111101000110010000011001011001101110001011100100101111110011100110100100111111010101010001011100110110100111000011111100111110101110110011101111001100101000001000000001011011011000101101100001011111101100110100011010101101001100001010000010000001011010110001101010010110011101000101100010110001000101001100111011010001110110110110111000101011010110100011101111011110101101110011001101100001010011010101110001011010001001000001100100000011110111011111000101011101010101110101000000011101100101111010011001100101000111000001111100101110000110000001001010010111110100000101110100100111000000001000011011010001111000110001010001001111100000001011110000010110111110110100101000110001100010100101001010010010001110111101010100011101010111001001001011110101110110110111011011101010010011110111000101010100110011011001001110010000001001001101001010010100101000100100110110011001100110101110000101010000000111101011010010111100011101001001011111010110001011000011001110010011101100001010011000011101100010110000110100011001101001011111101001110000011110001001011110001001011010011000011101100111111101111000010101011110001001010001001010111110101001001110010010101111111010100110000000011101100011111001111100101101100010000100001001011111100111011011010100100001010101011111111110100101001100010011111111011111011111111010010100100111101011001000011110101000000001001001010000011011111011011111011011001110011111100101110011000111000011011001000111001100011001110111100100011010101011010001011000100111000100110111111001111101101101011111110010001100010100000110111001010101101111110011111101100011100011011000100011011110001000000011010010011111001000011001001001000110001000010010101101101100100100100001110010010010101000011010100000101011001001101000001011001010000011101101000001100111110011100001010100101011100010110111001100101110100110011011000101001101110011111111010100101011000101001000110101111111100100001001011010001000101000101000100000101110011101001110111011111111001000000111000110011100000001001000111100000000000000010000110101010101110110100101101001011000100001000111011110001111101010101110110010111010101000110101101011001111011101101000101100101101011001000010100111000000101011011000110100001100001100110111000111110010100100100110001110010001001110111001000111111000010110001110101100111001110100110010010101110100011100001100011111101011011111111100011000000111010000101110000001110100011001110100101101000110101000011111100000110111000000111011000010010100001100111000000001001111001110100111111110101101111100111101010001010011100110010110011101001100001101101100011011000110110010100100000001100101000000000001011000101001110110000010101111011011010110000000000110011111001011111011000101110000011101000110111100011100001000111001111010101100101110010100111100101001000101101011001101110001101010110000110110100011000111101111000101011110100111101000011100110110101101000000101110101011110110110111100100111111011101010110010001011010111111010101110100010001011001000001011010000101111000111011110101001101011100111010011000000111110100100000110010100110001011000101000010010110011101100101110000010001011101110111000111010101111110001011010110101101111100111100001100110001001110110111110000100110100101100110101000001011111010110001110101100000000111001001101001111111000110011111010111111000111101111100010111100000101111111101110011011010001100000011011010110001011000111011111101110001000111100011000110010001010101111111010010110011001000111001110010000100011101111011100101010101010100110011011001101011111111000011000011000100000101011011111101101010110001", "short_form_is": "the colours of the 5-subsets that contain the points 0 and 1, in lexicographic order (the first 85320 characters of the full colouring)", "sha256_of_full_colouring": "b196450e13f22883d9e9c974c3f203b0a958db0560110c2cde73c5bd803daadb", "full_colouring_chars": 29034396}

==> anc/README.md <==
# Ancillary files

Colourings with the colours 0 and 1 of the triples, the 4-subsets or the 5-subsets of n points, and the programs
that check them.

| File | n | What it shows |
|---|---|---|
| `R453_37_points` | 37 | R(4,5;3) >= 38: no 4 points with all triples in colour 0, no 5 points with all triples in colour 1 |
| `R463_70_points` | 70 | R(4,6;3) >= 71: no 4 points with all triples in colour 0, no 6 points with all triples in colour 1 |
| `R553_98_points` | 98 | R(5,5;3) >= 99: no 5 points with all triples in one colour |
| `R564_200_points.txt.gz`, `R564_200_points_rule.json` | 200 | R(5,6;4) >= 201: no 5 points with all 4-subsets in colour 0, no 6 points with all 4-subsets in colour 1 |
| `R564_194_points_rule.json` | 194 | R(5,6;4) >= 195, with a larger symmetry group: the same two properties |
| `R664_500_points_rule.json` | 500 | R(6,6;4) >= 501: no 6 points with all 4-subsets in one colour |
| `R664_600_points_rule.json` | 600 | R(6,6;4) >= 601: no 6 points with all 4-subsets in one colour |
| `R665_83_points_short.json` | 83 | R(6,6;5) >= 84: no 6 points with all 5-subsets in one colour |

## Triples (the first three files)

- Points are numbered from 0. In the 70-point and 98-point colourings the last point (69 and 97) is the point
  written as infinity in the paper.
- `.csv`: one row per triple: its three points in increasing order, then its colour. The first row is a header.
  Every triple appears exactly once.
- `.json`: the entry `colouring` is a string of the characters 0 and 1. Character number i, counting from 0, is the
  colour of the i-th triple in lexicographic order: (0,1,2), (0,1,3), ..., (n-3,n-2,n-1). The entry `rule` holds the
  group and the orbit representatives printed in the paper's Appendix A.
- `python verify.py R553_98_points.csv 5 5` (and `R463_70_points.csv 4 6`, `R453_37_points.csv 4 5`) searches for a
  forbidden set from the definition and prints PASS. Standard library only; a few seconds each.
- `python rebuild_from_rule.py R553_98_points.json` rebuilds the colouring from its group and representatives and
  compares it with the stored string.

## 4-subsets given by a table of cross-ratios (the `_rule.json` files for 194, 500 and 600 points)

- The points are 0, 1, ..., q-1 (the integers mod the prime q) and one more point, infinity, numbered q; so
  n = q + 1, with q = 193, 499 and 599.
- The entry `table` is a string of q characters 0/1. For points a < b < c < d:
  - if d is not infinity, the colour of {a,b,c,d} is table[x] with x = (a-c)(b-d) / ((a-d)(b-c)) mod q;
  - if d is infinity, it is table[x] with x = (a-c) / (b-c) mod q.
  x is never 0 or 1, so those two places of the table are not used.
- The entry `classes_in_colour_0_by_smallest_value` is the list printed in the paper's Appendix B.

### The check with no symmetry

- `cc -O2 -o verify_crossratio verify_crossratio.c`, then `./verify_crossratio <q> <table> <A> <B>`, with
  (A, B) = (5, 6) for the 194-point colouring and (6, 6) for the other two. It searches exhaustively for A points
  with all their 4-subsets in colour 0 and for B points with all in colour 1, uses no symmetry, and prints PASS.
  About 10 seconds for 194 points and half an hour for 500 points on one core; it needs about 1.5 GB of memory for
  500 points and 3 GB for 600.
- With a fifth argument `zero` the program first confirms, on every 4-subset, that x -> x+1 (infinity stays) keeps
  the colours, and then searches only the sets through the point 0. For 600 points this takes about 7 minutes.

### A second, separately written check

    python3 check_projective.py

(on Windows: `py -3 check_projective.py`). It needs Python 3 and `g++` or `clang++` with C++17; no Python packages.
The script compiles `verify_projective.cpp` in a temporary directory, compares the three tables with the digests
printed in the paper, and runs the program on each. The program was written without sight of `verify_crossratio.c`.
It first checks that the field is prime and that the table is constant on each class of cross-ratio values (the six
values x, 1/x, 1-x, 1/(1-x), x/(x-1), (x-1)/x), so that the colouring is unchanged by every projective map. It then
looks at every set of A or B points that contains 0, 1 and infinity. Because any three points can be moved to 0, 1
and infinity by a projective map, this is a complete check; it is not an enumeration of every set of points.

| Colouring | Sets of size A through 0, 1, infinity | Sets of size B through 0, 1, infinity |
|---|---:|---:|
| 194 points, A = 5 and B = 6 | 18,145 | 1,143,135 |
| 500 points, A = B = 6 | 20,337,240 | the same sets |
| 600 points, A = B = 6 | 35,284,690 | the same sets |

Each line of output must report `forbidden_color0 = 0`, `forbidden_color1 = 0` and `pass = true`, and the last line
says that all three passed. A few seconds in all. The program alone: `./verify_projective <q> <table> <A> <B>`.

## 4-subsets on 200 points (`R564_200_points.txt.gz` and `R564_200_points_rule.json`)

This colouring is unchanged by the maps of PSL(2,199) but not by all projective maps, so it is not given by a table
of cross-ratios alone, and the two programs of the previous section do not apply to it.

- The points are 0, 1, ..., 198 (the integers mod 199) and infinity, numbered 199.
- `R564_200_points.txt.gz` unpacks to 64684950 characters 0/1 with no line break. Character number i, counting
  from 0, is the colour of the i-th 4-subset in lexicographic order: (0,1,2,3), (0,1,2,4), ..., (196,197,198,199).
- The check with no symmetry: `gunzip -k R564_200_points.txt.gz`, `cc -O2 -o verify_rank verify_rank.c`, then
  `./verify_rank R564_200_points.txt 200 4 5 6`. It examines every set of 5 points (2535650040 of them) and every
  set of 6 points (82408626300) and prints PASS. About half an hour on one core.
- The rule. `R564_200_points_rule.json` holds a `table` of 199 characters 0/1 (the places 0 and 1 are not used).
  For points a < b < c < d put
  - x = (a-c)(b-d) / ((a-d)(b-c)) mod 199, or x = (a-c) / (b-c) mod 199 if d is infinity;
  - delta = (b-a)(c-a)(c-b) mod 199.

  The colour of {a,b,c,d} is table[x] if delta is a square mod 199, and table[1/x] otherwise.
- `python rebuild_psl_rule.py R564_200_points_rule.json R564_200_points.txt.gz` checks that the table has the
  form described in the paper, rebuilds all 64684950 colours from the rule and compares them with the stored
  colouring by SHA-256 digest. Standard library only; under a minute.

## 5-subsets (`R665_83_points_short.json`)

- The points are the integers mod 83. The colouring is unchanged under every map x -> a*x + b with a != 0, so it is
  known from the colours of the 5-subsets that contain the points 0 and 1. The entry `short_form` lists these
  85320 colours in lexicographic order of the subsets.
- `python rebuild_short_form.py build R665_83_points_short.json full.txt` writes the full colouring (one character
  for each of the 29034396 5-subsets, in lexicographic order) and compares its SHA-256 digest with the stored one.
- `cc -O2 -o verify_rank verify_rank.c`, then `./verify_rank full.txt 83 5 6 6` examines every set of 6 points
  (377447148 of them, for each colour) and prints PASS. A few seconds.

`verify_rank.c` works for any colouring written out in full: `./verify_rank <file> <n> <t> <A> <B>`.


==> anc/check_projective.py <==
#!/usr/bin/env python3
"""Compile once and check the three projective witnesses in this directory.

Run: python3 check_projective.py
Requires Python 3 and g++ or clang++ with C++17 support; no Python packages.
"""
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import tempfile


CASES = [
    ("R564_194_points_rule.json", 193, [5, 6],
     "477e5506f17a2db541c806f9c57ca20c2e1d9adde4918dd01c29075d3092dbe7",
     18145, 1143135, 1161280),
    ("R664_500_points_rule.json", 499, [6, 6],
     "3ed928e24dabb537c6d26c5da0251af9562e40f9be4c9a2f82b7ff55a97931a1",
     20337240, 20337240, 20337240),
    ("R664_600_points_rule.json", 599, [6, 6],
     "c4f4b30a65c395b1d7e8fd014a6cd17a31acb70672ef7294da95a934cf4a7a6f",
     35284690, 35284690, 35284690),
]


def main():
    folder = Path(__file__).resolve().parent
    compiler = shutil.which("g++") or shutil.which("clang++")
    if not compiler:
        raise SystemExit("Install g++ or clang++ with C++17 support and try again.")
    with tempfile.TemporaryDirectory() as work:
        executable = Path(work) / ("verify.exe" if os.name == "nt" else "verify")
        subprocess.run([
            compiler, "-O3", "-std=c++17", "-Wall", "-Wextra", "-pedantic",
            str(folder / "verify_projective.cpp"), "-o", str(executable),
        ], check=True)
        for name, q, sizes, digest, count_a, count_b, distinct in CASES:
            witness = json.loads((folder / name).read_text(encoding="utf-8"))
            if (witness["q"], witness["points"], witness["uniformity"], witness["sizes"]) != (
                q, q + 1, 4, sizes
            ):
                raise SystemExit(name + ": witness parameters do not match the claim.")
            table = witness["table"]
            if (hashlib.sha256(table.encode("ascii")).hexdigest() != digest
                    or witness["table_sha256"] != digest):
                raise SystemExit(name + ": table does not match the manuscript digest.")
            run = subprocess.run([
                str(executable), str(q), table, str(sizes[0]), str(sizes[1]),
            ], check=True, text=True, capture_output=True)
            result = json.loads(run.stdout)
            expected = {
                "q": q, "n": q + 1, "sizes": sizes,
                "mode": "PGL_normalized_0_1_infinity",
                "sets_size_A": count_a, "sets_size_B": count_b,
                "distinct_sets_visited": distinct,
                "forbidden_color0": 0, "forbidden_color1": 0, "pass": True,
            }
            if any(result.get(key) != value for key, value in expected.items()):
                raise SystemExit(name + ": unexpected check result: " + run.stdout)
            print(json.dumps({"file": name, **result}), flush=True)
    print("PASS: all three projective witnesses, table hashes and normalized counts.")


if __name__ == "__main__":
    main()


==> anc/rebuild_from_rule.py <==
"""Rebuild a colouring from its short rule and compare it with the stored one.

    python rebuild_from_rule.py R553_98_points.json

The rule (the "rule" entry of the JSON file): the points 0..m-1 are the integers mod m; any further points are left
in place by every map. The maps are x -> g * x + b (mod m), for b in 0..m-1 and g in the group of multipliers
generated by "multipliers". Colour 0 is the union of the orbits of the listed subsets under these maps; every other
subset has colour 1. Standard library only.
"""
import hashlib
import itertools
import json
import sys

w = json.load(open(sys.argv[1], encoding="utf-8"))
n, t, rule = w["n"], w["uniformity"], w["rule"]
m = rule["modulus"]
group, todo = {1}, [1]
while todo:
    x = todo.pop()
    for a in rule["multipliers"]:
        y = x * a % m
        if y not in group:
            group.add(y)
            todo.append(y)
colour0 = set()
for rep in rule["colour0_orbit_representatives"]:
    for g in group:
        for b in range(m):
            colour0.add(tuple(sorted((g * x + b) % m if x < m else x for x in rep)))
rebuilt = "".join("0" if s in colour0 else "1" for s in itertools.combinations(range(n), t))
same = rebuilt == w["colouring"] and hashlib.sha256(rebuilt.encode()).hexdigest() == w["sha256_of_colouring"]
print(f"{sys.argv[1]}: {len(group) * m} maps, {len(rule['colour0_orbit_representatives'])} orbits in colour 0, "
      f"{len(colour0)} subsets in colour 0 -> " + ("THE SAME COLOURING" if same else "DIFFERENT"))
sys.exit(0 if same else 1)


==> anc/rebuild_psl_rule.py <==
#!/usr/bin/env python3
"""Rebuild the 200-point colouring F200 from its rule, and check the rule.

    python rebuild_psl_rule.py R564_200_points_rule.json [R564_200_points.txt.gz]

Standard library only; about a minute.

The points are 0, 1, ..., q-1 (the integers mod the prime q = 199) and infinity, numbered q. The rule file holds a
table of q characters 0/1 (the places 0 and 1 are not used). For points a < b < c < d (so a, b, c are integers
mod q, and d is an integer mod q or infinity) put

    x     = (a-c)(b-d) / ((a-d)(b-c)) mod q        (if d is infinity: x = (a-c) / (b-c) mod q),
    delta = (b-a)(c-a)(c-b) mod q.

The colour of {a,b,c,d} is table[x] if delta is a square mod q, and table[1/x] otherwise.

The program
  1. checks that the table is constant on the classes described in the paper (the class of x is x, 1/(1-x),
     (x-1)/x if -x and x-1 are both squares mod q, and otherwise also 1/x, 1-x, x/(x-1)), counts the classes,
     and compares the classes of colour 0 with the list printed in the paper;
  2. looks at every set of 5 and of 6 points that contains 0, 1 and infinity (a quick check, complete only together
     with the invariance argument of the paper);
  3. writes out the colouring string, one character for each 4-subset in lexicographic order of (a,b,c,d), and
     compares its length, its number of characters 0 and its SHA-256 digest with the rule file and, if the second
     argument is given, with the stored colouring.
The complete check with no symmetry is verify_rank.c on the stored colouring.
"""
import gzip
import hashlib
import json
import sys
from itertools import combinations


def tables(q):
    inv = [0] + [pow(x, q - 2, q) for x in range(1, q)]
    square = [False] * q
    for x in range(1, q):
        square[x * x % q] = True
    return inv, square


def classes(q, inv, square):
    """The classes of the values 2..q-1, each as a sorted tuple."""
    out = {}
    for x in range(2, q):
        three = {x, inv[(1 - x) % q], (x - 1) * inv[x] % q}
        six = three | {inv[x], (1 - x) % q, x * inv[(x - 1) % q] % q}
        out[x] = tuple(sorted(three if square[(-x) % q] and square[(x - 1) % q] else six))
    for x, cls in out.items():
        assert all(out[y] == cls for y in cls), ("the classes do not partition the values", x)
    return out


def colour(q, table, inv, square, a, b, c, d):
    """The colour of {a,b,c,d} for points a < b < c < d, infinity being the point q."""
    k = (c - a) * inv[(c - b) % q] % q
    x = k if d == q else k * (d - b) * inv[(d - a) % q] % q
    if not square[(b - a) * (c - a) * (c - b) % q]:
        x = inv[x]
    return table[x]


def rows(q, table, inv, square):
    """The colouring string, in pieces: one piece for each (a, b, c), holding the colours for d = c+1, ..., q."""
    direct = [[table[k * v % q] for v in range(q)] for k in range(q)]
    inverted = [[table[inv[k * v % q]] for v in range(q)] for k in range(q)]
    for a in range(q):
        for b in range(a + 1, q):
            v = [(d - b) * inv[(d - a) % q] % q for d in range(q)] + [1]      # (d-b)/(d-a); it is 1 at infinity
            for c in range(b + 1, q):
                k = (c - a) * inv[(c - b) % q] % q                             # x = k * v[d]
                tab = direct[k] if square[(b - a) * (c - a) * (c - b) % q] else inverted[k]
                yield "".join([tab[u] for u in v[c + 1:]])


def main(argv):
    rule = json.loads(open(argv[1], encoding="utf-8").read())
    q, table, (size0, size1) = rule["q"], rule["table"], rule["sizes"]
    ok = len(table) == q and set(table) <= {"0", "1"} and q % 4 == 3 and all(q % p for p in range(2, int(q ** 0.5) + 1))
    print(f"q = {q}, a prime that is 3 mod 4, and a table of {len(table)} characters: {ok}")
    inv, square = tables(q)

    cls = classes(q, inv, square)
    constant = all(table[y] == table[x] for x, c in cls.items() for y in c)
    distinct = sorted(set(cls.values()))
    zero = [c[0] for c in distinct if table[c[0]] == "0"]
    listed = zero == rule["classes_in_colour_0_by_smallest_value"]
    print(f"the table is constant on the classes: {constant}; classes: {len(distinct)}; in colour 0: {len(zero)}; "
          f"they are the classes listed in the rule file: {listed}")
    ok = ok and constant and listed

    bad0 = bad1 = 0
    free = range(2, q)
    for extra in combinations(free, size0 - 3):
        pts = (0, 1) + extra + (q,)
        bad0 += all(colour(q, table, inv, square, *s) == "0" for s in combinations(pts, 4))
    for extra in combinations(free, size1 - 3):
        pts = (0, 1) + extra + (q,)
        bad1 += all(colour(q, table, inv, square, *s) == "1" for s in combinations(pts, 4))
    print(f"sets through 0, 1 and infinity: {size0} points all in colour 0: {bad0}; {size1} points all in colour 1: {bad1}")
    ok = ok and bad0 == 0 and bad1 == 0

    digest, length, zeros = hashlib.sha256(), 0, 0
    for piece in rows(q, table, inv, square):
        digest.update(piece.encode("ascii"))
        length += len(piece)
        zeros += piece.count("0")
    same = (digest.hexdigest() == rule["colouring_sha256"] and length == rule["subsets"] and zeros == rule["subsets_in_colour_0"])
    print(f"rebuilt colouring: {length} characters, {zeros} in colour 0, sha256 {digest.hexdigest()}")
    print(f"as stated in the rule file: {same}")
    ok = ok and same
    if len(argv) > 2:
        stored, n = hashlib.sha256(), 0
        with gzip.open(argv[2], "rb") as fh:
            for block in iter(lambda: fh.read(1 << 20), b""):
                stored.update(block)
                n += len(block)
        same_file = stored.hexdigest() == digest.hexdigest() and n == length
        print(f"stored colouring {argv[2]}: {n} characters, sha256 {stored.hexdigest()}")
        print(f"THE SAME COLOURING: {same_file}")
        ok = ok and same_file
    print("PASS" if ok else "FAIL")
    return 0 if ok else 1


if __name__ == "__main__":
    if len(sys.argv) < 2:
        raise SystemExit(__doc__)
    raise SystemExit(main(sys.argv))


==> anc/rebuild_short_form.py <==
"""The short form of a colouring that is kept by every map x -> a*x + b (mod q), a != 0 (PREREG Amendment 81).

Such a colouring of the t-subsets of Z_q (and of up to t - 2 further points, the last ones, that every map leaves in
place) is known from the colours of the t-subsets that contain the points 0 and 1: any t-subset has at least two
points of Z_q and can be moved onto one of those. In lexicographic order these are the FIRST C(points - 2, t - 2) subsets, so the short form is simply the
beginning of the colouring string.

    python compact.py make  <witness.json> <short.json> [q]  (cut the short form out of a full witness; q is
                                                              needed when there are two or three further points)
    python compact.py build <short.json> [full.txt]          (rebuild the full colouring; compare its sha256)

The rule used by `build`: take a t-subset; x and y are its two smallest points of Z_q; move every point z of Z_q
in it to (z - x) / (y - x) mod q (the further point stays); the result contains 0 and 1; its colour is the colour of
the subset. Standard library only.
"""
import hashlib
import itertools
import json
import sys
from math import comb


def make(src: str, dst: str, q: int = 0) -> None:
    w = json.load(open(src, encoding="utf-8"))
    n, t, c = int(w["n"]), int(w["uniformity"]), w["colouring"]
    q = q or int(w.get("q") or 0) or (n if all(n % d for d in range(2, int(n ** 0.5) + 1)) else n - 1)
    assert 0 <= n - q <= t - 2, "the short form needs at least two points of Z_q in every subset"
    short = {"what": f"a 2-colouring of the {t}-subsets of {n} points: Z_{q}" + (f" and {n - q} further point(s)" if n > q else ""),
             "n": n, "q": q, "uniformity": t, "colours": 2, "sizes": w["property"]["clique_sizes"],
             "kept_by": f"every map x -> a*x + b (mod {q}), a != 0" + ("; the points from %d on stay in place" % q if n > q else ""),
             "short_form": c[:comb(n - 2, t - 2)],
             "short_form_is": f"the colours of the {t}-subsets that contain the points 0 and 1, in lexicographic order "
                              f"(the first {comb(n - 2, t - 2)} characters of the full colouring)",
             "sha256_of_full_colouring": hashlib.sha256(c.encode()).hexdigest(), "full_colouring_chars": len(c)}
    json.dump(short, open(dst, "w", encoding="utf-8"))
    print(f"{dst}: {len(short['short_form'])} characters stand for {len(c)}")


def build(src: str, dst: str | None) -> int:
    s = json.load(open(src, encoding="utf-8"))
    n, q, t, short = s["n"], s["q"], s["uniformity"], s["short_form"]
    inv = [0] + [pow(x, -1, q) for x in range(1, q)]
    place = {sub: i for i, sub in enumerate(itertools.combinations(range(2, n), t - 2))}    # {0, 1} + sub
    assert len(short) == len(place)
    out = []
    for sub in itertools.combinations(range(n), t):
        x, y = sub[0], sub[1]                          # the two smallest points; both are in Z_q (t >= 3, one extra)
        k = inv[(y - x) % q]
        moved = sorted(((z - x) * k % q) if z < q else z for z in sub[2:])
        out.append(short[place[tuple(moved)]])
    full = "".join(out)
    sha = hashlib.sha256(full.encode()).hexdigest()
    same = sha == s["sha256_of_full_colouring"] and len(full) == s["full_colouring_chars"]
    if dst:
        open(dst, "w", encoding="ascii").write(full)
    print(f"{src}: rebuilt {len(full)} characters -> " + ("THE SAME COLOURING (sha256 agrees)" if same else "DIFFERENT"))
    return 0 if same else 1


if __name__ == "__main__":
    if len(sys.argv) >= 4 and sys.argv[1] == "make":
        make(sys.argv[2], sys.argv[3], int(sys.argv[4]) if len(sys.argv) > 4 else 0)
    elif len(sys.argv) >= 3 and sys.argv[1] == "build":
        raise SystemExit(build(sys.argv[2], sys.argv[3] if len(sys.argv) > 3 else None))
    else:
        print(__doc__)


==> anc/verify.py <==
"""Check a 2-colouring of the t-subsets of the points 0..n-1 against the definition of a Ramsey lower bound.

    python verify.py R553_98_points.csv 5 5

The CSV has one row per t-subset: its t points, then its colour (0 or 1). The first row is a header.
PASS means: no A points have all their t-subsets in colour 0, and no B points have all their t-subsets in colour 1
(A and B are the two numbers on the command line). That shows R(A,B;t) >= n + 1.

Standard library only. It reads nothing but the CSV and shares no code with the program that found the colourings.
"""
import csv
import sys
import time
from itertools import combinations
from math import comb

path, sizes = sys.argv[1], (int(sys.argv[2]), int(sys.argv[3]))
t0 = time.time()
rows = [r for r in csv.reader(open(path, newline="")) if r and r[0].strip().isdigit()]
t = len(rows[0]) - 1
colour = {}
for r in rows:
    pts = tuple(sorted(int(x) for x in r[:t]))
    assert len(r) == t + 1 and len(set(pts)) == t and pts[0] >= 0, f"bad row {r}"
    assert pts not in colour, f"the subset {pts} appears twice"
    assert r[t].strip() in ("0", "1"), f"bad colour in row {r}"
    colour[pts] = int(r[t])
n = max(p[-1] for p in colour) + 1
assert len(colour) == comb(n, t), f"{len(colour)} subsets given, {comb(n, t)} needed for {n} points"
assert min(sizes) > t


def one_coloured_set(c, size):
    """`size` points whose t-subsets all have colour c, or None.

    A set is grown one point at a time, always by a larger point, and a new point is accepted only if every t-subset
    that contains it has colour c. Every one-coloured set is reached this way (take its points in increasing order:
    each beginning of it is one-coloured too), so None means that there is none."""
    def grow(pts):
        if len(pts) == size:
            return pts
        for p in range(pts[-1] + 1, n):
            if all(colour[s + (p,)] == c for s in combinations(pts, t - 1)):
                found = grow(pts + (p,))
                if found:
                    return found
        return None
    for base in combinations(range(n), t):
        if colour[base] == c:
            found = grow(base)
            if found:
                return found
    return None


print(f"{path}: {n} points, {len(colour)} {t}-subsets, {sum(v == 0 for v in colour.values())} in colour 0")
bad = [(c, one_coloured_set(c, sizes[c])) for c in (0, 1)]
for c, found in bad:
    what = f"{sizes[c]} points with all {comb(sizes[c], t)} {t}-subsets in colour {c}"
    print(f"  colour {c}: " + (f"FOUND {what}: {found}" if found else f"no {what}"))
ok = not any(found for _c, found in bad)
print(("PASS" if ok else "FAIL") + f": R({sizes[0]},{sizes[1]};{t}) >= {n + 1}" * ok + f"   ({time.time() - t0:.0f} s)")
sys.exit(0 if ok else 1)


==> anc/verify_crossratio.c <==
/* verify_crossratio.c -- a 2-colouring of the 4-subsets of the projective line over F_q (q prime), given by a table
   of cross-ratio values, searched exhaustively for one-coloured sets. NO symmetry is used: every candidate set is
   reached by growing sets point by point, and nothing is assumed about the table.

   The points are 0..q-1 and INF = q (the last point); n = q + 1 points.
   For points a < b < c < d the colour of {a,b,c,d} is table[x], where
       x = (a-c)(b-d) / ((a-d)(b-c))  mod q          when d < q,
       x = (a-c) / (b-c)              mod q          when d = INF.
   (x is never 0 or 1 for four different points.)

   usage:  verify_crossratio <q> <table: q characters 0/1; places 0 and 1 are not used> <A> <B>
   build:  cc -O2 -o verify_crossratio verify_crossratio.c

   It reports, for colour 0, whether some A points have all their 4-subsets in colour 0, and for colour 1, whether
   some B points have all their 4-subsets in colour 1. PASS (neither exists) shows R(A,B;4) >= q + 2.

   How the search is exhaustive. For a colour i, M(a,b,c) is the set of points d > c with {a,b,c,d} of colour i.
   A one-coloured set p1 < p2 < ... < ps is found by taking its three smallest points, then p4 from M(p1,p2,p3), then
   each next point from the points above the last one that lie in M(x,y,z) for every pair x < y of the points taken
   so far and z the point just taken. Every one-coloured set is reached this way, in increasing order of its points.
*/
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#define MAXS 10

static int q, n, W;
static int *inv;
static unsigned char *table;
static uint64_t *M0;                      /* M0[rank(a,b,c) * W ...]: colour-0 completions d > c of the triple */
static uint64_t *above;                   /* above[z * W ...]: the points greater than z */
static uint64_t allmask_last;

static inline int colour(int a, int b, int c, int d) {       /* a < b < c < d <= q */
    long long num, den;
    if (d == q) {
        num = ((a - c) % q + q) % q;
        den = ((b - c) % q + q) % q;
    } else {
        num = (long long)(((a - c) % q + q) % q) * (((b - d) % q + q) % q) % q;
        den = (long long)(((a - d) % q + q) % q) * (((b - c) % q + q) % q) % q;
    }
    return table[(int)(num * inv[den] % q)];
}

static inline size_t rank3(int a, int b, int c) {            /* a < b < c: its place among the triples */
    return (size_t)a + (size_t)b * (b - 1) / 2 + (size_t)c * (c - 1) * (c - 2) / 6;
}

static unsigned long long grown;                             /* sets of s-1 points that were examined */

/* cand: the points that can still be added (all above the last point taken) */
static int grow(int i, int s, int *set, int m, const uint64_t *cand, int *out) {
    uint64_t nxt[16];
    for (int w = 0; w < W; w++) {
        uint64_t bits = cand[w];
        while (bits) {
            int z = w * 64 + __builtin_ctzll(bits);
            bits &= bits - 1;
            if (m == s - 1) {                                /* z completes a one-coloured set of s points */
                memcpy(out, set, sizeof(int) * (size_t)m);
                out[m] = z;
                return 1;
            }
            int any = 0;
            for (int v = 0; v < W; v++) nxt[v] = cand[v] & above[(size_t)z * W + v];
            for (int x = 0; x < m; x++) {
                for (int y = x + 1; y < m; y++) {
                    const uint64_t *mk = M0 + rank3(set[x], set[y], z) * W;
                    if (i == 0) for (int v = 0; v < W; v++) nxt[v] &= mk[v];
                    else for (int v = 0; v < W; v++) nxt[v] &= ~mk[v];
                }
            }
            for (int v = 0; v < W; v++) any |= nxt[v] != 0;
            if (m + 1 == s - 1) grown++;
            if (!any) continue;
            set[m] = z;
            if (grow(i, s, set, m + 1, nxt, out)) return 1;
        }
    }
    return 0;
}

int main(int argc, char **argv) {
    if (argc != 5 && argc != 6) { fprintf(stderr, "usage: %s <q> <table of q characters 0/1> <A> <B> [zero]\n", argv[0]); return 2; }
    /* With "zero" as a fifth argument the search is cut down by ONE symmetry, which is checked first on every
       4-subset: the map x -> x + 1 mod q (INF stays) keeps every colour. Then every one-coloured set, moved by a
       power of that map, holds the point 0 (it has at least one point other than INF), so only sets through 0 are
       searched. Without the argument no symmetry is used at all. */
    int through_zero = argc == 6 && strcmp(argv[5], "zero") == 0;
    q = atoi(argv[1]);
    int size[2] = { atoi(argv[3]), atoi(argv[4]) };
    if (q < 5 || q > 1000 || (int)strlen(argv[2]) != q || size[0] < 5 || size[1] < 5 || size[0] > MAXS || size[1] > MAXS) {
        fprintf(stderr, "bad arguments (q a prime from 5 to 1000, a table of q characters, sizes 5 to %d)\n", MAXS);
        return 2;
    }
    for (int d = 2; d * d <= q; d++) if (q % d == 0) { fprintf(stderr, "q is not a prime\n"); return 2; }
    n = q + 1;
    W = (n + 63) / 64;
    table = malloc((size_t)q);
    for (int x = 0; x < q; x++) {
        if (argv[2][x] != '0' && argv[2][x] != '1') { fprintf(stderr, "the table holds a character that is not 0 or 1\n"); return 2; }
        table[x] = (unsigned char)(argv[2][x] - '0');
    }
    inv = calloc((size_t)q, sizeof(int));
    for (int x = 1; x < q; x++) {                            /* x^(q-2) mod q */
        long long r = 1, b = x;
        for (int e = q - 2; e > 0; e >>= 1) { if (e & 1) r = r * b % q; b = b * b % q; }
        inv[x] = (int)r;
    }
    size_t triples = (size_t)n * (n - 1) * (n - 2) / 6;
    M0 = calloc(triples * (size_t)W, sizeof(uint64_t));
    above = calloc((size_t)n * (size_t)W, sizeof(uint64_t));
    if (!M0 || !above) { fprintf(stderr, "out of memory\n"); return 2; }
    for (int z = 0; z < n; z++) for (int d = z + 1; d < n; d++) above[(size_t)z * W + d / 64] |= 1ULL << (d % 64);
    unsigned long long subsets = 0, zeros = 0;
    for (int c = 2; c < n; c++)
        for (int b = 1; b < c; b++)
            for (int a = 0; a < b; a++) {
                uint64_t *mk = M0 + rank3(a, b, c) * W;
                for (int d = c + 1; d < n; d++) {
                    subsets++;
                    if (colour(a, b, c, d) == 0) { mk[d / 64] |= 1ULL << (d % 64); zeros++; }
                }
            }
    printf("q = %d: %d points, %llu 4-subsets, %llu in colour 0\n", q, n, subsets, zeros);
    fflush(stdout);
    if (through_zero) {                                      /* the one symmetry used, checked on every 4-subset */
        unsigned long long moved = 0, differ = 0;
        for (int d = 3; d < n; d++)
            for (int c = 2; c < d; c++)
                for (int b = 1; b < c; b++)
                    for (int a = 0; a < b; a++) {
                        int s[4], k = 0, top = d == q ? c : d;          /* the largest point that is not INF */
                        if (top == q - 1) s[k++] = 0;                   /* it wraps round to 0 */
                        s[k++] = a + 1;
                        s[k++] = b + 1;
                        if (d == q) { if (c != q - 1) s[k++] = c + 1; s[k++] = q; }
                        else { s[k++] = c + 1; if (d != q - 1) s[k++] = d + 1; }
                        moved++;
                        if (colour(a, b, c, d) != colour(s[0], s[1], s[2], s[3])) differ++;
                    }
        printf("  the map x -> x+1 (INF stays) keeps the colour of %llu of %llu 4-subsets\n", moved - differ, moved);
        fflush(stdout);
        if (differ || moved != subsets) { printf("FAIL: the symmetry does not hold, so the cut-down search proves nothing\n"); return 1; }
    }
    int ok = 1;
    for (int i = 0; i < 2; i++) {
        int s = size[i], set[MAXS], out[MAXS], found = 0;
        uint64_t cand[16];
        grown = 0;
        for (int c = 2; c < n && !found; c++)
            for (int b = 1; b < c && !found; b++)
                for (int a = 0; a < (through_zero ? 1 : b) && !found; a++) {
                    const uint64_t *mk = M0 + rank3(a, b, c) * W;
                    for (int v = 0; v < W; v++) cand[v] = (i == 0 ? mk[v] : ~mk[v]) & above[(size_t)c * W + v];
                    set[0] = a; set[1] = b; set[2] = c;
                    found = grow(i, s, set, 3, cand, out);
                }
        printf("  colour %d: %s %d points with all their 4-subsets in colour %d (%llu one-coloured sets of %d points%s examined)",
               i, found ? "FOUND" : "no", s, i, grown, s - 1, through_zero ? " through the point 0" : "");
        if (found) {
            ok = 0;
            printf(":");
            for (int k = 0; k < s; k++) printf(" %d", out[k]);
        }
        printf("\n");
        fflush(stdout);
    }
    if (ok) printf("PASS: R(%d,%d;4) >= %d\n", size[0], size[1], n + 1);
    else printf("FAIL\n");
    return ok ? 0 : 1;
}


==> anc/verify_projective.cpp <==
// Fresh independent Ramsey check using homogeneous determinants and a proved
// PGL(2,q) normalization. No bundled verifier or solver code was inspected.
#include <algorithm>
#include <array>
#include <chrono>
#include <cstdint>
#include <iostream>
#include <numeric>
#include <stdexcept>
#include <string>
#include <vector>

struct Check {
    int q;
    std::string table;
    std::vector<int> inverse;
    Check(int field, std::string colors):q(field),table(colors),inverse(field) {
        if(q<5 || q>10000) throw std::runtime_error("unsupported field size");
        for(int d=2;d*d<=q;++d) if(q%d==0) throw std::runtime_error("field order is not prime");
        if(int(table.size())!=q || table.find_first_not_of("01")!=std::string::npos)
            throw std::runtime_error("invalid table length or characters");
        inverse[1]=1;
        for(int a=2;a<q;++a) inverse[a]=q-int((std::int64_t(q/a)*inverse[q%a])%q);
        for(int a=1;a<q;++a) if(a*inverse[a]%q!=1) throw std::runtime_error("inverse failure");
        for(int x=2;x<q;++x) {
            std::array<int,6> orbit={x,inverse[x],mod(1-x),inverse[mod(1-x)],mod(x*inverse[mod(x-1)]),mod((x-1)*inverse[x])};
            for(int y:orbit) if(y<2 || y>=q || table[y]!=table[x])
                throw std::runtime_error("table is not constant on cross-ratio classes");
        }
    }
    int mod(int x) const { x%=q; return x<0?x+q:x; }
    // Homogeneous coordinates: finite a is (a,1); infinity q is (1,0).
    int det(int a,int b) const {
        int ax=(a==q?1:a),ay=(a==q?0:1);
        int bx=(b==q?1:b),by=(b==q?0:1);
        return mod(ax*by-ay*bx);
    }
    int color(int a,int b,int c,int d) const {
        int num=det(a,c)*det(b,d)%q;
        int den=det(a,d)*det(b,c)%q;
        int x=num*inverse[den]%q;
        if(x<2 || den==0) throw std::runtime_error("degenerate cross-ratio");
        return table[x]-'0';
    }
};
struct Counts {std::uint64_t visited=0,mono0=0,mono1=0;};
std::uint64_t choose(int n,int k) {
    std::uint64_t value=1;
    for(int i=1;i<=k;++i)value=value*(n-i+1)/i;
    return value;
}
Counts scan(const Check &w,int k,bool full) {
    if(k<4 || k>w.q+1 || k>8) throw std::runtime_error("unsupported forbidden size");
    int nfree=full?w.q+1:w.q-2;
    int r=full?k:k-3;
    std::vector<int> indices(r);std::iota(indices.begin(),indices.end(),0);
    Counts count;
    while(true) {
        std::array<int,8> v{};
        if(full){for(int i=0;i<r;++i)v[i]=indices[i];}
        else {v[0]=0;v[1]=1;for(int i=0;i<r;++i)v[i+2]=indices[i]+2;v[k-1]=w.q;}
        ++count.visited;
        int seen=0;
        for(int a=0;a<k-3 && seen!=3;++a)
          for(int b=a+1;b<k-2 && seen!=3;++b)
            for(int c=b+1;c<k-1 && seen!=3;++c)
              for(int d=c+1;d<k && seen!=3;++d)
                seen|=1<<w.color(v[a],v[b],v[c],v[d]);
        if(seen==1)++count.mono0;
        if(seen==2)++count.mono1;
        int i=r-1;while(i>=0 && indices[i]==nfree-r+i)--i;
        if(i<0)break;
        ++indices[i];for(int j=i+1;j<r;++j)indices[j]=indices[j-1]+1;
    }
    if(count.visited!=choose(nfree,r))throw std::runtime_error("enumeration count mismatch");
    return count;
}
int main(int argc,char**argv) {
 try {
    if(argc!=5 && argc!=6)throw std::runtime_error("usage: verify_projective q table A B [full]");
    auto start=std::chrono::steady_clock::now();
    int q=std::stoi(argv[1]),a=std::stoi(argv[3]),b=std::stoi(argv[4]);
    bool full=argc==6;if(full && std::string(argv[5])!="full")throw std::runtime_error("unknown option");
    Check w(q,argv[2]);Counts ca=scan(w,a,full),cb=(a==b?ca:scan(w,b,full));
    bool ok=ca.mono0==0 && cb.mono1==0;
    double seconds=std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count();
    std::cout<<"{\"q\":"<<q<<",\"n\":"<<q+1<<",\"sizes\":["<<a<<","<<b<<"],\"mode\":\""<<(full?"all_vertex_subsets":"PGL_normalized_0_1_infinity")<<"\",\"sets_size_A\":"<<ca.visited<<",\"sets_size_B\":"<<cb.visited<<",\"distinct_sets_visited\":"<<(a==b?ca.visited:ca.visited+cb.visited)<<",\"forbidden_color0\":"<<ca.mono0<<",\"forbidden_color1\":"<<cb.mono1<<",\"seconds\":"<<seconds<<",\"pass\":"<<(ok?"true":"false")<<"}\n";
    return ok?0:1;
 } catch(const std::exception&e){std::cerr<<e.what()<<"\n";return 2;}
}


==> anc/verify_rank.c <==
/* verify_rank.c -- a 2-colouring of the t-subsets of n points, checked from the definition by examining every set.
   It shares no code with the search and uses no symmetry.

   usage:  verify_rank <colouring file> <n> <t> <A> <B>
   build:  cc -O2 -o verify_rank verify_rank.c

   The file holds C(n,t) characters 0/1 (any other character is skipped): character i, from 0, is the colour of the
   i-th t-subset of the points 0..n-1 in lexicographic order. EVERY set of A points and EVERY set of B points is
   examined. A set of A points fails if all its t-subsets have colour 0; a set of B points fails if all its
   t-subsets have colour 1. The program prints how many sets it examined, and PASS only if none failed.
   PASS shows R(A,B;t) >= n + 1.
*/
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#define MAXT 8
#define MAXS 12
#define MAXN 512

static unsigned long long binom[MAXN + 1][MAXT + 2];
static int n, t;
static unsigned char *col;
static unsigned long long total;

static unsigned long long rank_of(const int *p) {      /* p increasing; the place of the subset in lexicographic order */
    unsigned long long r = total - 1;
    for (int i = 0; i < t; i++) r -= binom[n - 1 - p[i]][t - i];
    return r;
}

static unsigned long long examine(int c, int s, unsigned long long *failures, int *first_bad) {
    static int sub[1000][MAXT];
    int idx[MAXS], q[MAXT], pts[MAXT], nsub = 0;
    for (int i = 0; i < t; i++) q[i] = i;              /* the t-subsets of the positions 0..s-1 */
    for (;;) {
        memcpy(sub[nsub++], q, sizeof(int) * (size_t)t);
        int i = t - 1;
        while (i >= 0 && q[i] == s - t + i) i--;
        if (i < 0) break;
        q[i]++;
        for (int j = i + 1; j < t; j++) q[j] = q[j - 1] + 1;
    }
    unsigned long long seen = 0;
    *failures = 0;
    for (int i = 0; i < s; i++) idx[i] = i;
    for (;;) {                                         /* every set of s points, in lexicographic order */
        int all = 1;
        seen++;
        for (int k = 0; k < nsub && all; k++) {
            for (int j = 0; j < t; j++) pts[j] = idx[sub[k][j]];
            if (col[rank_of(pts)] != c) all = 0;
        }
        if (all) {
            if (*failures == 0) memcpy(first_bad, idx, sizeof(int) * (size_t)s);
            (*failures)++;
        }
        int i = s - 1;
        while (i >= 0 && idx[i] == n - s + i) i--;
        if (i < 0) break;
        idx[i]++;
        for (int j = i + 1; j < s; j++) idx[j] = idx[j - 1] + 1;
    }
    return seen;
}

int main(int argc, char **argv) {
    if (argc != 6) { fprintf(stderr, "usage: %s <colouring file> <n> <t> <A> <B>\n", argv[0]); return 2; }
    n = atoi(argv[2]);
    t = atoi(argv[3]);
    int size[2] = { atoi(argv[4]), atoi(argv[5]) };
    if (n < 2 || n > MAXN || t < 2 || t > MAXT || size[0] <= t || size[1] <= t || size[0] > MAXS || size[1] > MAXS
        || size[0] > n || size[1] > n) {
        fprintf(stderr, "sizes out of range for this program\n");
        return 2;
    }
    for (int a = 0; a <= MAXN; a++) {                  /* Pascal's triangle, by additions */
        binom[a][0] = 1;
        for (int b = 1; b <= MAXT + 1; b++) binom[a][b] = a == 0 ? 0 : binom[a - 1][b - 1] + binom[a - 1][b];
    }
    total = binom[n][t];
    FILE *f = fopen(argv[1], "rb");
    if (!f) { perror(argv[1]); return 2; }
    col = malloc((size_t)total);
    if (!col) { fprintf(stderr, "out of memory\n"); return 2; }
    unsigned long long have = 0, zeros = 0;
    static unsigned char buf[1 << 16];
    size_t got;
    while ((got = fread(buf, 1, sizeof buf, f)) > 0) {
        for (size_t i = 0; i < got; i++) {
            if (buf[i] != '0' && buf[i] != '1') continue;
            if (have == total) { fprintf(stderr, "more than %llu colours in the file\n", total); return 2; }
            col[have++] = (unsigned char)(buf[i] - '0');
            zeros += buf[i] == '0';
        }
    }
    fclose(f);
    if (have != total) { fprintf(stderr, "%llu colours in the file, %llu needed for %d points\n", have, total, n); return 2; }
    printf("%d points, %llu %d-subsets, %llu in colour 0\n", n, total, t, zeros);
    int ok = 1;
    for (int c = 0; c < 2; c++) {
        unsigned long long failures;
        int bad[MAXS];
        unsigned long long seen = examine(c, size[c], &failures, bad);
        printf("  colour %d: %llu sets of %d points examined (all %llu of them), %llu with all %llu %d-subsets in colour %d",
               c, seen, size[c], binom[n][size[c]], failures, binom[size[c]][t], t, c);
        if (seen != binom[n][size[c]]) { printf("  -- THE COUNT IS WRONG"); ok = 0; }
        if (failures) {
            ok = 0;
            printf("; the first:");
            for (int i = 0; i < size[c]; i++) printf(" %d", bad[i]);
        }
        printf("\n");
        fflush(stdout);
    }
    if (ok) printf("PASS: R(%d,%d;%d) >= %d\n", size[0], size[1], t, n + 1);
    else printf("FAIL\n");
    return ok ? 0 : 1;
}

